Stacking disorder in novel ABAC-stacked brochantite, Cu$_4$SO$_4$(OH)$_6$

In geometrically frustrated magnetic systems, weak interactions or slight changes to the structure can tip the delicate balance of exchange interactions, sending the system into a different ground state. Brochantite, Cu$_4$SO$_4$(OH)$_6$, has a copper sublattice composed of distorted triangles, making it a likely host for frustrated magnetism, but exhibits stacking disorder. The lack of synthetic single crystals has limited research on the magnetism in brochantite to powders and natural mineral crystals. We grew crystals which we find to be a new polytype with a tendency toward ABAC stacking and some anion disorder, alongside the expected stacking disorder. Comparison to previous results on natural mineral specimens suggests that cation disorder is more deleterious to the magnetism than anion and stacking disorder. Our specific heat data suggest a double transition on cooling into the magnetically ordered state.

==> anc/BM01_AC-6A_Bb21m.cif <==
data_generated_by_bilbao_crystallographic_server

_cell_length_a                   25.5231 
_cell_length_b                   9.8620 
_cell_length_c                   6.0300 
_cell_angle_alpha                90.00 
_cell_angle_beta                 90.00 
_cell_angle_gamma                90.00        
_space_group_name_H-M_alt        'B b 21 m'
_space_group_IT_number           36
_space_group.reference_setting   'Cmc2_1' 
_space_group.transform_Pp_abc    'c,a,b; 0,0,0'
#_space_group.transform_Pp_abc_inverse  'b,c,a'

loop_
_symmetry_equiv_pos_site_id
_symmetry_equiv_pos_as_xyz
1    'x,y,z'
2    '-x,y+1/2,-z'
3    '-x,y+1/2,z'
4    'x,y,-z'
5    'x+1/2,y,z+1/2'
6    '-x+1/2,y+1/2,-z+1/2'
7    '-x+1/2,y+1/2,z+1/2'
8    'x+1/2,y,-z+1/2'

loop_
_atom_site_label 
_atom_site_type_symbol 
_atom_site_symmetry_multiplicity 
_atom_site_Wyckoff_symbol 
_atom_site_fract_x 
_atom_site_fract_y 
_atom_site_fract_z 
Cu01 Cu ? ?  0.18412  0.38641  0.00000
S1    S ? ?  0.43117  0.92740  0.74730
O11   O ? ?  0.40440  0.97300  0.95400
O12   O ? ?  0.48520  0.98260  0.74610
O13   O ? ?  0.43470  0.77730  0.74330
O21   O ? ?  0.49610  1.03160  0.74610
O22   O ? ?  0.44540  0.72650  0.74980
O23   O ? ?  0.40390  0.97530  0.45680
Cu02 Cu ? ?  0.18527  0.38168 -0.50000
Cu03 Cu ? ?  0.52187  0.13539  0.00000
Cu04 Cu ? ?  0.22715  0.11507 -0.25083
Cu05 Cu ? ?  0.47582  0.63535  0.50000
Cu06 Cu ? ?  0.43440  0.36766  0.25099
S7    S ? ?  0.31879  0.32310  0.00000
O8    O ? ?  0.20350  0.50760 -0.25310
H11   H ? ?  0.17700  0.57800 -0.24800
O-   O- ? ? -0.00570  0.00000  0.00000
O2    O ? ?  0.25255  0.21840 -0.50000
H1    H ? ?  0.29300  0.40900 -0.50000
O3    O ? ?  0.41680  0.49020  0.50000
O4    O ? ?  0.34627  0.27500  0.19720
O5    O ? ?  0.31693  0.47360  0.00000
O6    O ? ?  0.45500  0.24550  0.00000
H12   H ? ?  0.43600  0.21300  0.00000
O7    O ? ?  0.16900  0.25690 -0.24780
H13   H ? ?  0.14200  0.23400 -0.25300
O9    O ? ?  0.19671  0.02650  0.00000
O10   O ? ?  0.26433  0.27250  0.00000
O11   O ? ?  0.45290  0.24420  0.50000


==> anc/BM01_AC-6A_Cmc21.cif <==
 
data_ac6a_a
 
_audit_creation_method            'SHELXL-2014/7'
_shelx_SHELXL_version_number      '2014/7'
_chemical_name_systematic         ?
_chemical_name_common             ?
_chemical_melting_point           ?
_chemical_formula_moiety          ?
_chemical_formula_sum
 'Cu8 H6 O20 S2.03' 
_chemical_formula_weight          899.31

loop_
 _atom_type_symbol
 _atom_type_description
 _atom_type_scat_dispersion_real
 _atom_type_scat_dispersion_imag
 _atom_type_scat_source
 'H'  'H'   0.0000   0.0000
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4'
 'O'  'O'   0.0114   0.0062
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4'
 'S'  'S'   0.1265   0.1256
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4'
 'Cu'  'Cu'   0.3234   1.2742
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4'
 
_space_group_crystal_system       orthorhombic
_space_group_IT_number            36
_space_group_name_H-M_alt         'C m c 21'
_space_group_name_Hall            'C 2c -2'
 
_shelx_space_group_comment
;
The symmetry employed for this shelxl refinement is uniquely defined
by the following loop, which should always be used as a source of
symmetry information in preference to the above space-group names.
They are only intended as comments.
;
 
loop_
 _space_group_symop_operation_xyz
 'x, y, z'
 '-x, -y, z+1/2'
 'x, -y, z+1/2'
 '-x, y, z'
 'x+1/2, y+1/2, z'
 '-x+1/2, -y+1/2, z+1/2'
 'x+1/2, -y+1/2, z+1/2'
 '-x+1/2, y+1/2, z'
 
_cell_length_a                    6.0300(2)
_cell_length_b                    25.5231(7)
_cell_length_c                    9.8620(2)
_cell_angle_alpha                 90
_cell_angle_beta                  90
_cell_angle_gamma                 90
_cell_volume                      1517.80(7)
_cell_formula_units_Z             4
_cell_measurement_temperature     293(2)
_cell_measurement_reflns_used     ?
_cell_measurement_theta_min       ?
_cell_measurement_theta_max       ?
 
_exptl_crystal_description        ?
_exptl_crystal_colour             ?
_exptl_crystal_density_meas       ?
_exptl_crystal_density_method     ?
_exptl_crystal_density_diffrn     3.936          
_exptl_crystal_F_000              1722
_exptl_transmission_factor_min    ?
_exptl_transmission_factor_max    ?
_exptl_crystal_size_max           ?
_exptl_crystal_size_mid           ?
_exptl_crystal_size_min           ?
_exptl_absorpt_coefficient_mu     11.374
_shelx_estimated_absorpt_T_min    ?
_shelx_estimated_absorpt_T_max    ?
_exptl_absorpt_correction_type    ?
_exptl_absorpt_correction_T_min   ?
_exptl_absorpt_correction_T_max   ?
_exptl_absorpt_process_details    ?
_exptl_absorpt_special_details    ?
_diffrn_ambient_temperature       293(2)
_diffrn_radiation_wavelength      0.71073
_diffrn_radiation_type            MoK\a
_diffrn_source                    ?
_diffrn_measurement_device_type   ?
_diffrn_measurement_method        ?
_diffrn_detector_area_resol_mean  ?
_diffrn_reflns_number             22502
_diffrn_reflns_av_unetI/netI      0.0246
_diffrn_reflns_av_R_equivalents   0.0421
_diffrn_reflns_limit_h_min        -10
_diffrn_reflns_limit_h_max        7
_diffrn_reflns_limit_k_min        -36
_diffrn_reflns_limit_k_max        44
_diffrn_reflns_limit_l_min        -17
_diffrn_reflns_limit_l_max        14
_diffrn_reflns_theta_min          1.596
_diffrn_reflns_theta_max          39.741
_diffrn_reflns_theta_full         25.242
_diffrn_measured_fraction_theta_max   0.943
_diffrn_measured_fraction_theta_full  1.000
_diffrn_reflns_Laue_measured_fraction_max    0.943
_diffrn_reflns_Laue_measured_fraction_full   1.000
_diffrn_reflns_point_group_measured_fraction_max   0.843
_diffrn_reflns_point_group_measured_fraction_full  1.000
_reflns_number_total              4170
_reflns_number_gt                 3109
_reflns_threshold_expression      'I > 2\s(I)'
_reflns_Friedel_coverage          0.715
_reflns_Friedel_fraction_max      0.733
_reflns_Friedel_fraction_full     1.000
 
_reflns_special_details
;
 Reflections were merged by SHELXL according to the crystal
 class for the calculation of statistics and refinement.
 
 _reflns_Friedel_fraction is defined as the number of unique
 Friedel pairs measured divided by the number that would be
 possible theoretically, ignoring centric projections and
 systematic absences.
;
 
_computing_data_collection        ?
_computing_cell_refinement        ?
_computing_data_reduction         ?
_computing_structure_solution     ?
_computing_structure_refinement 'SHELXL-2014/7 (Sheldrick, 2014)'
_computing_molecular_graphics     ?
_computing_publication_material   ?
_refine_special_details           ?
_refine_ls_structure_factor_coef  Fsqd
_refine_ls_matrix_type            full
_refine_ls_weighting_scheme       calc
_refine_ls_weighting_details
'w=1/[\s^2^(Fo^2^)+(0.0259P)^2^+5.8287P] where P=(Fo^2^+2Fc^2^)/3'
_atom_sites_solution_primary      ?
_atom_sites_solution_secondary    ?
_atom_sites_solution_hydrogens    difmap
_refine_ls_hydrogen_treatment     refxyz
_refine_ls_extinction_method      'SHELXL-2014/7 (Sheldrick 2014'
_refine_ls_extinction_coef        0.00042(6)
_refine_ls_extinction_expression
 'Fc^*^=kFc[1+0.001xFc^2^\l^3^/sin(2\q)]^-1/4^'
_refine_ls_abs_structure_details
;
 Flack x determined using 1133 quotients [(I+)-(I-)]/[(I+)+(I-)]
 (Parsons, Flack and Wagner, Acta Cryst. B69 (2013) 249-259).
;
_refine_ls_abs_structure_Flack    0.41(2)
_chemical_absolute_configuration  ?
_refine_ls_number_reflns          4170
_refine_ls_number_parameters      152
_refine_ls_number_restraints      7
_refine_ls_R_factor_all           0.0480
_refine_ls_R_factor_gt            0.0292
_refine_ls_wR_factor_ref          0.0705
_refine_ls_wR_factor_gt           0.0642
_refine_ls_goodness_of_fit_ref    1.039
_refine_ls_restrained_S_all       1.040
_refine_ls_shift/su_max           0.000
_refine_ls_shift/su_mean          0.000
 
loop_
 _atom_site_label
 _atom_site_type_symbol
 _atom_site_fract_x
 _atom_site_fract_y
 _atom_site_fract_z
 _atom_site_U_iso_or_equiv
 _atom_site_adp_type
 _atom_site_occupancy
 _atom_site_site_symmetry_order  
 _atom_site_calc_flag
 _atom_site_refinement_flags_posn
 _atom_site_refinement_flags_adp
 _atom_site_refinement_flags_occupancy
 _atom_site_disorder_assembly
 _atom_site_disorder_group
Cu01 Cu 0.0000 0.18412(4) 0.38641(9) 0.00814(18) Uani 1 2 d S T P . .
S1 S 0.7473(3) 0.43117(9) 0.9274(4) 0.0115(5) Uani 0.492(4) 1 d D . P . .
O1A O 0.9540(10) 0.4044(2) 0.9730(7) 0.0149(14) Uiso 0.492(4) 1 d D . P . .
O1B O 0.7461(10) 0.4852(3) 0.9826(9) 0.0151(14) Uiso 0.492(4) 1 d D . P . .
O1C O 0.7433(9) 0.4347(3) 0.7773(9) 0.0154(14) Uiso 0.492(4) 1 d D . P . .
O2B O 0.7461(9) 0.4961(3) 1.0316(9) 0.0158(13) Uiso 0.508(4) 1 d D . P . .
O2C O 0.7498(10) 0.4454(3) 0.7265(9) 0.0181(15) Uiso 0.508(4) 1 d D . P . .
O2D O 0.4568(10) 0.4039(2) 0.9753(7) 0.0161(14) Uiso 0.508(4) 1 d D . P . .
Cu02 Cu -0.5000 0.18527(4) 0.38168(9) 0.00858(18) Uani 1 2 d S T P . .
Cu03 Cu 0.0000 0.52187(4) 0.13539(9) 0.0091(2) Uani 1 2 d S T P . .
Cu04 Cu -0.25083(8) 0.22715(3) 0.11507(9) 0.00951(19) Uani 1 1 d . . . . .
Cu05 Cu 0.5000 0.47582(4) 0.63535(9) 0.0097(2) Uani 1 2 d S T P . .
Cu06 Cu 0.25099(7) 0.43440(4) 0.36766(8) 0.00965(18) Uani 1 1 d . . . . .
S007 S 0.0000 0.31879(5) 0.3231(3) 0.0063(3) Uiso 1.041(6) 2 d S . . . .
O008 O -0.2531(4) 0.2035(2) 0.5076(6) 0.0108(10) Uani 1 1 d . . . . .
H1E H -0.248(7) 0.177(2) 0.578(6) 0.016 Uiso 1 1 d . U . . .
O00A O 0.0000 0.5780(2) -0.0057(6) 0.0089(10) Uani 1 2 d S T P . .
O00B O -0.5000 0.25255(18) 0.2184(5) 0.0064(7) Uiso 1 2 d S . P . .
H1 H -0.5000 0.293(3) 0.409(7) 0.010 Uiso 1 2 d S U P . .
O00C O 0.5000 0.4168(2) 0.4902(6) 0.0106(11) Uani 1 2 d S T P . .
O00D O 0.1972(6) 0.34627(13) 0.2750(5) 0.0126(6) Uani 1 1 d . . . . .
O00E O 0.0000 0.31693(18) 0.4736(5) 0.0080(8) Uiso 1 2 d S . P . .
O00F O 0.0000 0.4550(2) 0.2455(6) 0.0101(11) Uani 1 2 d S T P . .
H1C H 0.0000 0.436(3) 0.213(8) 0.015 Uiso 1 2 d S U P . .
O00G O -0.2478(4) 0.1690(2) 0.2569(5) 0.0109(10) Uani 1 1 d . . . . .
H1D H -0.253(9) 0.142(2) 0.234(6) 0.016 Uiso 1 1 d . U . . .
O00H O 0.0000 0.19671(16) 0.0265(5) 0.0064(7) Uiso 1 2 d S . P . .
O00K O 0.0000 0.26433(16) 0.2725(5) 0.0085(8) Uiso 1 2 d S . P . .
O00L O 0.5000 0.4529(2) 0.2442(6) 0.0095(10) Uiso 1 2 d S . P . .
 
loop_
 _atom_site_aniso_label
 _atom_site_aniso_U_11
 _atom_site_aniso_U_22
 _atom_site_aniso_U_33
 _atom_site_aniso_U_23
 _atom_site_aniso_U_13
 _atom_site_aniso_U_12
Cu01 0.0065(4) 0.0107(4) 0.0073(4) -0.0006(4) 0.000 0.000
S1 0.0135(9) 0.0090(8) 0.0121(8) -0.0003(6) 0.0000(6) 0.0000(6)
Cu02 0.0066(4) 0.0119(4) 0.0072(4) -0.0014(4) 0.000 0.000
Cu03 0.0089(4) 0.0106(4) 0.0077(5) 0.0019(4) 0.000 0.000
Cu04 0.0060(3) 0.0119(3) 0.0107(5) 0.0017(4) 0.00107(13) 0.00065(16)
Cu05 0.0088(4) 0.0120(4) 0.0083(5) -0.0004(4) 0.000 0.000
Cu06 0.0055(3) 0.0131(4) 0.0104(4) 0.0025(4) -0.00015(15) -0.00018(14)
O008 0.0070(14) 0.0181(19) 0.0071(15) -0.0039(12) 0.0004(9) -0.0001(9)
O00A 0.010(2) 0.0037(19) 0.013(3) 0.001(2) 0.000 0.000
O00C 0.009(2) 0.009(2) 0.014(3) -0.001(2) 0.000 0.000
O00D 0.0110(11) 0.0086(12) 0.0182(13) -0.0018(10) 0.0065(10) -0.0058(10)
O00F 0.012(2) 0.0040(19) 0.014(2) -0.0027(16) 0.000 0.000
O00G 0.010(2) 0.017(2) 0.006(2) -0.0028(18) 0.0002(8) 0.0012(10)
 
_geom_special_details
;
 All esds (except the esd in the dihedral angle between two l.s. planes)
 are estimated using the full covariance matrix.  The cell esds are taken
 into account individually in the estimation of esds in distances, angles
 and torsion angles; correlations between esds in cell parameters are only
 used when they are defined by crystal symmetry.  An approximate (isotropic)
 treatment of cell esds is used for estimating esds involving l.s. planes.
;
 
loop_
 _geom_bond_atom_site_label_1
 _geom_bond_atom_site_label_2
 _geom_bond_distance
 _geom_bond_site_symmetry_2
 _geom_bond_publ_flag
Cu01 O008 2.001(4) 4 ?
Cu01 O008 2.001(4) . ?
Cu01 O00G 2.003(4) . ?
Cu01 O00G 2.003(4) 4 ?
Cu01 O00K 2.335(5) . ?
Cu01 O2D 2.425(6) 7_454 ?
Cu01 O2D 2.425(6) 6_554 ?
Cu01 Cu02 3.01550(10) 1_655 ?
Cu01 Cu02 3.01550(10) . ?
S1 O1C 1.483(9) . ?
S1 O1B 1.484(8) . ?
S1 O2D 1.491(7) 4_655 ?
S1 O1A 1.491(6) . ?
S1 O2D 1.943(7) . ?
S1 O2B 1.950(8) . ?
S1 O1A 1.979(7) 4_755 ?
S1 O2C 2.014(9) . ?
O1A O1A 0.555(12) 4_755 ?
O1A S1 1.979(7) 4_755 ?
O1B O2B 0.557(11) . ?
O1B Cu05 2.336(8) 2_665 ?
O1B Cu03 2.343(7) 1_656 ?
O1B Cu06 2.343(7) 2_665 ?
O1C O2C 0.572(11) . ?
O1C Cu05 2.283(8) . ?
O1C Cu03 2.363(8) 2_665 ?
O2B Cu05 1.940(7) 2_665 ?
O2B Cu03 1.956(7) 1_656 ?
O2B Cu06 2.401(8) 2_665 ?
O2C Cu05 1.918(7) . ?
O2C Cu03 1.944(8) 2_665 ?
O2D O2D 0.521(12) 4_655 ?
O2D S1 1.491(6) 4_655 ?
O2D Cu01 2.425(6) 6 ?
Cu02 O008 1.993(4) . ?
Cu02 O008 1.993(4) 4_455 ?
Cu02 O00G 2.000(4) 4_455 ?
Cu02 O00G 2.000(4) . ?
Cu02 O00B 2.354(5) . ?
Cu02 Cu01 3.01550(10) 1_455 ?
Cu03 O2C 1.944(8) 2_664 ?
Cu03 O2C 1.944(8) 3_464 ?
Cu03 O2B 1.956(7) 1_454 ?
Cu03 O2B 1.956(7) 4_654 ?
Cu03 O00A 1.997(6) . ?
Cu03 O00F 2.022(6) . ?
Cu03 O1B 2.343(7) 1_454 ?
Cu03 O1B 2.343(7) 4_654 ?
Cu03 O1C 2.362(8) 2_664 ?
Cu03 O1C 2.362(8) 3_464 ?
Cu03 Cu05 3.01558(10) 2_664 ?
Cu03 Cu05 3.01558(10) 2_564 ?
Cu04 O00H 1.911(3) . ?
Cu04 O00B 1.928(3) . ?
Cu04 O00G 2.039(6) . ?
Cu04 O008 2.064(5) 6_454 ?
Cu04 O00E 2.339(4) 6_454 ?
Cu04 O00K 2.366(4) . ?
Cu04 Cu04 3.0050(9) 4_455 ?
Cu04 Cu04 3.0250(9) 4 ?
Cu05 O2C 1.918(7) 4_655 ?
Cu05 O2B 1.940(7) 2_664 ?
Cu05 O2B 1.940(7) 3_564 ?
Cu05 O00C 2.078(6) . ?
Cu05 O00L 2.111(6) 2_665 ?
Cu05 O1C 2.283(8) 4_655 ?
Cu05 O1B 2.336(8) 2_664 ?
Cu05 O1B 2.336(8) 3_564 ?
Cu05 Cu03 3.01558(10) 2_565 ?
Cu05 Cu03 3.01558(10) 2_665 ?
Cu06 O00C 1.979(4) . ?
Cu06 O00A 1.988(4) 2_565 ?
Cu06 O00L 1.990(4) . ?
Cu06 O00F 2.005(4) . ?
Cu06 O1B 2.343(7) 2_664 ?
Cu06 O2B 2.401(8) 2_664 ?
Cu06 Cu06 3.0030(9) 4_655 ?
Cu06 Cu06 3.0270(9) 4 ?
S007 O00D 1.460(4) . ?
S007 O00D 1.460(4) 4 ?
S007 O00K 1.477(4) . ?
S007 O00E 1.485(5) . ?
O008 Cu04 2.064(5) 6_455 ?
O00A Cu06 1.988(4) 2_564 ?
O00A Cu06 1.988(4) 3_564 ?
O00B Cu04 1.928(3) 4_455 ?
O00C Cu06 1.979(4) 4_655 ?
O00E Cu04 2.339(4) 7 ?
O00E Cu04 2.339(4) 6_455 ?
O00F Cu06 2.005(4) 4 ?
O00H Cu04 1.911(3) 4 ?
O00K Cu04 2.366(4) 4 ?
O00L Cu06 1.990(4) 4_655 ?
O00L Cu05 2.111(6) 2_664 ?
 
loop_
 _geom_angle_atom_site_label_1
 _geom_angle_atom_site_label_2
 _geom_angle_atom_site_label_3
 _geom_angle
 _geom_angle_site_symmetry_1
 _geom_angle_site_symmetry_3
 _geom_angle_publ_flag
O008 Cu01 O008 99.5(3) 4 . ?
O008 Cu01 O00G 176.0(3) 4 . ?
O008 Cu01 O00G 81.92(15) . . ?
O008 Cu01 O00G 81.92(15) 4 4 ?
O008 Cu01 O00G 176.0(3) . 4 ?
O00G Cu01 O00G 96.5(2) . 4 ?
O008 Cu01 O00K 94.06(18) 4 . ?
O008 Cu01 O00K 94.06(18) . . ?
O00G Cu01 O00K 82.05(18) . . ?
O00G Cu01 O00K 82.05(18) 4 . ?
O008 Cu01 O2D 95.4(2) 4 7_454 ?
O008 Cu01 O2D 86.0(2) . 7_454 ?
O00G Cu01 O2D 88.4(2) . 7_454 ?
O00G Cu01 O2D 97.6(2) 4 7_454 ?
O00K Cu01 O2D 170.3(2) . 7_454 ?
O008 Cu01 O2D 86.0(2) 4 6_554 ?
O008 Cu01 O2D 95.4(2) . 6_554 ?
O00G Cu01 O2D 97.6(2) . 6_554 ?
O00G Cu01 O2D 88.4(2) 4 6_554 ?
O00K Cu01 O2D 170.3(2) . 6_554 ?
O2D Cu01 O2D 12.3(3) 7_454 6_554 ?
O008 Cu01 Cu02 40.88(13) 4 1_655 ?
O008 Cu01 Cu02 140.33(13) . 1_655 ?
O00G Cu01 Cu02 137.54(13) . 1_655 ?
O00G Cu01 Cu02 41.09(12) 4 1_655 ?
O00K Cu01 Cu02 89.086(17) . 1_655 ?
O2D Cu01 Cu02 97.01(15) 7_454 1_655 ?
O2D Cu01 Cu02 84.67(15) 6_554 1_655 ?
O008 Cu01 Cu02 140.33(13) 4 . ?
O008 Cu01 Cu02 40.88(13) . . ?
O00G Cu01 Cu02 41.09(12) . . ?
O00G Cu01 Cu02 137.54(13) 4 . ?
O00K Cu01 Cu02 89.085(17) . . ?
O2D Cu01 Cu02 84.67(15) 7_454 . ?
O2D Cu01 Cu02 97.01(15) 6_554 . ?
Cu02 Cu01 Cu02 177.91(4) 1_655 . ?
O1C S1 O1B 108.0(5) . . ?
O1C S1 O2D 109.4(4) . 4_655 ?
O1B S1 O2D 108.3(4) . 4_655 ?
O1C S1 O1A 110.0(4) . . ?
O1B S1 O1A 108.6(4) . . ?
O2D S1 O1A 112.3(4) 4_655 . ?
O1C S1 O2D 104.5(3) . . ?
O1B S1 O2D 103.9(3) . . ?
O2D S1 O2D 8.7(2) 4_655 . ?
O1A S1 O2D 121.1(4) . . ?
O1C S1 O2B 118.3(4) . . ?
O1B S1 O2B 10.3(4) . . ?
O2D S1 O2B 103.1(3) 4_655 . ?
O1A S1 O2B 103.5(3) . . ?
O2D S1 O2B 100.0(3) . . ?
O1C S1 O1A 105.2(3) . 4_755 ?
O1B S1 O1A 104.0(3) . 4_755 ?
O2D S1 O1A 121.2(3) 4_655 4_755 ?
O1A S1 O1A 8.8(2) . 4_755 ?
O2D S1 O1A 129.9(3) . 4_755 ?
O2B S1 O1A 100.2(3) . 4_755 ?
O1C S1 O2C 7.0(4) . . ?
O1B S1 O2C 101.1(4) . . ?
O2D S1 O2C 113.8(3) 4_655 . ?
O1A S1 O2C 111.9(3) . . ?
O2D S1 O2C 108.1(3) . . ?
O2B S1 O2C 111.4(3) . . ?
O1A S1 O2C 106.2(3) 4_755 . ?
O1A O1A S1 146.7(3) 4_755 . ?
O1A O1A S1 24.44(19) 4_755 4_755 ?
S1 O1A S1 122.3(4) . 4_755 ?
O2B O1B S1 141.3(14) . . ?
O2B O1B Cu05 39.6(9) . 2_665 ?
S1 O1B Cu05 129.4(4) . 2_665 ?
O2B O1B Cu03 40.8(9) . 1_656 ?
S1 O1B Cu03 127.2(4) . 1_656 ?
Cu05 O1B Cu03 80.2(3) 2_665 1_656 ?
O2B O1B Cu06 89.2(12) . 2_665 ?
S1 O1B Cu06 129.5(5) . 2_665 ?
Cu05 O1B Cu06 86.8(2) 2_665 2_665 ?
Cu03 O1B Cu06 87.5(2) 1_656 2_665 ?
O2C O1C S1 154.4(14) . . ?
O2C O1C Cu05 44.6(9) . . ?
S1 O1C Cu05 130.6(4) . . ?
O2C O1C Cu03 38.0(9) . 2_665 ?
S1 O1C Cu03 127.5(4) . 2_665 ?
Cu05 O1C Cu03 80.9(3) . 2_665 ?
O1B O2B Cu05 129.9(10) . 2_665 ?
O1B O2B S1 28.4(10) . . ?
Cu05 O2B S1 126.5(3) 2_665 . ?
O1B O2B Cu03 128.4(10) . 1_656 ?
Cu05 O2B Cu03 101.4(4) 2_665 1_656 ?
S1 O2B Cu03 124.0(3) . 1_656 ?
O1B O2B Cu06 77.4(12) . 2_665 ?
Cu05 O2B Cu06 95.0(3) 2_665 2_665 ?
S1 O2B Cu06 105.8(4) . 2_665 ?
Cu03 O2B Cu06 95.6(3) 1_656 2_665 ?
O1C O2C Cu05 123.4(11) . . ?
O1C O2C Cu03 131.6(11) . 2_665 ?
Cu05 O2C Cu03 102.7(4) . 2_665 ?
O1C O2C S1 18.6(10) . . ?
Cu05 O2C S1 121.9(4) . . ?
Cu03 O2C S1 122.6(4) 2_665 . ?
O2D O2D S1 145.6(3) 4_655 4_655 ?
O2D O2D S1 25.67(19) 4_655 . ?
S1 O2D S1 120.0(4) 4_655 . ?
O2D O2D Cu01 83.83(14) 4_655 6 ?
S1 O2D Cu01 114.0(3) 4_655 6 ?
S1 O2D Cu01 98.5(3) . 6 ?
O008 Cu02 O008 96.6(3) . 4_455 ?
O008 Cu02 O00G 178.3(2) . 4_455 ?
O008 Cu02 O00G 82.17(16) 4_455 4_455 ?
O008 Cu02 O00G 82.17(16) . . ?
O008 Cu02 O00G 178.3(2) 4_455 . ?
O00G Cu02 O00G 99.0(2) 4_455 . ?
O008 Cu02 O00B 104.83(18) . . ?
O008 Cu02 O00B 104.83(18) 4_455 . ?
O00G Cu02 O00B 74.35(17) 4_455 . ?
O00G Cu02 O00B 74.35(17) . . ?
O008 Cu02 Cu01 137.67(13) . 1_455 ?
O008 Cu02 Cu01 41.06(12) 4_455 1_455 ?
O00G Cu02 Cu01 41.17(12) 4_455 1_455 ?
O00G Cu02 Cu01 140.16(13) . 1_455 ?
O00B Cu02 Cu01 91.012(17) . 1_455 ?
O008 Cu02 Cu01 41.06(12) . . ?
O008 Cu02 Cu01 137.67(13) 4_455 . ?
O00G Cu02 Cu01 140.16(13) 4_455 . ?
O00G Cu02 Cu01 41.16(12) . . ?
O00B Cu02 Cu01 91.012(17) . . ?
Cu01 Cu02 Cu01 177.91(4) 1_455 . ?
O2C Cu03 O2C 101.8(5) 2_664 3_464 ?
O2C Cu03 O2B 173.6(3) 2_664 1_454 ?
O2C Cu03 O2B 77.2(3) 3_464 1_454 ?
O2C Cu03 O2B 77.2(3) 2_664 4_654 ?
O2C Cu03 O2B 173.6(3) 3_464 4_654 ?
O2B Cu03 O2B 103.0(4) 1_454 4_654 ?
O2C Cu03 O00A 90.8(3) 2_664 . ?
O2C Cu03 O00A 90.8(3) 3_464 . ?
O2B Cu03 O00A 82.9(3) 1_454 . ?
O2B Cu03 O00A 82.9(3) 4_654 . ?
O2C Cu03 O00F 96.5(3) 2_664 . ?
O2C Cu03 O00F 96.5(3) 3_464 . ?
O2B Cu03 O00F 89.8(3) 1_454 . ?
O2B Cu03 O00F 89.8(3) 4_654 . ?
O00A Cu03 O00F 168.3(2) . . ?
O2C Cu03 O1B 167.3(3) 2_664 1_454 ?
O2C Cu03 O1B 87.8(3) 3_464 1_454 ?
O2B Cu03 O1B 10.7(3) 1_454 1_454 ?
O2B Cu03 O1B 92.3(3) 4_654 1_454 ?
O00A Cu03 O1B 80.7(2) . 1_454 ?
O00F Cu03 O1B 90.5(2) . 1_454 ?
O2C Cu03 O1B 87.8(3) 2_664 4_654 ?
O2C Cu03 O1B 167.3(3) 3_464 4_654 ?
O2B Cu03 O1B 92.3(3) 1_454 4_654 ?
O2B Cu03 O1B 10.7(3) 4_654 4_654 ?
O00A Cu03 O1B 80.7(2) . 4_654 ?
O00F Cu03 O1B 90.5(2) . 4_654 ?
O1B Cu03 O1B 81.6(4) 1_454 4_654 ?
O2C Cu03 O1C 10.4(3) 2_664 2_664 ?
O2C Cu03 O1C 91.9(3) 3_464 2_664 ?
O2B Cu03 O1C 168.7(3) 1_454 2_664 ?
O2B Cu03 O1C 87.4(3) 4_654 2_664 ?
O00A Cu03 O1C 94.4(2) . 2_664 ?
O00F Cu03 O1C 94.4(2) . 2_664 ?
O1B Cu03 O1C 175.0(3) 1_454 2_664 ?
O1B Cu03 O1C 98.0(2) 4_654 2_664 ?
O2C Cu03 O1C 91.9(3) 2_664 3_464 ?
O2C Cu03 O1C 10.4(3) 3_464 3_464 ?
O2B Cu03 O1C 87.4(3) 1_454 3_464 ?
O2B Cu03 O1C 168.7(3) 4_654 3_464 ?
O00A Cu03 O1C 94.4(2) . 3_464 ?
O00F Cu03 O1C 94.4(2) . 3_464 ?
O1B Cu03 O1C 98.0(2) 1_454 3_464 ?
O1B Cu03 O1C 175.0(3) 4_654 3_464 ?
O1C Cu03 O1C 81.9(3) 2_664 3_464 ?
O2C Cu03 Cu05 38.4(2) 2_664 2_664 ?
O2C Cu03 Cu05 140.1(2) 3_464 2_664 ?
O2B Cu03 Cu05 142.1(2) 1_454 2_664 ?
O2B Cu03 Cu05 39.1(2) 4_654 2_664 ?
O00A Cu03 Cu05 89.191(17) . 2_664 ?
O00F Cu03 Cu05 90.949(17) . 2_664 ?
O1B Cu03 Cu05 131.39(18) 1_454 2_664 ?
O1B Cu03 Cu05 49.78(18) 4_654 2_664 ?
O1C Cu03 Cu05 48.38(17) 2_664 2_664 ?
O1C Cu03 Cu05 130.24(18) 3_464 2_664 ?
O2C Cu03 Cu05 140.1(2) 2_664 2_564 ?
O2C Cu03 Cu05 38.4(2) 3_464 2_564 ?
O2B Cu03 Cu05 39.1(2) 1_454 2_564 ?
O2B Cu03 Cu05 142.1(2) 4_654 2_564 ?
O00A Cu03 Cu05 89.191(17) . 2_564 ?
O00F Cu03 Cu05 90.949(17) . 2_564 ?
O1B Cu03 Cu05 49.78(18) 1_454 2_564 ?
O1B Cu03 Cu05 131.39(18) 4_654 2_564 ?
O1C Cu03 Cu05 130.24(17) 2_664 2_564 ?
O1C Cu03 Cu05 48.38(18) 3_464 2_564 ?
Cu05 Cu03 Cu05 177.76(3) 2_664 2_564 ?
O00H Cu04 O00B 174.2(2) . . ?
O00H Cu04 O00G 90.59(17) . . ?
O00B Cu04 O00G 83.64(17) . . ?
O00H Cu04 O008 96.02(17) . 6_454 ?
O00B Cu04 O008 89.54(18) . 6_454 ?
O00G Cu04 O008 167.5(2) . 6_454 ?
O00H Cu04 O00E 92.31(14) . 6_454 ?
O00B Cu04 O00E 88.65(13) . 6_454 ?
O00G Cu04 O00E 93.73(17) . 6_454 ?
O008 Cu04 O00E 96.52(17) 6_454 6_454 ?
O00H Cu04 O00K 87.53(13) . . ?
O00B Cu04 O00K 90.95(15) . . ?
O00G Cu04 O00K 80.56(16) . . ?
O008 Cu04 O00K 89.17(18) 6_454 . ?
O00E Cu04 O00K 174.29(17) 6_454 . ?
O00H Cu04 Cu04 142.31(12) . 4_455 ?
O00B Cu04 Cu04 38.80(12) . 4_455 ?
O00G Cu04 Cu04 90.52(7) . 4_455 ?
O008 Cu04 Cu04 90.67(7) 6_454 4_455 ?
O00E Cu04 Cu04 50.03(8) 6_454 4_455 ?
O00K Cu04 Cu04 129.74(8) . 4_455 ?
O00H Cu04 Cu04 37.69(12) . 4 ?
O00B Cu04 Cu04 141.21(12) . 4 ?
O00G Cu04 Cu04 89.48(7) . 4 ?
O008 Cu04 Cu04 89.34(7) 6_454 4 ?
O00E Cu04 Cu04 129.97(8) 6_454 4 ?
O00K Cu04 Cu04 50.26(8) . 4 ?
Cu04 Cu04 Cu04 180.0 4_455 4 ?
O2C Cu05 O2C 103.5(5) 4_655 . ?
O2C Cu05 O2B 78.2(3) 4_655 2_664 ?
O2C Cu05 O2B 175.9(4) . 2_664 ?
O2C Cu05 O2B 175.9(4) 4_655 3_564 ?
O2C Cu05 O2B 78.2(3) . 3_564 ?
O2B Cu05 O2B 99.8(4) 2_664 3_564 ?
O2C Cu05 O00C 91.7(3) 4_655 . ?
O2C Cu05 O00C 91.7(3) . . ?
O2B Cu05 O00C 84.5(3) 2_664 . ?
O2B Cu05 O00C 84.5(3) 3_564 . ?
O2C Cu05 O00L 96.3(3) 4_655 2_665 ?
O2C Cu05 O00L 96.3(3) . 2_665 ?
O2B Cu05 O00L 87.1(3) 2_664 2_665 ?
O2B Cu05 O00L 87.1(3) 3_564 2_665 ?
O00C Cu05 O00L 167.0(2) . 2_665 ?
O2C Cu05 O1C 12.1(3) 4_655 4_655 ?
O2C Cu05 O1C 91.8(3) . 4_655 ?
O2B Cu05 O1C 90.1(3) 2_664 4_655 ?
O2B Cu05 O1C 170.0(3) 3_564 4_655 ?
O00C Cu05 O1C 95.1(2) . 4_655 ?
O00L Cu05 O1C 94.8(2) 2_665 4_655 ?
O2C Cu05 O1C 91.8(3) 4_655 . ?
O2C Cu05 O1C 12.1(3) . . ?
O2B Cu05 O1C 170.0(3) 2_664 . ?
O2B Cu05 O1C 90.1(3) 3_564 . ?
O00C Cu05 O1C 95.1(2) . . ?
O00L Cu05 O1C 94.8(2) 2_665 . ?
O1C Cu05 O1C 80.0(4) 4_655 . ?
O2C Cu05 O1B 88.6(3) 4_655 2_664 ?
O2C Cu05 O1B 166.7(3) . 2_664 ?
O2B Cu05 O1B 10.5(3) 2_664 2_664 ?
O2B Cu05 O1B 89.3(3) 3_564 2_664 ?
O00C Cu05 O1B 82.2(2) . 2_664 ?
O00L Cu05 O1B 87.8(2) 2_665 2_664 ?
O1C Cu05 O1B 100.5(2) 4_655 2_664 ?
O1C Cu05 O1B 177.3(3) . 2_664 ?
O2C Cu05 O1B 166.6(3) 4_655 3_564 ?
O2C Cu05 O1B 88.6(3) . 3_564 ?
O2B Cu05 O1B 89.3(3) 2_664 3_564 ?
O2B Cu05 O1B 10.5(3) 3_564 3_564 ?
O00C Cu05 O1B 82.2(2) . 3_564 ?
O00L Cu05 O1B 87.8(2) 2_665 3_564 ?
O1C Cu05 O1B 177.3(3) 4_655 3_564 ?
O1C Cu05 O1B 100.5(2) . 3_564 ?
O1B Cu05 O1B 78.9(3) 2_664 3_564 ?
O2C Cu05 Cu03 39.0(2) 4_655 2_565 ?
O2C Cu05 Cu03 142.5(2) . 2_565 ?
O2B Cu05 Cu03 39.5(2) 2_664 2_565 ?
O2B Cu05 Cu03 139.3(2) 3_564 2_565 ?
O00C Cu05 Cu03 90.818(17) . 2_565 ?
O00L Cu05 Cu03 89.030(17) 2_665 2_565 ?
O1C Cu05 Cu03 50.68(18) 4_655 2_565 ?
O1C Cu05 Cu03 130.65(18) . 2_565 ?
O1B Cu05 Cu03 49.97(17) 2_664 2_565 ?
O1B Cu05 Cu03 128.81(17) 3_564 2_565 ?
O2C Cu05 Cu03 142.5(2) 4_655 2_665 ?
O2C Cu05 Cu03 39.0(2) . 2_665 ?
O2B Cu05 Cu03 139.3(2) 2_664 2_665 ?
O2B Cu05 Cu03 39.5(2) 3_564 2_665 ?
O00C Cu05 Cu03 90.818(17) . 2_665 ?
O00L Cu05 Cu03 89.030(17) 2_665 2_665 ?
O1C Cu05 Cu03 130.65(18) 4_655 2_665 ?
O1C Cu05 Cu03 50.68(18) . 2_665 ?
O1B Cu05 Cu03 128.81(17) 2_664 2_665 ?
O1B Cu05 Cu03 49.97(17) 3_564 2_665 ?
Cu03 Cu05 Cu03 177.76(3) 2_565 2_665 ?
O00C Cu06 O00A 99.1(2) . 2_565 ?
O00C Cu06 O00L 81.68(17) . . ?
O00A Cu06 O00L 175.4(2) 2_565 . ?
O00C Cu06 O00F 177.9(2) . . ?
O00A Cu06 O00F 81.06(18) 2_565 . ?
O00L Cu06 O00F 98.0(2) . . ?
O00C Cu06 O1B 84.1(2) . 2_664 ?
O00A Cu06 O1B 80.9(2) 2_565 2_664 ?
O00L Cu06 O1B 94.7(2) . 2_664 ?
O00F Cu06 O1B 93.8(2) . 2_664 ?
O00C Cu06 O2B 75.6(2) . 2_664 ?
O00A Cu06 O2B 72.5(2) 2_565 2_664 ?
O00L Cu06 O2B 103.3(2) . 2_664 ?
O00F Cu06 O2B 102.5(2) . 2_664 ?
O1B Cu06 O2B 13.4(3) 2_664 2_664 ?
O00C Cu06 Cu06 40.66(14) . 4_655 ?
O00A Cu06 Cu06 139.59(13) 2_565 4_655 ?
O00L Cu06 Cu06 41.02(13) . 4_655 ?
O00F Cu06 Cu06 139.02(14) . 4_655 ?
O1B Cu06 Cu06 89.57(14) 2_664 4_655 ?
O2B Cu06 Cu06 89.58(13) 2_664 4_655 ?
O00C Cu06 Cu06 139.34(14) . 4 ?
O00A Cu06 Cu06 40.41(13) 2_565 4 ?
O00L Cu06 Cu06 138.98(13) . 4 ?
O00F Cu06 Cu06 40.98(14) . 4 ?
O1B Cu06 Cu06 90.43(14) 2_664 4 ?
O2B Cu06 Cu06 90.42(13) 2_664 4 ?
Cu06 Cu06 Cu06 180.0 4_655 4 ?
O00D S007 O00D 109.1(3) . 4 ?
O00D S007 O00K 110.00(18) . . ?
O00D S007 O00K 110.01(18) 4 . ?
O00D S007 O00E 109.9(2) . . ?
O00D S007 O00E 109.9(2) 4 . ?
O00K S007 O00E 107.9(3) . . ?
Cu02 O008 Cu01 98.1(2) . . ?
Cu02 O008 Cu04 121.92(19) . 6_455 ?
Cu01 O008 Cu04 120.66(18) . 6_455 ?
Cu06 O00A Cu06 99.2(3) 2_564 3_564 ?
Cu06 O00A Cu03 108.89(19) 2_564 . ?
Cu06 O00A Cu03 108.89(19) 3_564 . ?
Cu04 O00B Cu04 102.4(2) . 4_455 ?
Cu04 O00B Cu02 96.67(16) . . ?
Cu04 O00B Cu02 96.67(16) 4_455 . ?
Cu06 O00C Cu06 98.7(3) . 4_655 ?
Cu06 O00C Cu05 104.83(19) . . ?
Cu06 O00C Cu05 104.83(19) 4_655 . ?
S007 O00E Cu04 127.71(18) . 7 ?
S007 O00E Cu04 127.71(18) . 6_455 ?
Cu04 O00E Cu04 79.94(16) 7 6_455 ?
Cu06 O00F Cu06 98.0(3) . 4 ?
Cu06 O00F Cu03 122.98(16) . . ?
Cu06 O00F Cu03 122.98(16) 4 . ?
Cu02 O00G Cu01 97.7(2) . . ?
Cu02 O00G Cu04 105.3(2) . . ?
Cu01 O00G Cu04 107.7(2) . . ?
Cu04 O00H Cu04 104.6(2) 4 . ?
S007 O00K Cu01 131.5(3) . . ?
S007 O00K Cu04 126.83(17) . . ?
Cu01 O00K Cu04 87.94(13) . . ?
S007 O00K Cu04 126.83(17) . 4 ?
Cu01 O00K Cu04 87.94(13) . 4 ?
Cu04 O00K Cu04 79.47(16) . 4 ?
Cu06 O00L Cu06 98.0(3) . 4_655 ?
Cu06 O00L Cu05 121.06(17) . 2_664 ?
Cu06 O00L Cu05 121.06(17) 4_655 2_664 ?
 
_refine_diff_density_max    1.085
_refine_diff_density_min   -0.873
_refine_diff_density_rms    0.192

_shelx_res_file
;

    ac6a_a.res created by SHELXL-2014/7


TITL ac6a_a.res in Cmc2(1)
REM Old TITL A6CAsp_cu10 in Cmcm

REM SHELXT solution in Cmc2(1)
REM R1 0.050,  Rweak 0.001,  Alpha 0.034,  Orientation as input
REM Flack x =  0.455 ( 0.023 ) from Parsons' quotients
REM Formula found by SHELXT:  O22 S Cu8

CELL  0.71073   6.0300  25.5231   9.8620   90.000   90.000   90.000
ZERR    4.000   0.0002   0.0007   0.0002    0.000    0.000    0.000
LATT -7
SYMM -X, -Y, 1/2+Z
SYMM X, -Y, 1/2+Z
SYMM -X, Y, Z
SFAC H O S CU
DISP $H -0.00002  0.00000  0.66638!source kissel
DISP $O  0.01140  0.00623 32.03669!source kissel
DISP $S  0.12652  0.12558 524.34997!source kissel
DISP $Cu  0.32341  1.27423 5181.69424!source kissel
UNIT 24 80 8.1032 32

L.S. 10
DFIX 1.472 S1 O1A S1 O1B S1 O1C S1 O1D
DFIX 2.0 S1 O2A S1 O2B S1 O2C S1 O2D
LIST 6
ACTA

FMAP 2
PLAN 20
WGHT    0.025900    5.828700
EXTI    0.000420
FVAR       0.11270   0.49236
CU01  4    0.000000    0.184125    0.386410    10.50000    0.00647    0.01068 =
         0.00726   -0.00060    0.00000    0.00000
S1    3    0.747257    0.431168    0.927367    21.00000    0.01345    0.00903 =
         0.01207   -0.00031   -0.00003    0.00002

O1A   2    0.954002    0.404392    0.973002    21.00000    0.01489
O1B   2    0.746068    0.485250    0.982575    21.00000    0.01509
O1C   2    0.743306    0.434720    0.777269    21.00000    0.01539
O2B   2    0.746090    0.496077    1.031595   -21.00000    0.01575
O2C   2    0.749828    0.445432    0.726527   -21.00000    0.01813
O2D   2    0.456780    0.403884    0.975327   -21.00000    0.01613
CU02  4   -0.500000    0.185274    0.381685    10.50000    0.00659    0.01194 =
         0.00721   -0.00135    0.00000    0.00000
CU03  4    0.000000    0.521868    0.135393    10.50000    0.00894    0.01059 =
         0.00765    0.00195    0.00000    0.00000
CU04  4   -0.250827    0.227146    0.115066    11.00000    0.00599    0.01185 =
         0.01069    0.00172    0.00107    0.00065
CU05  4    0.500000    0.475820    0.635353    10.50000    0.00879    0.01197 =
         0.00830   -0.00035    0.00000    0.00000
CU06  4    0.250994    0.434397    0.367661    11.00000    0.00546    0.01306 =
         0.01041    0.00252   -0.00015   -0.00018
S007  3    0.000000    0.318786    0.323111     0.52054    0.00629
O008  2   -0.253147    0.203489    0.507579    11.00000    0.00704    0.01812 =
         0.00709   -0.00390    0.00037   -0.00013
H1E   1   -0.248241    0.177086    0.578340    11.00000   -1.50000
O00A  2    0.000000    0.577996   -0.005663    10.50000    0.01023    0.00368 =
         0.01288    0.00070    0.00000    0.00000
O00B  2   -0.500000    0.252555    0.218385    10.50000    0.00644
H1    1   -0.500000    0.293055    0.408591    10.50000   -1.50000
O00C  2    0.500000    0.416785    0.490231    10.50000    0.00879    0.00859 =
         0.01441   -0.00055    0.00000    0.00000
O00D  2    0.197246    0.346266    0.274970    11.00000    0.01096    0.00859 =
         0.01815   -0.00179    0.00647   -0.00581
O00E  2    0.000000    0.316935    0.473566    10.50000    0.00798
O00F  2    0.000000    0.455038    0.245511    10.50000    0.01222    0.00405 =
         0.01393   -0.00265    0.00000    0.00000
H1C   1    0.000000    0.436270    0.212722    10.50000   -1.50000
O00G  2   -0.247753    0.169030    0.256865    11.00000    0.00961    0.01710 =
         0.00609   -0.00283    0.00023    0.00117
H1D   1   -0.252832    0.141581    0.233996    11.00000   -1.50000
O00H  2    0.000000    0.196707    0.026549    10.50000    0.00643
O00K  2    0.000000    0.264333    0.272469    10.50000    0.00852
O00L  2    0.500000    0.452949    0.244215    10.50000    0.00955
HKLF 4

REM  ac6a_a.res in Cmc2(1)
REM R1 =  0.0292 for    3109 Fo > 4sig(Fo)  and  0.0480 for all    4170 data
REM    152 parameters refined using      7 restraints

END

WGHT      0.0259      5.8295

REM Highest difference peak  1.085,  deepest hole -0.873,  1-sigma level  0.192
Q1    1  -0.5000  0.2849  0.2201  10.50000  0.05    1.08
Q2    1  -0.5000  0.1798  0.4570  10.50000  0.05    1.01
Q3    1   0.0000  0.1807  0.0415  10.50000  0.05    0.92
Q4    1   0.0000  0.2696  0.2404  10.50000  0.05    0.91
Q5    1  -0.5000  0.1755  0.3277  10.50000  0.05    0.90
Q6    1  -0.5000  0.3367  0.3213  10.50000  0.05    0.90
Q7    1   0.5000  0.4804  0.1739  10.50000  0.05    0.89
Q8    1   0.7301  0.4628  1.0356  11.00000  0.05    0.87
Q9    1   0.2496  0.4314  0.3007  11.00000  0.05    0.86
Q10   1   0.0000  0.6015  0.0621  10.50000  0.05    0.83
Q11   1  -0.5000  0.1596  0.3892  10.50000  0.05    0.83
Q12   1   0.7707  0.4785  1.0213  11.00000  0.05    0.81
Q13   1   0.0000  0.2578  0.3055  10.50000  0.05    0.81
Q14   1   0.0641  0.3208  0.4780  11.00000  0.05    0.79
Q15   1  -0.2646  0.2587  0.1008  11.00000  0.05    0.77
Q16   1  -0.5000  0.2883  0.2727  10.50000  0.05    0.77
Q17   1   0.0000  0.6190  0.0044  10.50000  0.05    0.77
Q18   1  -0.5000  0.2724  0.3446  10.50000  0.05    0.77
Q19   1  -0.5000  0.2938  0.4470  10.50000  0.05    0.76
Q20   1   0.2395  0.4088  0.3641  11.00000  0.05    0.76
;
_shelx_res_checksum   61883

_shelx_hkl_file
;
   0   0   1   -0.14    0.15
   0   0  -1    0.36    0.16
   0   0   1    0.28    0.17
   0   0   1    0.59    0.17
   0   0  -1    0.59    0.17
   0   0  -1    0.18    0.17
   0   0  -1    0.49    0.16
   0   0  -2  139.28    1.30
   0   0   2  176.77    1.44
   0   0   2  164.37    0.89
   0   0  -2  167.60    0.90
   0   0   2  183.50    1.59
   0   0  -2  172.93    1.51
   0   0  -2  131.07    1.39
   0   0   2  126.57    1.30
   0   0  -2  163.48    1.57
   0   0  -2  133.91    1.30
   0   0   2  163.94    1.56
   0   0   2  172.53    1.41
   0   0   3    0.63    0.33
   0   0  -3   -0.18    0.39
   0   0  -3    0.18    0.18
   0   0   3    0.91    0.35
   0   0  -3    0.22    0.36
   0   0  -3   -0.02    0.32
   0   0  -3   -0.15    0.36
   0   0  -3    0.36    0.37
   0   0   3   -0.10    0.43
   0   0   3    0.03    0.33
   0   0  -3    0.16    0.31
   0   0   4 1481.81    5.97
   0   0  -4 1402.50    6.47
   0   0  -4 1409.90    3.69
   0   0   4 1391.37    4.47
   0   0   4 1479.65    6.23
   0   0  -4 1221.17    5.72
   0   0   4 1353.41    6.06
   0   0  -4 1430.80    6.55
   0   0  -4 1573.29    6.34
   0   0   4 1459.10    5.97
   0   0   4 1408.99    6.49
   0   0  -4 1424.44    5.74
   0   0  -4 1416.58    5.80
   0   0  -5    0.07    0.60
   0   0   5    0.20    0.33
   0   0  -5    0.13    0.22
   0   0   5    0.24    0.50
   0   0  -5    0.32    0.53
   0   0   5   -0.31    0.41
   0   0   5    0.20    0.49
   0   0   5    0.27    0.47
   0   0  -5    0.16    0.44
   0   0  -6   38.84    1.50
   0   0   6   38.13    0.98
   0   0  -6   43.01    0.83
   0   0   6   41.36    1.36
   0   0  -6   51.21    1.59
   0   0  -6   39.13    1.27
   0   0   6   44.43    1.54
   0   0   6   48.15    1.45
   0   0  -7   -0.25    0.71
   0   0  -7    0.07    0.26
   0   0   7    0.12    0.37
   0   0  -7   -0.70    0.58
   0   0   7    0.58    0.57
   0   0   7   -0.20    0.66
   0   0  -7    1.69    0.59
   0   0   7   -0.33    0.56
   0   0  -8 2795.33   13.55
   0   0  -8 2781.33    7.20
   0   0   8 2770.69    9.21
   0   0   8 2545.58   12.20
   0   0  -8 2691.94   12.42
   0   0  -8 2832.29   12.02
   0   0   8 2723.62   12.31
   0   0   8 2920.02   13.84
   0   0  -9    1.09    0.99
   0   0   9    0.30    0.45
   0   0   9   -0.06    0.71
   0   0  -9    0.57    0.74
   0   0   9    0.75    0.77
   0   0  -9   -0.54    0.65
   0   0   9    0.02    0.64
   0   0 -10    2.34    1.13
   0   0 -10    0.65    0.76
   0   0  10    0.25    0.70
   0   0 -10    0.49    0.63
   0   0  10    0.22    0.81
   0   0  10    2.11    0.80
   0   0 -11    0.66    1.20
   0   0 -11    1.04    0.91
   0   0  11   -0.41    0.76
   0   0  11   -1.41    0.90
   0   0  11    0.70    0.75
   0   0 -11    1.65    0.82
   0   0 -12  434.59    6.60
   0   0 -12  417.28    6.06
   0   0 -13    0.17    1.36
   0   0 -14    0.84    1.61
   0   0 -15   -1.45    1.73
   0   0 -16  172.51    5.69
   0   0 -17    2.22    2.06
   0   2   0    3.07    0.26
   0  -2   0    1.62    0.21
   0  -2   0    1.76    0.21
   0   2   0    1.45    0.21
   0   2   0    1.33    0.20
   0  -2   0    1.69    0.19
   0   2   1   85.70    0.83
   0  -2  -1   95.50    0.86
   0   2  -1   91.82    0.80
   0  -2   1   93.01    0.84
   0   2   1   90.22    0.69
   0  -2   1   89.89    0.78
   0  -2  -1   92.67    0.90
   0   2   1   89.88    0.89
   0  -2  -1   88.82    0.73
   0   2  -1   94.37    0.89
   0   2  -1  108.39    1.01
   0  -2  -1   96.40    0.93
   0  -2   1   93.24    0.91
   0  -2   1  102.16    0.99
   0  -2  -1   88.22    0.86
   0   2   1   90.57    0.89
   0   2   1   91.69    0.89
   0   2  -1   73.66    0.80
   0  -2  -1   82.63    0.85
   0   2   1   70.35    0.79
   0   2  -1   89.92    0.87
   0   2  -1  102.21    0.91
   0  -2   1   96.17    0.88
   0   2   1   94.67    0.89
   0   2  -1   83.49    0.83
   0  -2   1   75.66    0.82
   0  -2   1   86.44    0.84
   0  -2  -1   90.94    0.86
   0   2   2    1.89    0.31
   0  -2  -2    1.90    0.32
   0  -2   2    2.32    0.24
   0   2  -2    2.13    0.27
   0   2   2    1.60    0.29
   0  -2   2    1.16    0.30
   0   2   2    2.42    0.34
   0  -2  -2    1.71    0.36
   0   2  -2    1.92    0.34
   0   2  -2    1.59    0.34
   0  -2  -2    2.28    0.38
   0   2   2    1.45    0.31
   0  -2   2    1.86    0.35
   0  -2  -2    1.91    0.32
   0   2  -2    1.55    0.34
   0   2  -2    1.46    0.32
   0   2   2    2.56    0.36
   0  -2   2    1.50    0.37
   0  -2   2    1.12    0.32
   0   2   2    1.93    0.39
   0  -2   2    2.43    0.33
   0   2  -2    2.61    0.38
   0  -2  -2    1.43    0.28
   0   2   3  624.98    3.41
   0  -2  -3  639.11    3.63
   0  -2  -3  620.80    3.35
   0  -2   3  653.13    2.53
   0   2  -3  633.90    2.60
   0  -2   3  712.38    3.83
   0  -2   3  604.74    3.48
   0   2  -3  672.84    3.72
   0   2  -3  574.83    3.51
   0  -2  -3  644.18    3.60
   0  -2  -3  647.45    3.83
   0  -2  -3  737.93    3.92
   0  -2   3  616.16    3.68
   0   2  -3  657.66    3.87
   0  -2   3  542.11    3.30
   0   2  -3  563.14    3.29
   0  -2   3  641.77    3.46
   0   2   3  673.31    3.96
   0   2  -3  710.73    3.70
   0  -2  -3  706.36    3.63
   0  -2  -4  186.31    2.34
   0  -2   4  198.80    2.28
   0   2  -4  192.83    2.48
   0  -2  -4  166.06    2.03
   0   2   4  197.61    2.21
   0  -2   4  193.55    1.57
   0   2   4  189.61    1.75
   0   2  -4  184.62    1.54
   0  -2   4  192.30    1.75
   0  -2  -4  190.56    1.33
   0  -2  -4  193.09    2.45
   0  -2   4  145.65    2.06
   0   2  -4  218.92    2.41
   0  -2   4  194.05    2.34
   0   2   4  157.00    2.08
   0  -2  -4  186.91    2.22
   0  -2  -4  210.89    2.43
   0   2  -4  209.87    2.42
   0   2   4  196.55    2.27
   0   2  -4  196.23    2.50
   0   2  -4  180.68    2.24
   0   2   4  183.19    2.40
   0  -2  -4  165.85    2.07
   0   2   4  213.05    2.37
   0  -2   4  181.12    2.33
   0   2  -4  145.22    1.93
   0  -2   4  204.84    2.32
   0  -2  -5   34.52    1.08
   0  -2  -5   37.63    1.29
   0   2  -5   37.01    1.34
   0  -2  -5   35.09    0.66
   0   2  -5   36.87    0.80
   0   2   5   34.70    0.89
   0  -2   5   36.31    0.91
   0  -2   5   36.79    0.73
   0  -2   5   38.15    1.21
   0   2   5   36.27    1.18
   0  -2   5   31.16    1.15
   0  -2  -5   38.75    1.25
   0   2   5   31.64    1.11
   0   2  -5   39.24    1.27
   0  -2   5   42.13    1.25
   0   2   5   33.55    1.11
   0   2  -5   38.73    1.19
   0  -2   5   34.75    1.25
   0   2   5   30.81    1.24
   0   2  -6  207.77    3.24
   0  -2  -6  213.60    3.17
   0   2   6  209.18    2.20
   0   2  -6  205.71    1.95
   0  -2   6  209.06    2.23
   0  -2  -6  208.44    1.65
   0   2  -6  225.71    3.07
   0  -2   6  232.15    3.13
   0   2   6  224.84    3.01
   0  -2  -6  225.09    3.10
   0  -2   6  211.83    3.16
   0   2   6  186.43    2.71
   0  -2  -6  195.04    2.77
   0   2   6  207.72    3.21
   0  -2   6  190.86    2.78
   0   2  -6  187.24    2.73
   0  -2  -7  366.72    4.50
   0   2  -7  346.59    4.55
   0   2   7  344.19    3.01
   0  -2  -7  348.43    2.27
   0   2  -7  337.85    2.68
   0  -2   7  338.36    3.06
   0   2   7  324.36    4.04
   0   2  -7  262.57    3.66
   0  -2  -7  274.05    3.75
   0  -2   7  378.12    4.29
   0   2   7  372.03    4.15
   0   2  -7  334.03    3.91
   0   2   7  334.36    4.39
   0  -2   7  363.60    4.53
   0  -2  -7  299.60    3.61
   0  -2   7  388.67    4.21
   0  -2  -8   16.35    1.31
   0   2  -8   17.88    1.42
   0  -2  -8   15.13    0.55
   0  -2   8   18.27    0.87
   0   2   8   14.91    0.77
   0   2  -8   16.05    0.73
   0   2  -8   20.14    1.30
   0  -2  -8   15.04    1.17
   0   2   8   13.72    1.06
   0  -2   8   15.69    1.15
   0  -2   8   15.93    1.23
   0   2  -8   13.92    0.99
   0   2   8   15.00    1.22
   0  -2   8   20.29    1.20
   0   2   8   16.74    1.09
   0  -2  -8   16.40    1.06
   0  -2  -9    5.32    1.14
   0   2  -9    2.38    1.00
   0  -2   9    2.48    0.52
   0   2   9    3.24    0.56
   0  -2   9    2.34    0.71
   0   2  -9    3.12    0.81
   0   2   9    3.98    0.84
   0  -2  -9    2.29    0.79
   0   2   9    3.44    0.74
   0   2   9    1.74    0.75
   0  -2   9    2.51    0.73
   0  -2  -9    2.25    0.67
   0   2  -9    2.85    0.73
   0  -2   9    3.56    0.91
   0   2 -10  410.72    6.08
   0  -2 -10  420.98    6.06
   0  -2  10  418.36    4.81
   0  -2  10  401.08    5.48
   0   2 -10  430.93    5.85
   0   2  10  382.91    5.44
   0  -2 -10  407.02    5.68
   0  -2  10  445.60    5.78
   0  -2  10  392.43    5.73
   0   2 -10  412.77    5.45
   0   2  10  420.48    6.12
   0  -2 -10  399.96    5.34
   0   2  10  474.66    5.92
   0   2 -11   86.02    3.20
   0  -2 -11   81.75    2.96
   0  -2  11   83.02    2.33
   0  -2 -11   98.70    3.07
   0  -2  11   80.34    2.74
   0   2  11   99.97    3.04
   0   2 -11   83.61    2.94
   0  -2  11   89.83    2.78
   0  -2  11   85.77    2.90
   0   2  11   84.33    2.97
   0   2  11   82.67    2.70
   0  -2 -11   82.00    2.56
   0   2 -11   97.32    2.80
   0   2 -12   26.65    2.13
   0  -2 -12   26.32    2.04
   0   2 -12   26.05    1.84
   0  -2 -12   23.03    1.77
   0   2 -12   23.14    1.49
   0  -2 -12   26.43    1.64
   0   2 -13    3.73    1.64
   0  -2 -13    1.54    1.48
   0  -2 -14  275.64    6.29
   0   2 -14  255.68    6.22
   0   2 -15   40.93    3.07
   0  -2 -15   36.17    2.92
   0  -2 -16    1.52    1.81
   0   2 -16    1.35    1.78
   0   2 -17   12.67    2.32
   0  -2 -17   12.22    2.26
   0  -4   0 1289.10    4.62
   0   4   0 1413.53    4.58
   0  -4   0 1281.32    4.28
   0   4   0 1256.33    4.56
   0   4   0 1516.70    4.65
   0  -4   0 1555.71    4.76
   0   4   0 1307.00    4.17
   0  -4   0 1471.84    4.49
   0  -4   0 1569.28    4.61
   0  -4  -1  973.10    3.62
   0   4   1 1137.14    4.02
   0   4  -1 1143.45    4.32
   0  -4  -1 1100.34    4.04
   0   4  -1 1077.65    3.50
   0  -4   1 1085.68    3.58
   0   4   1 1097.15    3.72
   0  -4   1 1158.00    4.36
   0  -4  -1 1097.52    3.82
   0  -4   1 1000.67    3.82
   0  -4   1  992.90    3.84
   0   4   1  994.03    3.78
   0   4   1 1100.05    3.46
   0  -4  -1 1195.13    3.81
   0  -4  -1 1098.08    3.39
   0   4  -1 1199.40    3.92
   0   4  -1 1095.17    3.31
   0   4  -1 1226.85    3.76
   0  -4   1  987.85    3.63
   0  -4  -1 1027.38    3.64
   0  -4   1 1020.90    3.78
   0  -4   1 1091.75    3.26
   0  -4  -2 2537.37    5.97
   0   4   2 2354.89    6.49
   0  -4   2 2352.59    5.67
   0  -4   2 2391.12    5.86
   0  -4  -2 2331.95    6.34
   0  -4  -2 2365.71    5.26
   0   4  -2 2316.55    6.22
   0   4  -2 2369.34    5.70
   0   4   2 2332.44    6.46
   0  -4  -2 2371.27    6.40
   0  -4   2 2357.57    6.56
   0  -4  -2 2322.64    6.41
   0   4  -2 2465.71    6.47
   0  -4   2 2441.44    6.27
   0   4  -2 2362.36    6.24
   0  -4  -2 2247.39    6.31
   0   4   2 2183.08    6.05
   0  -4   2 2367.70    6.04
   0  -4   2 2471.50    6.26
   0   4  -2 2457.38    6.08
   0   4  -2 2354.84    6.23
   0   4   3 1425.60    4.64
   0   4   3 1429.44    5.26
   0  -4  -3 1543.08    5.51
   0  -4  -3 1378.85    5.39
   0  -4   3 1406.24    4.84
   0   4   3 1398.92    5.44
   0   4  -3 1357.05    4.84
   0  -4   3 1387.47    4.83
   0  -4  -3 1405.97    4.07
   0  -4   3 1362.47    4.61
   0  -4  -3 1371.89    5.75
   0   4  -3 1438.88    5.73
   0   4   3 1379.52    5.75
   0  -4   3 1520.02    5.93
   0  -4  -3 1327.48    5.23
   0  -4  -3 1484.18    5.70
   0  -4   3 1436.45    5.81
   0  -4  -3 1252.27    5.27
   0  -4   3 1321.20    5.36
   0   4  -3 1425.95    5.43
   0  -4   3 1282.13    5.43
   0   4  -3 1407.30    5.78
   0   4  -3 1577.24    5.64
   0   4   4  794.49    4.54
   0  -4  -4  742.54    4.35
   0  -4  -4  789.68    4.79
   0   4   4  795.89    3.81
   0  -4  -4  777.79    3.12
   0  -4   4  786.40    3.84
   0  -4   4  780.30    3.98
   0   4   4  791.56    4.59
   0  -4   4  773.95    3.53
   0   4  -4  769.13    3.88
   0   4  -4  818.45    4.86
   0   4   4  816.82    4.71
   0  -4  -4  771.69    4.93
   0  -4  -4  680.95    4.52
   0  -4  -4  632.48    4.26
   0   4   4  829.65    4.82
   0   4  -4  830.56    4.88
   0  -4   4  637.27    4.56
   0  -4   4  783.14    4.86
   0   4   4  690.66    4.31
   0  -4   4  769.78    4.51
   0  -4   4  764.27    4.76
   0   4  -4  850.92    4.75
   0  -4   4  765.92    4.56
   0  -4  -4  857.09    4.93
   0   4  -4  646.95    4.20
   0   4   4  765.99    4.96
   0   4  -4  786.23    4.96
   0  -4  -5  923.36    5.94
   0   4  -5  933.22    6.21
   0  -4  -5  937.09    5.42
   0   4   5  963.58    4.55
   0  -4   5  924.29    4.87
   0  -4  -5  921.33    3.55
   0  -4   5  930.42    4.03
   0   4  -5  923.40    4.47
   0  -4   5  932.56    4.55
   0   4  -5 1027.66    6.31
   0   4   5  952.42    5.78
   0  -4   5  830.55    5.56
   0  -4   5  915.12    5.74
   0   4   5 1042.19    6.09
   0  -4   5  929.00    5.55
   0   4   5  909.55    6.10
   0   4   5  968.50    5.73
   0   4  -5  968.89    5.86
   0  -4   5  909.44    5.87
   0   4  -6  421.96    4.66
   0  -4  -6  412.92    4.43
   0  -4  -6  383.54    3.83
   0  -4  -6  417.74    2.51
   0  -4   6  399.27    3.27
   0  -4  -6  419.49    2.41
   0  -4   6  414.67    2.86
   0   4   6  402.22    3.20
   0   4  -6  420.11    3.25
   0  -4   6  419.89    3.58
   0  -4  -6  457.91    4.46
   0   4   6  444.30    4.27
   0   4  -6  412.94    4.40
   0  -4   6  468.80    4.57
   0  -4   6  478.56    4.43
   0   4  -6  365.81    3.97
   0  -4   6  415.15    4.40
   0   4   6  423.78    4.59
   0   4   6  412.46    4.11
   0  -4  -7 2043.25    9.44
   0   4  -7 2086.97   11.19
   0  -4  -7 2027.64   10.52
   0  -4   7 2008.75    7.67
   0   4   7 2061.75    7.59
   0  -4   7 2125.61    6.66
   0  -4   7 2068.96    8.58
   0   4  -7 2097.84    7.61
   0  -4  -7 2032.14    5.49
   0  -4  -7 2049.03    5.83
   0  -4   7 2087.90   10.39
   0   4   7 2048.27    9.95
   0   4  -7 1700.35    9.70
   0  -4   7 1942.27    9.69
   0   4  -7 2120.02   10.27
   0  -4   7 1995.32   10.44
   0   4   7 1917.30    9.28
   0   4   7 2058.44   11.00
   0  -4  -8  323.83    4.61
   0   4  -8  333.84    4.88
   0  -4   8  328.77    3.34
   0   4  -8  338.09    3.31
   0  -4   8  330.03    3.75
   0  -4  -8  315.04    2.23
   0   4   8  324.62    3.25
   0  -4   8  295.36    4.30
   0   4  -8  340.42    4.67
   0   4   8  325.19    4.30
   0  -4  -8  377.40    4.79
   0   4   8  370.79    4.62
   0  -4  -8  313.77    4.15
   0  -4   8  338.43    4.35
   0  -4   8  330.86    4.56
   0   4   8  334.13    4.83
   0   4  -8  385.05    4.61
   0  -4  -9  455.33    5.81
   0   4  -9  473.54    6.24
   0   4   9  467.33    4.11
   0  -4   9  467.57    4.75
   0  -4   9  444.30    4.15
   0   4  -9  417.70    5.59
   0   4   9  449.84    5.59
   0  -4   9  459.46    5.67
   0  -4  -9  519.86    6.24
   0  -4   9  510.73    5.74
   0  -4  -9  505.77    5.44
   0   4   9  532.25    5.80
   0   4   9  477.23    6.12
   0  -4   9  450.68    5.71
   0   4  -9  442.25    5.17
   0   4 -10  326.99    5.52
   0  -4 -10  311.18    5.14
   0  -4  10  337.34    4.26
   0  -4  10  362.81    5.19
   0  -4 -10  397.05    5.86
   0   4 -10  347.31    5.24
   0   4  10  352.05    5.11
   0   4  10  300.20    4.80
   0  -4  10  299.26    4.71
   0   4 -10  332.14    4.62
   0   4  10  324.58    5.38
   0  -4 -10  354.25    4.83
   0  -4  10  314.88    5.11
   0   4 -11  439.12    6.82
   0  -4 -11  424.20    6.37
   0  -4  11  426.22    5.12
   0   4 -11  509.16    6.84
   0  -4 -11  415.37    6.05
   0   4  11  431.79    6.06
   0  -4  11  462.78    6.14
   0   4  11  433.63    6.68
   0   4 -11  396.15    5.43
   0  -4 -11  455.56    5.84
   0   4  11  480.94    6.35
   0  -4  11  430.24    6.31
   0  -4  11  461.57    6.25
   0  -4 -12   97.57    3.44
   0   4 -12  103.81    3.77
   0  -4 -12   90.38    3.13
   0   4 -12  100.96    3.31
   0   4 -12   95.87    2.90
   0  -4 -12   93.82    2.88
   0   4 -13   18.49    2.19
   0  -4 -13   21.20    2.01
   0  -4 -14   27.90    2.35
   0   4 -14   27.40    2.49
   0   4 -15  275.75    6.87
   0  -4 -15  261.40    6.46
   0  -4 -16   10.96    2.12
   0   4 -16   13.07    2.40
   0   4 -17    6.13    2.23
   0  -4 -17    2.77    1.90
   0  -6   0    0.03    0.43
   0  -6   0    1.08    0.53
   0   6   0    0.90    0.43
   0   6   0    0.50    0.54
   0  -6   0    0.94    0.48
   0   6   0    0.55    0.45
   0   6   0   -0.38    0.46
   0  -6   0   -0.16    0.48
   0  -6   0    0.46    0.54
   0   6   0    0.56    0.50
   0  -6   0   -0.26    0.38
   0   6   0    0.45    0.41
   0  -6   1  875.76    4.65
   0   6  -1  858.16    4.70
   0   6   1  842.38    4.17
   0   6  -1  878.11    4.00
   0  -6  -1  857.43    4.40
   0  -6  -1  858.28    4.31
   0   6   1  862.95    4.31
   0  -6   1  871.72    4.02
   0  -6   1  896.85    4.27
   0   6   1  818.27    3.98
   0  -6  -1  904.93    4.29
   0   6   1  916.65    4.22
   0  -6   1  872.02    4.24
   0   6  -1  964.54    4.58
   0  -6  -1 1009.22    4.63
   0   6   1  885.12    3.54
   0  -6  -1  864.42    3.42
   0  -6   1  799.56    3.76
   0  -6  -1  908.31    4.01
   0  -6   1  898.38    4.15
   0   6  -1  869.94    3.40
   0   6  -1  829.49    3.97
   0   6  -1  943.26    4.38
   0  -6  -1  813.93    3.69
   0   6   1  731.75    3.83
   0   6   2   54.89    1.09
   0  -6  -2   60.67    1.13
   0  -6   2   57.93    1.20
   0  -6   2   56.90    1.05
   0   6  -2   62.56    1.11
   0  -6  -2   57.77    1.22
   0   6   2   58.93    1.21
   0  -6  -2   59.95    1.12
   0   6  -2   65.59    1.33
   0   6   2   58.34    1.05
   0   6  -2   47.19    1.17
   0  -6  -2   69.41    1.29
   0  -6  -2   54.71    1.07
   0  -6  -2   58.26    1.08
   0  -6   2   51.48    1.03
   0   6   2   56.29    1.11
   0   6   2   45.08    1.08
   0   6  -2   48.40    1.04
   0  -6   2   70.99    1.34
   0   6   2   65.30    1.21
   0  -6  -2   52.21    1.06
   0   6   2   64.78    1.18
   0   6   2   71.23    1.28
   0  -6   2   65.91    1.21
   0   6  -2   53.55    1.09
   0   6  -2   58.09    1.07
   0  -6   2   50.99    1.08
   0   6  -2   68.20    1.23
   0  -6   2   58.35    1.05
   0  -6  -3 1387.87    5.65
   0   6   3 1442.63    6.00
   0  -6  -3 1443.71    5.56
   0   6   3 1437.43    5.26
   0  -6  -3 1442.42    5.08
   0   6  -3 1426.76    6.06
   0  -6  -3 1447.56    6.13
   0   6   3 1441.40    6.07
   0  -6   3 1436.90    5.33
   0   6  -3 1473.63    5.39
   0  -6   3 1455.35    5.53
   0  -6   3 1289.07    6.00
   0  -6  -3 1425.74    5.99
   0   6   3 1516.13    6.21
   0  -6  -3 1580.44    6.31
   0  -6  -3 1467.76    6.00
   0  -6   3 1335.26    6.31
   0   6   3 1467.12    6.16
   0   6  -3 1406.86    6.21
   0   6   3 1412.47    6.10
   0   6  -3 1258.68    5.97
   0   6  -3 1465.10    6.04
   0   6  -3 1466.59    5.78
   0  -6   3 1502.21    6.02
   0   6   3 1437.46    5.78
   0  -6   3 1423.25    5.65
   0  -6  -4    4.59    0.55
   0  -6  -4    5.61    0.56
   0   6   4    6.30    0.52
   0  -6   4    5.12    0.52
   0   6   4    5.06    0.45
   0  -6  -4    6.09    0.40
   0  -6   4    5.93    0.47
   0   6  -4    4.70    0.54
   0   6   4    4.26    0.61
   0  -6  -4    5.76    0.60
   0   6   4    5.41    0.62
   0   6  -4    5.11    0.61
   0  -6   4    5.71    0.57
   0  -6   4    4.97    0.61
   0  -6  -4    4.37    0.54
   0   6   4    4.58    0.53
   0  -6  -4    5.83    0.54
   0   6  -4    5.04    0.52
   0   6   4    4.58    0.59
   0  -6   4    4.14    0.55
   0   6  -4    5.02    0.56
   0   6  -4    6.15    0.59
   0  -6   4    5.05    0.61
   0  -6  -5  413.87    3.68
   0  -6  -5  383.87    3.74
   0   6   5  407.73    3.22
   0  -6   5  384.22    3.23
   0   6  -5  415.55    3.51
   0  -6   5  399.57    3.36
   0  -6  -5  392.72    2.75
   0  -6   5  398.27    3.03
   0   6  -5  368.14    3.80
   0  -6  -5  475.48    4.43
   0   6   5  296.23    3.42
   0  -6   5  470.60    4.47
   0   6  -5  349.77    3.52
   0  -6   5  387.49    3.74
   0  -6   5  388.78    3.81
   0   6   5  417.77    3.87
   0   6   5  407.19    4.22
   0  -6  -6    4.81    0.74
   0   6  -6    5.22    0.85
   0   6   6    4.23    0.53
   0  -6  -6    4.77    0.66
   0  -6   6    3.88    0.53
   0  -6  -6    4.71    0.41
   0  -6   6    6.24    0.51
   0   6  -6    4.69    0.58
   0  -6   6    5.12    0.51
   0   6   6    7.19    0.79
   0   6  -6    5.98    0.74
   0  -6   6    3.45    0.73
   0  -6  -6    6.49    0.79
   0   6   6    3.96    0.63
   0  -6   6    3.65    0.62
   0  -6   6    5.73    0.69
   0   6  -6    5.95    0.71
   0   6   6    5.49    0.77
   0  -6  -7  753.50    6.28
   0  -6  -7  817.64    6.10
   0   6  -7  794.16    7.07
   0  -6   7  783.02    4.59
   0  -6  -7  787.36    4.12
   0  -6  -7  760.08    3.64
   0  -6   7  764.26    5.38
   0  -6   7  750.39    5.07
   0   6  -7  761.40    5.22
   0   6   7  768.77    4.94
   0   6   7  830.33    6.49
   0  -6   7  888.49    6.93
   0  -6  -7  691.73    6.18
   0   6  -7  617.43    5.90
   0   6   7  684.88    5.91
   0  -6   7  737.25    6.32
   0   6  -7  822.92    6.23
   0  -6   7  647.32    5.61
   0   6   7  771.94    6.90
   0   6  -8  339.70    5.07
   0  -6  -8  319.05    4.53
   0  -6  -8  348.27    4.28
   0   6  -8  338.74    3.62
   0  -6  -8  342.66    2.48
   0   6   8  345.96    3.51
   0  -6   8  338.34    3.58
   0  -6   8  341.01    3.85
   0   6  -8  383.65    4.95
   0  -6   8  389.07    4.95
   0  -6  -8  388.96    4.97
   0   6   8  348.54    4.58
   0  -6   8  324.19    4.53
   0   6   8  347.84    5.01
   0   6  -8  303.95    4.12
   0   6   8  346.38    4.36
   0  -6   8  296.44    4.13
   0   6  -9   17.89    1.58
   0  -6  -9   15.94    1.33
   0   6   9   19.95    0.99
   0  -6   9   18.72    1.03
   0  -6   9   21.24    1.39
   0   6  -9   22.95    1.49
   0  -6  -9   21.49    1.42
   0   6   9   19.33    1.28
   0   6   9   17.95    1.19
   0   6   9   21.35    1.53
   0   6  -9   20.02    1.23
   0  -6   9   17.62    1.23
   0  -6  -9   18.95    1.27
   0  -6   9   18.40    1.33
   0  -6 -10    2.83    1.04
   0   6 -10    5.51    1.32
   0  -6  10    5.15    0.53
   0  -6  10    2.82    0.83
   0  -6 -10    6.31    1.05
   0   6  10    3.05    0.89
   0   6 -10    3.35    0.90
   0   6 -10    3.43    0.80
   0  -6 -10    3.88    0.83
   0  -6  10    4.58    0.91
   0   6  10    4.37    1.08
   0   6  10    2.67    0.76
   0  -6  10    4.20    0.87
   0  -6 -11  251.87    4.97
   0   6 -11  250.98    5.25
   0  -6  11  242.36    4.81
   0   6 -11  228.59    4.61
   0   6  11  268.20    4.77
   0   6  11  237.48    5.00
   0   6 -11  249.45    4.34
   0   6  11  240.98    4.55
   0  -6  11  246.00    4.89
   0  -6 -11  223.09    4.14
   0  -6  11  227.51    4.48
   0  -6 -12  188.92    4.59
   0   6 -12  188.43    4.42
   0  -6 -12  187.24    4.54
   0  -6 -13   37.05    2.45
   0   6 -13   45.20    2.93
   0  -6 -14   37.88    2.71
   0   6 -14   34.23    2.76
   0  -6 -15   43.91    3.01
   0   6 -15   44.16    3.16
   0  -6 -16  212.59    6.05
   0   6 -16  195.99    6.23
   0  -6 -17    4.05    1.96
   0   6 -17    8.16    2.25
   0  -8   0 2601.94    9.54
   0  -8   0 2313.10    8.00
   0   8   0 2457.59    9.03
   0   8   0 2556.17    8.51
   0   8   0 2165.83    7.96
   0   8   0 2303.63    8.35
   0  -8   0 2306.08    8.03
   0   8   0 2092.22    7.51
   0   8   0 2164.00    7.76
   0   8   1    9.13    0.75
   0  -8  -1   10.29    0.76
   0   8   1   10.68    0.69
   0   8  -1    9.11    0.82
   0  -8   1    9.82    0.70
   0  -8  -1    8.04    0.70
   0   8  -1    9.62    0.64
   0  -8   1    7.42    0.70
   0   8  -1   12.57    0.90
   0   8  -1    7.60    0.60
   0   8   1    8.23    0.53
   0   8   1   10.97    0.69
   0   8   1   10.00    0.77
   0  -8  -1    6.56    0.55
   0  -8   1   11.65    0.78
   0  -8   1    9.08    0.71
   0  -8  -1    9.99    0.51
   0  -8  -1   10.41    0.79
   0   8   1   10.28    0.66
   0  -8   1   10.44    0.70
   0  -8   1   13.55    0.71
   0   8   1    9.03    0.66
   0  -8  -1    8.85    0.62
   0   8  -1    8.79    0.67
   0  -8  -1    9.51    0.69
   0   8  -1   10.59    0.70
   0   8   2 4141.02   10.33
   0  -8  -2 4410.75   10.53
   0   8  -2 4125.74   12.04
   0   8   2 4357.94   11.40
   0  -8   2 4154.23   10.06
   0  -8   2 4248.76   11.41
   0  -8  -2 4235.74   11.10
   0   8  -2 4191.71   10.07
   0   8   2 4229.56   10.25
   0  -8  -2 4253.50   11.43
   0   8   2 4302.70   10.21
   0  -8  -2 4091.29    9.45
   0   8  -2 4015.07   10.89
   0   8   2 4338.36   10.85
   0   8  -2 4367.61   11.34
   0  -8  -2 4316.11   10.79
   0   8  -2 3966.09   10.83
   0   8  -2 4190.48   10.48
   0   8   2 4122.41   10.78
   0   8  -2 4226.06    9.37
   0   8   2 4166.99   10.30
   0  -8   2 3977.62   10.91
   0  -8   2 4542.84   10.33
   0  -8  -3   12.36    0.64
   0  -8  -3   12.58    0.77
   0   8   3   11.69    0.68
   0  -8   3   12.31    0.71
   0   8  -3   13.68    0.83
   0   8   3   13.53    0.64
   0   8  -3   13.78    0.66
   0  -8   3   11.87    0.66
   0   8   3   14.25    0.78
   0  -8  -3   11.08    0.65
   0  -8  -3   12.29    0.80
   0   8   3   13.95    0.73
   0   8  -3   12.30    0.79
   0   8  -3   15.93    0.92
   0  -8  -3   12.72    0.74
   0  -8  -3   12.71    0.67
   0   8   3   13.04    0.77
   0  -8  -3   11.96    0.75
   0  -8   3   12.81    0.76
   0  -8   3   12.74    0.81
   0   8   3   10.05    0.69
   0  -8   3   11.29    0.69
   0   8   3   12.47    0.70
   0  -8   3   12.03    0.73
   0  -8   3   14.02    0.69
   0   8  -3   11.84    0.74
   0   8  -3   12.84    0.72
   0  -8  -3   15.99    0.78
   0   8   3   11.11    0.69
   0   8  -3   13.03    0.71
   0   8   4  176.65    2.17
   0  -8  -4  187.51    2.56
   0  -8  -4  168.92    2.32
   0   8  -4  183.16    2.28
   0  -8  -4  171.00    2.45
   0   8  -4  183.31    2.54
   0  -8  -4  185.24    2.22
   0  -8   4  184.28    2.33
   0  -8   4  186.08    2.29
   0   8   4  175.67    2.59
   0   8  -4  147.62    2.30
   0  -8   4  190.75    2.68
   0   8   4  153.81    2.40
   0   8   4  161.50    2.42
   0  -8  -4  202.53    2.69
   0  -8   4  233.90    3.07
   0  -8   4  173.00    2.46
   0   8   4  189.00    2.50
   0  -8   4  164.15    2.30
   0   8  -4  174.34    2.35
   0   8  -4  178.91    2.50
   0  -8  -5  316.00    3.42
   0   8   5  321.47    3.07
   0  -8  -5  324.63    3.48
   0  -8  -5  321.89    2.93
   0  -8   5  326.37    3.10
   0   8  -5  314.02    3.44
   0  -8   5  336.91    3.23
   0   8   5  323.99    3.86
   0   8   5  354.01    3.80
   0  -8  -5  325.70    3.67
   0  -8   5  277.50    3.41
   0   8  -5  341.41    3.74
   0  -8   5  351.00    3.75
   0   8   5  350.12    3.68
   0  -8   5  314.24    3.45
   0   8  -5  263.10    3.15
   0  -8  -6 1410.32    7.62
   0  -8  -6 1311.35    7.77
   0   8  -6 1416.99    8.94
   0   8   6 1346.38    6.63
   0  -8   6 1350.49    6.88
   0  -8  -6 1375.55    6.06
   0  -8   6 1388.62    6.38
   0   8  -6 1373.68    7.33
   0   8  -6 1349.06    7.89
   0  -8   6 1359.45    8.04
   0   8   6 1560.49    8.60
   0  -8   6 1359.44    8.07
   0   8   6 1465.76    8.10
   0   8  -6 1385.92    7.65
   0   8   6 1377.94    8.63
   0  -8   6 1238.36    7.49
   0  -8  -7   22.33    1.31
   0   8   7   21.14    1.03
   0  -8  -7   19.92    1.15
   0   8  -7   18.20    1.37
   0   8  -7   24.28    1.12
   0  -8   7   21.52    1.04
   0  -8  -7   21.98    0.86
   0   8   7   25.22    1.38
   0  -8   7   19.38    1.20
   0  -8  -7   19.70    1.25
   0   8  -7   23.26    1.28
   0  -8   7   21.20    1.19
   0  -8   7   22.11    1.25
   0   8   7   19.94    1.32
   0   8   7   22.16    1.23
   0   8  -7   21.97    1.18
   0   8  -8  178.72    3.77
   0  -8  -8  187.87    3.50
   0  -8  -8  194.57    3.33
   0  -8   8  178.91    2.83
   0   8  -8  186.24    3.05
   0   8   8  174.17    2.67
   0  -8  -8  170.71    1.91
   0  -8  -8  213.14    3.80
   0   8  -8  153.37    3.16
   0   8   8  175.53    3.33
   0  -8   8  200.76    3.60
   0   8   8  177.00    3.66
   0   8   8  170.12    3.27
   0   8  -8  175.18    3.20
   0  -8   8  196.02    3.48
   0  -8   8  178.33    3.47
   0  -8  -9  202.70    3.91
   0  -8  -9  203.41    3.57
   0   8  -9  195.11    4.23
   0   8   9  203.11    2.97
   0  -8   9  206.77    3.25
   0  -8  -9  192.54    3.86
   0  -8   9  231.31    4.08
   0   8   9  192.50    3.73
   0   8  -9  231.17    4.09
   0   8  -9  210.07    3.61
   0   8   9  206.48    4.24
   0   8   9  201.55    3.63
   0  -8   9  252.03    4.20
   0  -8   9  219.29    4.11
   0  -8 -10  352.53    5.43
   0   8 -10  357.51    6.00
   0  -8  10  354.33    4.47
   0  -8 -10  301.19    5.09
   0  -8  10  298.56    4.90
   0   8 -10  354.77    5.36
   0   8  10  339.88    5.30
   0  -8  10  371.09    5.37
   0   8 -10  342.87    4.84
   0   8  10  324.62    4.92
   0   8  10  339.61    5.72
   0  -8  10  349.59    5.44
   0  -8 -10  345.51    5.05
   0  -8 -11   55.27    2.49
   0   8 -11   61.72    2.85
   0  -8  11   68.60    2.56
   0   8 -11   62.05    2.46
   0  -8 -11   74.43    2.76
   0   8  11   60.62    2.45
   0   8  11   60.91    2.67
   0   8 -11   56.79    2.18
   0  -8  11   57.98    2.33
   0  -8  11   56.45    2.39
   0  -8 -11   52.19    2.10
   0   8  11   64.07    2.40
   0   8 -12    6.00    1.62
   0  -8 -12    7.40    1.51
   0   8 -12    4.48    1.04
   0  -8 -12    6.10    1.27
   0   8 -13  113.34    4.31
   0  -8 -13  109.40    3.81
   0  -8 -14  151.70    4.64
   0   8 -14  166.05    5.35
   0  -8 -15   60.95    3.32
   0   8 -15   63.28    3.67
   0   8 -16   52.04    3.55
   0  -8 -16   50.84    3.31
   0  -8 -17   65.86    3.75
   0   8 -17   71.08    4.24
   0 -10   0    1.01    0.61
   0 -10   0    1.76    0.61
   0  10   0    0.85    0.62
   0 -10   0    0.26    0.52
   0  10   0   -0.33    0.56
   0 -10   0    1.06    0.59
   0  10   0    0.33    0.55
   0  10   0    1.02    0.21
   0  10   0    0.52    0.50
   0 -10   0    1.01    0.53
   0  10   0    1.18    0.60
   0 -10  -1  982.29    6.06
   0  10  -1 1021.35    6.50
   0 -10  -1 1012.26    6.35
   0  10   1 1030.25    6.11
   0  10   1  962.80    5.96
   0 -10   1 1026.45    6.00
   0 -10   1 1026.43    6.56
   0  10  -1 1049.80    5.89
   0 -10  -1 1084.45    6.44
   0 -10  -1  906.03    5.67
   0 -10   1 1080.57    6.26
   0  10   1 1065.62    4.86
   0  10   1 1146.59    6.36
   0  10   1 1145.31    6.31
   0  10  -1 1063.96    6.87
   0 -10   1  917.84    6.14
   0  10  -1 1097.20    6.16
   0 -10   1 1166.65    6.28
   0 -10  -1 1032.37    2.69
   0  10   1 1046.17    5.93
   0  10  -1  988.48    4.00
   0  10  -1  962.93    5.78
   0 -10  -1  902.89    5.86
   0 -10   1 1129.21    6.25
   0 -10  -1 1133.89    6.14
   0  10   1  990.54    5.62
   0  10  -1 1001.17    5.84
   0 -10  -2 1258.29    6.28
   0 -10  -2 1213.65    4.89
   0  10   2 1209.01    6.37
   0 -10  -2 1201.05    6.83
   0 -10  -2 1203.66    6.75
   0  10  -2 1192.95    6.01
   0  10   2 1217.10    6.73
   0  10   2 1227.65    6.36
   0 -10   2 1195.03    6.08
   0 -10   2 1259.36    7.14
   0  10  -2 1181.46    7.02
   0 -10  -2 1048.99    5.80
   0 -10  -2 1191.28    5.36
   0  10   2 1192.39    6.32
   0  10  -2  987.43    6.24
   0 -10  -2 1162.94    6.51
   0 -10   2 1378.46    7.29
   0 -10   2 1144.37    6.28
   0  10   2 1458.86    7.43
   0  10   2 1239.77    5.67
   0  10  -2 1187.93    5.29
   0 -10   2 1262.13    6.34
   0  10  -2 1257.63    6.24
   0 -10   2 1076.83    6.12
   0  10   2 1187.48    5.93
   0  10   2 1383.43    6.81
   0  10  -2 1177.22    6.17
   0 -10  -2 1255.32    6.12
   0  10   3 1337.06    6.50
   0 -10  -3 1421.26    6.73
   0 -10  -3 1486.53    6.58
   0 -10  -3 1418.61    7.07
   0  10  -3 1431.09    6.56
   0 -10  -3 1337.84    7.20
   0  10  -3 1393.15    7.77
   0 -10   3 1398.32    7.23
   0  10   3 1400.57    6.44
   0 -10   3 1378.54    6.51
   0  10   3 1351.65    7.06
   0  10   3 1395.60    6.72
   0  10   3 1213.98    7.08
   0 -10   3 1311.10    6.49
   0 -10  -3 1373.52    6.48
   0  10  -3 1457.29    7.33
   0 -10   3 1350.06    7.11
   0  10  -3 1396.37    6.33
   0 -10   3 1386.42    6.14
   0  10  -3 1462.43    7.03
   0  10   3 1455.81    7.07
   0  10   4    8.79    0.66
   0 -10  -4    8.80    0.67
   0 -10  -4    6.49    0.65
   0  10  -4    9.36    0.87
   0 -10  -4    7.37    0.75
   0  10  -4    8.44    0.62
   0 -10   4    8.51    0.66
   0 -10  -4    8.48    0.65
   0  10  -4    5.04    0.73
   0  10   4    8.48    0.75
   0 -10   4    7.76    0.77
   0 -10  -4    8.20    0.72
   0 -10   4   11.78    0.77
   0  10  -4    8.53    0.70
   0  10   4    9.26    0.81
   0 -10   4    8.19    0.76
   0  10  -4    8.71    0.75
   0 -10  -5 2335.02    9.94
   0  10   5 2423.11    8.85
   0 -10  -5 2420.61    9.52
   0 -10   5 2439.35    9.03
   0 -10  -5 2447.55    9.04
   0  10  -5 2435.18   10.65
   0 -10   5 2529.40   10.54
   0  10   5 2455.87   10.37
   0  10   5 2450.28   10.79
   0  10  -5 2520.52   10.58
   0  10   5 2124.97    9.53
   0  10  -5 2593.16   10.52
   0 -10   5 2391.75    9.66
   0 -10  -6  166.82    2.82
   0 -10  -6  185.27    2.91
   0  10   6  177.18    2.54
   0 -10   6  177.52    2.67
   0 -10  -6  165.72    2.42
   0  10  -6  185.22    3.11
   0  10   6  140.79    2.70
   0 -10   6  203.78    3.39
   0  10  -6  144.21    2.75
   0 -10  -6  189.62    3.18
   0  10  -6  142.05    2.59
   0  10   6  196.46    3.10
   0 -10   6  191.83    3.14
   0 -10   6  163.98    2.79
   0  10   6  174.72    3.20
   0  10   7   18.29    0.98
   0  10  -7   18.46    1.42
   0 -10  -7   17.02    1.11
   0 -10  -7   19.24    1.22
   0 -10   7   20.25    1.05
   0  10  -7   22.16    1.27
   0 -10  -7   18.45    0.90
   0 -10   7   24.75    1.37
   0  10   7   23.67    1.29
   0  10  -7   19.01    1.26
   0 -10  -7   17.41    1.24
   0  10   7   19.51    1.32
   0 -10   7   17.87    1.14
   0 -10   7   19.77    1.19
   0  10  -7   16.90    1.04
   0  10   7   17.37    1.16
   0 -10  -8   16.52    1.29
   0  10   8   15.47    0.95
   0 -10  -8   13.43    1.11
   0  10  -8   15.50    1.45
   0  10  -8   16.47    1.12
   0 -10   8   16.53    0.96
   0 -10   8   16.54    1.21
   0  10  -8   19.05    1.26
   0 -10  -8   19.99    1.34
   0  10   8   15.94    1.24
   0 -10   8   16.05    1.17
   0  10  -8   16.57    1.08
   0 -10   8   18.24    1.20
   0  10   8   15.01    1.29
   0  10   8   19.22    1.28
   0  10  -9  622.89    7.61
   0 -10  -9  619.86    6.38
   0 -10  -9  615.97    6.69
   0  10   9  625.55    5.38
   0 -10   9  629.55    5.79
   0  10  -9  632.24    6.79
   0 -10   9  607.86    6.61
   0  10   9  666.93    6.92
   0 -10  -9  729.35    7.58
   0  10  -9  503.02    5.54
   0  10   9  660.56    6.89
   0  10   9  631.84    7.48
   0 -10   9  598.52    6.62
   0 -10   9  675.09    6.98
   0 -10 -10   50.93    2.24
   0 -10 -10   56.98    2.12
   0  10 -10   52.30    2.60
   0 -10  10   51.17    1.78
   0 -10  10   47.43    2.07
   0  10 -10   56.15    2.25
   0  10  10   46.86    2.08
   0 -10 -10   43.85    2.13
   0 -10  10   52.53    2.20
   0  10  10   49.85    2.37
   0 -10  10   56.63    2.23
   0  10 -10   43.87    1.80
   0  10  10   46.41    1.94
   0 -10 -11   98.64    3.17
   0  10 -11  105.36    3.67
   0 -10 -11   97.38    3.20
   0  10 -11   90.83    2.96
   0 -10  11   95.81    3.08
   0 -10 -11  109.34    3.10
   0  10 -11  105.89    2.88
   0 -10 -12   48.25    2.50
   0  10 -12   54.07    2.96
   0  10 -12   50.12    2.51
   0  10 -13  172.78    5.24
   0 -10 -13  152.55    4.45
   0  10 -14   22.91    2.54
   0 -10 -14   23.47    2.20
   0  10 -15   -2.00    2.06
   0 -10 -15    1.46    1.55
   0  10 -16   26.64    2.85
   0 -10 -16   31.94    2.89
   0  10 -17   85.49    4.62
   0 -10 -17   78.34    4.16
   0  12   0  279.90    3.50
   0 -12   0  264.43    3.42
   0  12   0  277.26    3.59
   0  12   0  278.80    2.62
   0  12   0  287.64    3.56
   0 -12   0  286.57    3.63
   0 -12   0  233.20    3.50
   0  12   0  306.64    3.74
   0 -12   0  304.84    3.58
   0  12   0  277.08    1.56
   0  12   0  257.75    3.26
   0  12  -1 1492.35    8.49
   0 -12   1 1420.71    7.66
   0  12   1 1444.71    7.97
   0 -12  -1 1415.19    7.93
   0  12  -1 1472.06    7.74
   0  12  -1 1470.52    7.84
   0  12   1 1420.24    7.70
   0 -12  -1 1510.39    8.20
   0  12   1 1503.78    6.29
   0  12   1 1360.14    7.77
   0  12  -1 1366.12    7.57
   0 -12   1 1469.87    8.03
   0 -12   1 1599.60    8.81
   0  12  -1 1472.47    4.75
   0 -12   1 1345.65    7.64
   0 -12  -1 1331.76    7.46
   0  12  -1 1487.66    7.82
   0 -12  -1 1492.58    3.21
   0 -12  -2  384.57    2.99
   0 -12   2  390.12    3.91
   0  12  -2  380.51    3.76
   0  12  -2  376.99    4.39
   0 -12  -2  375.16    4.16
   0  12   2  387.22    4.05
   0 -12   2  334.90    3.95
   0  12   2  426.68    4.28
   0 -12  -2  371.31    3.23
   0 -12  -2  361.40    3.81
   0  12   2  390.45    3.41
   0  12  -2  404.28    4.06
   0  12  -2  376.91    3.19
   0 -12   2  434.77    4.23
   0 -12  -2  345.76    3.66
   0  12   2  394.38    3.83
   0 -12  -3  404.16    4.09
   0 -12  -3  377.09    3.21
   0  12   3  375.04    3.90
   0  12   3  377.18    3.82
   0 -12   3  373.38    3.76
   0 -12  -3  381.47    4.27
   0  12  -3  372.60    4.41
   0 -12  -3  375.02    3.56
   0  12  -3  284.43    3.80
   0  12   3  389.39    4.03
   0 -12   3  409.67    4.21
   0  12   3  380.85    3.72
   0  12  -3  388.86    4.01
   0  12   3  358.33    4.07
   0  12  -3  390.03    3.51
   0 -12   3  433.24    4.31
   0 -12  -4    8.28    0.76
   0 -12  -4    8.95    0.77
   0  12   4    4.57    0.68
   0  12  -4    7.24    0.88
   0 -12  -4    7.67    0.88
   0 -12   4    6.80    0.70
   0  12  -4    6.72    0.78
   0 -12  -4    7.90    0.83
   0  12   4    5.24    0.72
   0  12   4    6.94    0.78
   0 -12   4    7.00    0.65
   0  12   4    8.37    0.86
   0 -12   4    6.75    0.82
   0  12  -4    8.64    0.80
   0  12   5 1008.94    6.32
   0 -12  -5 1008.37    6.43
   0 -12  -5 1133.21    7.13
   0 -12   5 1018.03    6.33
   0 -12  -5 1007.50    7.12
   0  12  -5 1025.24    7.43
   0 -12   5  792.19    6.56
   0 -12  -5  910.13    6.72
   0  12   5 1036.36    7.27
   0  12   5  859.11    6.63
   0 -12   5  919.65    6.75
   0 -12   5 1028.37    6.54
   0  12   5 1046.31    6.96
   0  12  -5 1007.52    6.69
   0 -12  -6    9.38    0.87
   0 -12  -6   11.77    0.99
   0  12   6   10.42    0.83
   0  12  -6   11.31    0.97
   0 -12   6    9.97    0.80
   0 -12   6   11.87    1.08
   0  12   6   10.26    0.95
   0  12   6    8.75    0.97
   0 -12  -6   12.39    1.02
   0  12  -6   10.05    1.04
   0  12   6    9.25    0.90
   0 -12   6   12.95    0.97
   0 -12   6    8.48    0.82
   0  12  -6    9.98    0.93
   0 -12  -7  260.33    3.79
   0  12  -7  255.77    4.41
   0 -12  -7  261.57    3.93
   0  12   7  258.13    3.39
   0 -12   7  262.07    3.47
   0  12  -7  259.48    4.00
   0 -12   7  275.69    4.21
   0  12   7  202.77    3.49
   0 -12  -7  300.46    4.51
   0  12  -7  218.56    3.70
   0  12   7  254.51    3.89
   0 -12   7  257.78    3.87
   0 -12   7  247.51    3.99
   0  12  -7  295.53    4.21
   0  12   7  265.64    4.36
   0  12  -8    0.16    1.01
   0 -12  -8    2.04    0.62
   0 -12  -8    0.80    0.76
   0  12  -8    0.11    0.70
   0 -12   8   -0.41    0.61
   0  12   8    0.30    0.55
   0 -12  -8    0.87    0.74
   0 -12   8    1.78    0.73
   0  12   8    0.64    0.68
   0  12  -8    0.99    0.55
   0 -12   8    1.14    0.68
   0 -12   8    0.18    0.71
   0  12   8   -0.47    0.64
   0  12   8    0.37    0.84
   0  12  -9 1368.98   11.30
   0 -12  -9 1352.72    9.66
   0 -12  -9 1272.43    9.73
   0  12   9 1293.81    8.14
   0 -12   9 1344.36    8.70
   0 -12   9 1296.83   10.19
   0  12  -9 1187.79    9.55
   0 -12  -9 1296.51   10.75
   0  12   9 1401.14   10.47
   0  12  -9 1487.69   10.27
   0 -12   9 1311.35    9.86
   0  12   9 1354.03   11.12
   0  12   9 1304.26    9.89
   0 -12   9 1367.15   10.18
   0 -12 -10   50.38    2.09
   0  12 -10   56.82    2.73
   0 -12 -10   52.34    2.26
   0  12  10   55.29    2.26
   0 -12  10   53.17    2.31
   0 -12 -10   53.93    2.31
   0  12  10   51.80    2.42
   0 -12  10   52.74    2.25
   0 -12  10   49.89    2.16
   0  12 -10   55.86    2.21
   0  12  10   54.66    2.23
   0  12 -11   62.30    2.96
   0 -12 -11   48.56    2.38
   0 -12 -11   54.68    2.52
   0  12 -11   53.63    2.35
   0  12 -11   57.08    2.35
   0 -12  11   50.05    2.30
   0 -12 -12    1.30    1.26
   0  12 -12   -0.25    1.55
   0  12 -13  364.76    7.59
   0 -12 -13  349.58    6.53
   0 -12 -14    0.85    1.50
   0  12 -14    3.86    1.88
   0 -12 -15    2.89    1.67
   0  12 -15    5.29    2.13
   0 -12 -16    2.44    1.79
   0  12 -16    1.23    1.98
   0 -12 -17  137.31    5.19
   0 -14   0    0.48    0.40
   0 -14   0    0.27    0.62
   0 -14   0   -0.06    0.66
   0  14   0    0.69    0.68
   0 -14   0   -0.64    0.77
   0  14   0   -1.12    0.69
   0  14   0   -0.55    0.46
   0 -14  -1  888.85    4.80
   0  14   1  860.83    6.60
   0  14  -1  879.58    6.91
   0 -14   1  868.76    6.47
   0 -14  -1  862.73    6.73
   0  14   1  914.13    5.27
   0 -14   1  892.37    6.91
   0 -14  -1  746.70    6.30
   0  14  -1  890.94    6.85
   0  14   1  977.95    7.09
   0 -14  -1  943.13    6.76
   0  14   1  920.21    6.50
   0  14  -1  889.39    3.78
   0  14  -1  926.38    6.79
   0 -14   1  758.49    6.12
   0 -14  -2   91.88    1.63
   0  14  -2   85.71    2.30
   0 -14   2   93.08    2.19
   0  14   2   86.33    2.15
   0 -14  -2   84.53    2.22
   0 -14   2   93.32    2.37
   0  14   2   92.79    2.23
   0 -14  -2  100.77    2.37
   0  14   2   87.54    1.76
   0  14  -2   85.84    1.66
   0  14  -2   86.11    1.47
   0 -14  -2   85.03    0.98
   0 -14  -2   86.81    2.08
   0  14  -2   70.18    1.92
   0  14   2   82.74    2.03
   0 -14   2   99.12    2.29
   0 -14  -3  935.48    6.72
   0  14   3  818.03    6.17
   0 -14  -3  830.08    4.99
   0  14  -3  811.76    6.93
   0  14   3  796.14    6.03
   0 -14   3  809.05    6.03
   0 -14  -3  869.06    7.05
   0 -14  -3  758.73    6.24
   0  14   3  862.00    6.58
   0  14   3  815.36    5.67
   0 -14   3  819.71    6.48
   0  14   3  736.38    5.99
   0 -14   3  854.28    6.40
   0  14  -3  829.83    5.40
   0  14  -3  842.01    6.22
   0  14   4   42.10    1.51
   0 -14  -4   46.26    1.62
   0 -14  -4   49.01    1.39
   0 -14   4   44.83    1.50
   0  14  -4   45.99    1.81
   0  14   4   46.64    1.44
   0 -14  -4   37.84    1.60
   0 -14  -4   49.40    1.69
   0  14  -4   32.55    1.57
   0  14   4   44.20    1.53
   0 -14   4   53.21    1.77
   0  14   4   42.67    1.60
   0  14  -4   52.36    1.73
   0  14   4   45.54    1.58
   0 -14   4   52.13    1.76
   0 -14  -5  753.91    6.14
   0 -14  -5  738.70    5.58
   0  14   5  687.61    5.62
   0 -14   5  718.30    5.86
   0 -14  -5  734.58    6.66
   0  14  -5  706.13    6.67
   0  14   5  715.95    6.28
   0 -14  -5  789.43    6.63
   0  14   5  729.44    6.30
   0 -14   5  627.57    6.12
   0  14  -5  721.57    6.66
   0  14  -5  574.36    5.64
   0  14   5  629.95    5.88
   0 -14   5  682.42    6.39
   0 -14  -6    1.09    0.72
   0 -14  -6    1.47    0.64
   0  14  -6    0.36    0.76
   0 -14   6    1.44    0.58
   0  14   6    1.87    0.62
   0 -14  -6    2.78    0.76
   0  14   6    2.18    0.78
   0  14  -6    0.12    0.68
   0 -14   6    2.13    0.77
   0  14  -6    0.75    0.64
   0  14   6    2.34    0.79
   0 -14   6    1.03    0.69
   0  14   6    0.32    0.60
   0 -14  -7  193.91    3.43
   0  14   7  198.40    3.16
   0 -14  -7  210.90    3.63
   0  14  -7  195.14    3.72
   0 -14   7  197.46    3.19
   0 -14   7  211.62    3.91
   0 -14  -7  170.25    3.51
   0  14  -7  236.55    4.28
   0  14   7  214.47    3.83
   0  14  -7  201.47    3.51
   0 -14   7  206.85    3.55
   0  14   7  173.46    3.39
   0  14   7  203.57    4.00
   0 -14   7  228.51    3.89
   0  14   8   33.81    1.45
   0 -14  -8   37.89    1.69
   0 -14  -8   35.89    1.70
   0  14  -8   31.84    1.91
   0 -14   8   31.49    1.39
   0  14  -8   34.16    1.69
   0  14  -8   34.40    1.82
   0 -14  -8   36.76    1.91
   0  14   8   39.86    1.89
   0 -14   8   35.88    1.84
   0 -14   8   31.71    1.58
   0  14  -8   30.07    1.54
   0  14   8   37.10    1.94
   0  14   8   36.39    1.71
   0 -14   8   31.35    1.58
   0 -14  -9  499.89    6.13
   0  14  -9  498.08    7.00
   0 -14  -9  508.62    6.17
   0  14   9  506.10    5.27
   0 -14   9  478.90    5.33
   0 -14  -9  411.36    6.09
   0 -14   9  443.01    6.36
   0  14   9  545.58    6.69
   0  14  -9  594.17    7.35
   0 -14   9  495.93    6.20
   0 -14   9  524.76    6.32
   0  14   9  527.47    6.58
   0  14  -9  539.26    6.28
   0  14   9  511.13    7.00
   0 -14 -10    0.41    0.72
   0  14 -10   -0.49    1.22
   0 -14 -10    0.15    0.94
   0  14 -10    0.89    0.91
   0 -14 -10    0.26    0.91
   0  14  10    0.43    0.88
   0 -14  10   -0.20    0.80
   0 -14  10    0.75    0.77
   0  14 -10    0.81    0.75
   0  14  10    0.16    1.00
   0  14  10    0.82    0.84
   0 -14  10    0.63    0.73
   0 -14 -11   33.98    2.10
   0  14 -11   38.26    2.57
   0 -14 -11   31.77    2.02
   0  14 -11   31.66    2.02
   0 -14 -12  269.48    5.52
   0  14 -12  271.25    6.25
   0 -14 -13   39.09    2.48
   0  14 -13   40.36    2.80
   0 -14 -14   63.41    3.26
   0  14 -14   66.52    3.85
   0  14 -15   19.65    2.55
   0 -14 -15   29.37    2.56
   0 -14 -16  133.85    5.04
   0  14 -16  115.37    5.04
   0 -16   0  238.14    2.65
   0 -16   0  235.04    3.71
   0  16   0  240.84    3.87
   0  16   0  256.09    2.81
   0  16   0  231.45    3.76
   0 -16   0  252.14    3.90
   0  16   0  239.80    3.64
   0 -16  -1    5.39    0.56
   0 -16   1    6.86    0.88
   0  16  -1    5.61    0.89
   0 -16  -1    5.02    0.91
   0  16   1    6.50    0.94
   0  16   1    5.54    0.61
   0 -16   1    5.25    0.89
   0 -16  -1    6.48    0.91
   0  16   1    7.89    1.01
   0  16  -1    6.18    0.93
   0  16  -1    5.01    0.84
   0 -16  -1    9.37    1.01
   0  16   1    9.05    0.95
   0  16  -1    4.74    0.38
   0 -16   1    6.88    0.95
   0 -16  -2 2587.55    8.88
   0  16  -2 2799.27   13.56
   0  16   2 2627.78   12.13
   0 -16  -2 2524.83   12.44
   0 -16   2 2592.63   12.04
   0 -16   2 2797.87   12.91
   0  16   2 2498.19   11.92
   0  16   2 2650.64   10.07
   0 -16  -2 2543.78   12.38
   0  16  -2 2335.32   14.27
   0  16  -2 2568.64    8.07
   0  16  -2 2561.95    9.30
   0  16  -2 2783.47   12.20
   0 -16  -2 2579.28    4.86
   0 -16  -2 2529.88   11.68
   0 -16   2 2691.89   12.19
   0  16   2 2606.50   11.77
   0 -16  -3  113.60    2.54
   0 -16  -3  120.83    2.05
   0  16   3  117.59    2.62
   0  16   3  112.40    2.49
   0 -16  -3  128.22    2.96
   0  16  -3  118.83    2.90
   0 -16   3  118.96    2.57
   0  16   3  122.62    2.73
   0 -16  -3   93.34    2.41
   0 -16   3  134.55    2.93
   0  16   3  122.29    2.34
   0  16  -3  162.45    3.42
   0 -16   3  136.58    2.91
   0  16   3  147.38    2.88
   0  16  -3  117.74    2.02
   0  16  -3  106.81    2.51
   0 -16  -4  112.74    2.50
   0 -16  -4  101.02    1.99
   0  16   4  104.16    2.45
   0 -16   4  105.16    2.41
   0  16  -4  104.64    2.76
   0  16   4  106.87    2.37
   0 -16  -4  104.04    2.68
   0  16  -4  103.51    2.92
   0 -16  -4   92.32    2.39
   0  16   4  126.84    2.81
   0  16   4  102.82    2.34
   0 -16   4  101.65    2.58
   0  16   4  126.25    2.72
   0 -16   4  103.21    2.50
   0  16  -4   91.30    2.32
   0 -16  -5    5.57    0.73
   0 -16  -5    5.37    0.79
   0  16   5    6.17    0.85
   0 -16   5   11.09    0.95
   0  16  -5    5.19    0.91
   0 -16  -5    9.14    1.06
   0  16   5   10.07    1.00
   0 -16   5    6.98    0.93
   0  16   5    7.39    0.92
   0 -16  -5    7.35    0.98
   0  16  -5    9.28    1.14
   0  16  -5    9.07    0.96
   0 -16   5    7.22    0.96
   0  16   5    7.63    0.97
   0 -16  -6 1578.53    9.00
   0 -16  -6 1747.05   10.77
   0  16   6 1523.01    9.04
   0  16  -6 1547.09   10.60
   0 -16   6 1551.00    9.19
   0 -16  -6 1537.46   10.32
   0  16   6 1530.44   10.19
   0  16  -6 1266.10    9.79
   0 -16  -6 1635.01   10.52
   0 -16   6 1455.45    9.74
   0  16   6 1692.25   10.59
   0 -16   6 1548.19   10.56
   0  16   6 1525.11    9.79
   0  16  -6 1668.83   10.39
   0 -16  -7  220.77    3.86
   0 -16  -7  195.33    3.67
   0  16   7  202.30    3.36
   0 -16   7  197.89    3.42
   0  16  -7  200.16    3.95
   0  16   7  184.57    3.74
   0  16  -7  200.23    3.90
   0 -16   7  225.11    4.28
   0 -16  -7  201.29    3.92
   0  16  -7  174.44    3.54
   0 -16   7  186.63    3.41
   0  16   7  198.17    3.99
   0  16   7  172.52    3.54
   0 -16   7  193.00    3.87
   0  16  -8    4.97    1.23
   0 -16  -8    2.19    0.88
   0 -16  -8    1.81    0.75
   0  16  -8    2.65    0.91
   0  16   8    2.62    0.75
   0 -16   8    3.46    0.79
   0  16  -8    1.42    0.89
   0 -16   8    1.60    0.83
   0  16   8    1.74    0.76
   0 -16  -8    2.35    0.86
   0 -16   8    2.77    0.85
   0  16   8    1.79    0.86
   0 -16   8    1.23    0.64
   0  16  -8    1.04    0.65
   0  16   8    1.52    0.71
   0 -16  -9    0.11    0.94
   0  16  -9    0.63    1.17
   0 -16   9    0.34    0.67
   0  16   9    0.44    0.64
   0 -16  -9    0.15    0.79
   0  16  -9    0.25    0.92
   0 -16   9    0.95    0.93
   0  16   9    0.07    0.83
   0 -16   9   -0.43    0.69
   0  16   9   -0.10    0.69
   0  16   9    1.89    1.03
   0  16  -9   -0.56    0.74
   0 -16   9    0.25    0.72
   0 -16 -10  252.10    4.64
   0  16 -10  230.34    5.30
   0 -16 -10  249.47    4.78
   0 -16 -10  284.13    5.57
   0  16 -10  280.10    5.48
   0  16  10  235.88    5.23
   0  16 -10  237.44    4.50
   0 -16  10  235.40    4.63
   0 -16 -11  158.52    4.12
   0  16 -11  167.39    4.74
   0 -16 -12   13.56    1.78
   0  16 -12   16.47    2.11
   0  16 -13    9.31    2.06
   0 -16 -13   10.87    1.71
   0  16 -14  180.79    5.83
   0 -16 -14  189.60    5.46
   0  16 -15   40.64    3.30
   0 -16 -15   47.99    3.26
   0 -16 -16    6.19    1.89
   0  16 -16    8.24    2.37
   0 -18   0    1.21    0.75
   0 -18   0    1.30    0.50
   0  18   0   -1.13    0.86
   0 -18   0    0.27    0.72
   0 -18   0    2.09    0.81
   0  18   0   -0.07    0.83
   0  18   0    0.85    0.49
   0  18   0   -0.23    0.79
   0 -18  -1  317.77    3.21
   0 -18  -1  308.56    4.52
   0 -18   1  296.47    4.34
   0  18  -1  307.35    4.62
   0  18   1  314.42    4.60
   0  18   1  374.23    5.03
   0 -18   1  347.12    4.73
   0  18  -1  347.09    4.93
   0 -18  -1  290.56    4.69
   0  18   1  310.49    3.36
   0  18  -1  328.74    4.48
   0  18   1  328.51    4.52
   0 -18  -1  298.63    4.40
   0 -18   1  297.89    4.46
   0  18  -1  335.56    2.37
   0 -18  -2   44.30    1.33
   0  18  -2   47.15    1.96
   0 -18  -2   41.32    1.84
   0 -18   2   43.56    1.76
   0  18   2   40.19    1.74
   0 -18  -2   50.90    2.02
   0  18   2   41.97    1.81
   0  18  -2   53.23    1.97
   0  18   2   44.86    1.44
   0 -18   2   50.92    2.02
   0  18  -2   42.93    1.34
   0 -18  -2   48.65    1.88
   0  18  -2   46.60    1.10
   0 -18   2   46.41    1.93
   0  18  -2   47.47    1.91
   0  18   2   42.91    1.75
   0  18   3  238.14    3.90
   0 -18  -3  237.37    3.83
   0 -18  -3  243.23    3.02
   0  18   3  235.72    3.83
   0  18  -3  238.87    4.18
   0 -18   3  236.08    3.90
   0 -18  -3  244.29    4.27
   0  18   3  235.94    3.34
   0 -18   3  269.07    4.34
   0 -18  -3  190.71    3.68
   0  18   3  226.08    3.91
   0  18  -3  289.71    4.95
   0  18  -3  209.99    3.72
   0  18  -3  239.64    2.89
   0 -18   3  244.26    4.05
   0 -18  -3  243.14    1.82
   0  18   3  208.15    3.71
   0 -18  -4   70.73    2.12
   0  18   4   78.31    2.31
   0 -18  -4   77.01    1.84
   0  18   4   78.12    2.22
   0 -18   4   76.13    2.24
   0 -18  -4   82.97    2.58
   0  18  -4   87.95    2.70
   0  18   4   89.15    2.56
   0 -18  -4   71.44    2.20
   0 -18   4   84.31    2.57
   0  18   4   78.46    2.13
   0  18  -4   99.74    2.94
   0 -18   4   87.31    2.51
   0  18   4   69.51    2.24
   0  18  -4   80.89    1.93
   0  18  -4   86.04    2.47
   0  18   5    4.30    0.84
   0 -18  -5    3.90    0.76
   0 -18  -5    4.03    0.72
   0 -18  -5    3.06    0.93
   0 -18   5    4.45    0.79
   0  18  -5    5.67    1.04
   0 -18   5    6.85    1.04
   0 -18  -5    6.02    0.97
   0  18   5    5.96    0.99
   0  18  -5    8.42    1.22
   0  18  -5    7.35    0.96
   0  18   5    3.46    0.77
   0  18   5    4.15    0.85
   0 -18   5    4.55    0.86
   0  18   6  127.98    2.88
   0 -18  -6  129.79    3.05
   0 -18  -6  134.32    2.72
   0 -18  -6  137.77    3.34
   0  18  -6  137.41    3.40
   0 -18   6  134.82    2.94
   0  18   6  125.99    3.07
   0 -18   6  123.60    3.12
   0  18   6  139.10    3.29
   0  18  -6  115.72    3.22
   0 -18  -6  144.87    3.34
   0  18  -6  139.07    3.16
   0  18   6  142.28    3.20
   0 -18   6  143.77    3.32
   0 -18  -7  697.95    7.21
   0  18   7  696.61    6.63
   0 -18  -7  704.23    6.59
   0  18  -7  694.99    7.69
   0 -18   7  681.38    6.60
   0 -18   7  714.60    7.54
   0 -18  -7  814.56    8.44
   0  18   7  675.68    7.45
   0  18   7  738.20    7.62
   0  18  -7  849.35    8.97
   0  18  -7  683.63    7.40
   0  18   7  636.31    7.04
   0 -18   7  872.09    8.71
   0  18  -8   82.69    2.98
   0  18   8   82.86    2.43
   0 -18  -8   85.91    2.55
   0 -18  -8   74.25    2.45
   0 -18   8   80.60    2.40
   0  18  -8   78.18    2.63
   0  18   8   88.17    2.82
   0  18  -8   68.44    2.71
   0 -18   8   66.71    2.49
   0 -18  -8   84.86    2.84
   0  18  -8   89.95    2.79
   0 -18   8   81.69    2.84
   0  18   8   71.84    2.51
   0  18   8   80.27    2.84
   0  18  -9   -0.58    1.18
   0 -18  -9    0.38    0.78
   0 -18  -9    0.48    0.89
   0  18   9   -0.31    0.76
   0 -18   9    0.39    0.95
   0  18  -9   -0.37    0.76
   0  18   9   -0.35    0.78
   0 -18  -9    1.08    0.92
   0  18   9   -0.45    0.78
   0 -18   9    0.62    0.80
   0  18  -9    0.45    0.87
   0  18   9   -0.27    0.99
   0  18 -10    4.90    1.41
   0 -18 -10    3.16    1.24
   0 -18 -10    5.94    1.22
   0  18 -10    3.77    1.10
   0  18  10    3.09    1.09
   0  18 -11   77.32    3.45
   0 -18 -11   77.56    3.19
   0 -18 -12  148.02    4.44
   0  18 -12  122.75    4.43
   0 -18 -13    1.02    1.37
   0  18 -13   -0.31    1.66
   0  18 -14   39.38    3.12
   0 -18 -14   39.20    2.85
   0 -18 -15   55.48    3.19
   0  18 -15   50.36    3.55
   0  18 -16   65.72    4.09
   0 -20   0 1060.24    8.82
   0  20   0 1092.73    8.98
   0  20   0 1182.28    9.40
   0  20   0 1085.06    6.36
   0 -20   0 1192.97    9.40
   0  20   0  945.72    8.11
   0 -20   0 1210.25    9.25
   0 -20  -1  178.50    2.55
   0 -20  -1  182.42    3.71
   0  20  -1  188.38    3.87
   0  20   1  187.53    3.78
   0 -20   1  184.89    3.65
   0  20   1  198.54    3.91
   0 -20   1  220.58    4.16
   0 -20  -1  184.24    3.93
   0  20  -1  174.32    3.64
   0  20  -1  184.46    2.66
   0  20   1  182.38    2.75
   0 -20  -1  195.83    3.81
   0  20  -1  183.01    1.67
   0  20   1  200.51    3.75
   0  20  -1  196.62    3.61
   0 -20   1  172.69    3.62
   0 -20  -2  111.76    2.11
   0 -20   2  113.89    2.87
   0  20  -2  112.95    3.00
   0  20   2  120.17    3.01
   0 -20  -2  114.45    3.05
   0  20   2  123.33    3.08
   0 -20   2  124.06    3.16
   0 -20  -2  133.19    3.33
   0  20   2  113.90    2.29
   0  20  -2  103.54    2.93
   0  20  -2  124.04    3.04
   0  20  -2  114.19    1.68
   0 -20  -2  112.87    2.89
   0  20   2   95.20    2.66
   0 -20   2  123.18    3.08
   0 -20  -3  671.80    5.22
   0  20   3  666.67    6.90
   0 -20  -3  718.49    7.00
   0 -20   3  676.03    6.82
   0 -20  -3  708.72    7.61
   0  20   3  690.84    6.92
   0  20  -3  696.82    7.43
   0 -20   3  554.60    6.57
   0  20   3  604.85    6.91
   0  20   3  691.43    5.93
   0 -20  -3  591.91    6.82
   0  20  -3  668.43    4.66
   0  20  -3  606.77    6.56
   0  20   3  762.77    7.36
   0 -20   3  591.24    6.66
   0 -20  -4 1295.06    7.54
   0  20   4 1238.84    9.27
   0 -20  -4 1220.33    9.51
   0  20   4 1296.51    9.27
   0 -20  -4 1244.90   10.08
   0 -20   4 1333.68    9.75
   0  20  -4 1280.63   10.16
   0  20   4 1138.84    9.28
   0  20  -4 1180.28   10.43
   0 -20  -4 1292.88   10.11
   0 -20   4 1265.97   10.43
   0  20   4 1293.87    8.60
   0  20   4 1438.96   10.26
   0 -20   4 1242.53    9.63
   0  20  -4 1309.91    7.53
   0  20  -4 1212.37    9.17
   0  20   5  532.20    6.08
   0 -20  -5  562.83    5.23
   0 -20  -5  569.94    6.51
   0 -20   5  554.73    6.16
   0  20  -5  556.01    6.73
   0 -20  -5  579.34    7.18
   0 -20   5  626.31    7.29
   0 -20  -5  466.81    6.25
   0  20   5  542.92    6.01
   0  20   5  584.57    6.75
   0  20  -5  471.16    6.73
   0  20  -5  540.99    5.38
   0  20  -5  559.38    6.54
   0 -20   5  632.36    7.06
   0  20   5  512.67    6.42
   0  20   6  238.54    4.17
   0 -20  -6  226.51    4.15
   0 -20  -6  250.90    3.74
   0 -20   6  240.36    4.14
   0 -20  -6  242.71    4.67
   0  20  -6  243.25    4.56
   0  20  -6  310.25    5.75
   0  20   6  194.80    4.07
   0 -20   6  282.49    4.92
   0 -20  -6  239.34    4.50
   0  20   6  245.20    4.33
   0 -20   6  244.81    4.44
   0  20   6  231.50    4.30
   0  20  -6  253.59    4.44
   0 -20  -7  332.03    4.59
   0 -20  -7  364.10    5.48
   0  20   7  322.95    4.74
   0 -20   7  321.20    4.88
   0  20  -7  328.71    5.34
   0  20   7  305.41    5.15
   0 -20  -7  327.11    5.49
   0  20   7  305.15    5.13
   0  20  -7  263.20    5.18
   0 -20   7  316.63    5.27
   0 -20   7  363.98    5.61
   0  20  -7  279.77    4.77
   0  20   7  300.75    5.09
   0 -20  -8  255.31    4.61
   0 -20  -8  265.21    4.41
   0  20  -8  245.58    5.02
   0  20   8  251.98    4.33
   0  20  -8  239.79    4.67
   0 -20   8  244.34    4.29
   0 -20  -8  265.43    4.91
   0  20   8  252.91    4.88
   0 -20   8  271.96    5.08
   0  20  -8  301.96    5.76
   0 -20   8  243.68    4.76
   0  20  -8  242.12    4.59
   0  20   8  272.94    4.98
   0  20   8  241.10    4.88
   0  20   9  159.49    3.48
   0  20  -9  135.15    3.98
   0 -20  -9  158.33    3.84
   0 -20  -9  158.52    3.67
   0  20  -9  130.76    4.04
   0 -20  -9  167.57    4.31
   0  20   9  142.85    4.00
   0  20  -9  155.91    3.89
   0 -20 -10   59.14    2.51
   0  20 -10   53.91    2.85
   0 -20 -11  230.61    4.98
   0  20 -11  231.72    5.65
   0 -20 -12   77.21    3.20
   0  20 -12   74.90    3.60
   0  20 -13   74.23    3.76
   0  20 -14   35.21    3.03
   0  20 -15   60.71    3.87
   0 -22   0    0.29    0.85
   0  22   0   -0.52    0.85
   0 -22   0    2.47    0.95
   0  22   0    0.46    0.82
   0 -22   0   -0.21    0.81
   0  22   0    0.73    0.50
   0  22   0    1.31    0.84
   0 -22   1   33.15    1.78
   0  22   1   29.56    1.61
   0 -22  -1   35.30    1.86
   0  22  -1   29.15    1.75
   0  22  -1   34.99    1.83
   0  22   1   37.16    2.07
   0  22   1   30.02    1.23
   0 -22  -1   28.53    1.82
   0  22  -1   26.49    1.14
   0 -22   1   28.27    1.72
   0  22   1   30.71    1.69
   0 -22  -1   34.03    1.83
   0  22  -1   29.24    1.62
   0 -22   1   26.44    1.63
   0  22   2   10.00    1.30
   0  22  -2   10.63    1.28
   0 -22  -2    9.95    1.22
   0 -22   2    9.26    1.13
   0  22   2    7.40    1.03
   0  22   2    7.86    1.10
   0 -22   2   10.25    1.27
   0 -22  -2   12.40    1.37
   0  22  -2   13.25    1.34
   0  22   2    9.14    0.83
   0  22   2   11.46    1.17
   0 -22  -2    8.55    1.11
   0  22  -2   12.92    1.21
   0 -22   2    9.94    1.19
   0  22   3   35.08    1.88
   0 -22  -3   34.37    1.78
   0  22  -3   37.90    1.91
   0 -22   3   35.95    1.81
   0  22   3   41.55    1.93
   0 -22  -3   38.77    2.03
   0 -22   3   41.68    2.08
   0 -22  -3   38.72    1.99
   0  22  -3   41.17    2.00
   0  22   3   38.06    1.52
   0  22   3   40.50    2.02
   0  22  -3   40.06    1.96
   0 -22   3   34.86    1.90
   0  22   3   49.49    2.10
   0  22   4   23.08    1.65
   0 -22  -4   22.66    1.54
   0 -22   4   23.09    1.54
   0  22  -4   20.57    1.51
   0 -22  -4   20.00    1.60
   0  22   4   21.65    1.44
   0 -22  -4   27.21    1.75
   0  22  -4   16.58    1.72
   0  22   4   23.67    1.32
   0 -22   4   17.29    1.44
   0  22   4   22.45    1.53
   0 -22   4   24.98    1.64
   0  22  -4   26.25    1.67
   0  22   4   23.00    1.58
   0  22   5    2.51    0.96
   0 -22  -5   -0.87    0.79
   0 -22   5    0.25    0.83
   0 -22  -5    0.28    0.87
   0  22  -5    1.17    0.83
   0  22  -5    0.25    0.96
   0  22   5    2.61    0.90
   0 -22   5   -0.45    0.94
   0 -22  -5    0.68    0.84
   0  22   5    0.58    0.74
   0 -22   5   -1.22    0.84
   0  22   5    0.18    0.71
   0  22  -5   -0.08    0.84
   0 -22  -6   77.67    2.56
   0  22   6   73.31    2.52
   0  22  -6   80.96    2.80
   0 -22   6   82.11    2.67
   0 -22  -6   78.79    2.85
   0  22   6   75.09    2.53
   0 -22  -6   80.36    2.78
   0  22   6   84.41    2.79
   0 -22   6   78.83    2.96
   0  22  -6  103.66    3.54
   0  22  -6   82.54    2.78
   0  22  -6   69.88    2.14
   0 -22   6   93.04    2.97
   0  22   6   68.39    2.52
   0  22   7   18.12    1.48
   0 -22  -7   23.37    1.63
   0 -22   7   19.31    1.46
   0  22  -7   20.56    1.51
   0 -22   7   21.43    1.70
   0  22   7   17.57    1.46
   0  22  -7   16.58    1.65
   0  22   7   18.58    1.51
   0 -22  -7   16.09    1.52
   0  22   7   17.15    1.44
   0  22  -7   18.00    1.36
   0 -22   7   17.82    1.46
   0  22  -7   16.07    1.43
   0  22  -8   41.93    2.32
   0  22   8   47.48    2.13
   0 -22  -8   48.88    2.24
   0  22  -8   46.90    2.12
   0 -22  -8   49.00    2.42
   0  22  -8   45.12    2.20
   0  22   8   45.96    2.30
   0  22  -9    1.23    1.13
   0  22   9    3.96    1.02
   0  22  -9    0.46    0.94
   0 -22  -9    0.63    0.99
   0  22   9    2.00    1.08
   0  22 -10  157.39    4.55
   0  22 -11   27.66    2.32
   0  22 -12   13.88    2.05
   0  22 -13    6.38    1.70
   0  22 -14  364.37    8.15
   0  22 -15    1.29    1.85
   0 -24   0 1563.79   11.50
   0  24   0 1635.84   11.96
   0  24   0 1561.83   12.40
   0  24   0 1615.05    8.48
   0  24   0 1552.53   10.70
   0 -24   0 1625.54   11.73
   0 -24  -1   63.77    2.53
   0  24  -1   68.79    2.59
   0  24   1   72.69    2.62
   0 -24   1   66.51    2.50
   0  24   1   66.18    1.83
   0  24  -1   66.38    2.59
   0  24   1   77.87    2.75
   0  24  -1   64.05    1.72
   0 -24  -1   73.37    2.90
   0 -24   1   83.48    2.89
   0 -24   1   66.13    2.47
   0  24   1   84.88    2.82
   0  24  -1   74.08    2.51
   0 -24  -1   76.55    2.61
   0  24   2    8.02    1.28
   0 -24  -2    7.48    1.23
   0  24   2    9.09    0.97
   0  24  -2   10.24    1.21
   0 -24   2    9.00    1.08
   0  24  -2    7.47    0.74
   0 -24  -2    8.14    1.20
   0  24   2    7.63    0.81
   0 -24   2   10.57    1.24
   0  24  -2    6.28    1.11
   0  24   2   12.88    1.41
   0  24  -2    9.61    1.15
   0 -24  -2    7.73    1.11
   0  24   2    8.46    1.04
   0 -24   2   10.38    1.23
   0 -24  -3   26.07    1.65
   0  24   3   23.84    1.67
   0 -24   3   24.31    1.62
   0  24   3   23.14    1.58
   0  24  -3   22.18    1.66
   0 -24  -3   22.80    1.76
   0  24   3   23.48    1.68
   0 -24  -3   26.20    1.77
   0 -24   3   26.10    1.74
   0  24  -3   22.50    1.66
   0  24   3   21.53    1.23
   0  24  -3   24.09    1.63
   0  24   3   21.38    1.52
   0 -24   3   23.03    1.64
   0 -24  -4 1371.13   11.07
   0  24   4 1506.14   11.31
   0  24  -4 1576.53   12.06
   0 -24  -4 1498.51   12.06
   0 -24   4 1504.43   11.05
   0  24   4 1505.96   11.16
   0  24  -4 1462.65   11.56
   0  24   4 1542.12   10.00
   0 -24   4 1481.68   12.01
   0  24   4 1383.62   11.14
   0  24   4 1441.42   11.56
   0  24  -4 1421.91   11.27
   0 -24   4 1459.16   11.84
   0 -24  -5    7.17    1.13
   0  24   5    5.70    1.07
   0  24  -5    4.39    1.01
   0 -24  -5    8.33    1.29
   0 -24   5    7.53    1.12
   0  24  -5    5.90    1.45
   0 -24   5    9.69    1.31
   0  24   5    8.49    1.22
   0  24   5    7.57    1.01
   0 -24  -5    9.18    1.26
   0 -24   5   10.34    1.32
   0  24   5    5.76    1.02
   0  24  -5    8.91    1.19
   0 -24  -6   17.50    1.41
   0  24   6   13.26    1.38
   0 -24   6   17.78    1.52
   0 -24  -6   18.44    1.64
   0  24  -6   17.04    1.53
   0 -24  -6   17.05    1.59
   0 -24   6   23.19    1.89
   0  24   6   18.42    1.59
   0  24   6   18.59    1.42
   0  24  -6   25.83    1.97
   0  24  -6   19.77    1.55
   0  24   6   17.38    1.49
   0 -24   6   19.63    1.63
   0  24   7  124.74    3.42
   0 -24   7  134.33    3.55
   0  24  -7  125.42    3.68
   0 -24   7  121.32    3.77
   0 -24  -7  128.91    3.79
   0  24   7  127.95    3.51
   0  24  -7  131.75    3.65
   0  24   8  396.07    5.97
   0  24  -8  400.84    6.44
   0  24  -8  414.54    6.55
   0  24  -9   42.75    2.48
   0  24   9   43.92    2.19
   0  24 -10   -0.30    1.27
   0  24 -11  116.73    4.24
   0  24 -12  285.83    6.60
   0  24 -13    2.03    1.77
   0  24 -14    0.98    1.89
   0  24 -15    3.47    2.05
   0 -26   0    3.12    1.05
   0 -26   0    3.04    0.85
   0  26   0    3.52    0.66
   0 -26   0    2.65    1.02
   0  26   0    3.37    1.09
   0  26   0    1.97    0.89
   0 -26   1  118.94    3.42
   0  26   1  121.81    3.43
   0 -26  -1  124.64    3.51
   0  26  -1  121.06    3.47
   0  26  -1  134.11    3.74
   0 -26   1  129.06    3.61
   0  26   1  109.29    3.33
   0  26  -1  110.86    3.18
   0 -26  -1  119.99    3.28
   0  26   1  127.85    3.44
   0 -26   1  128.65    3.52
   0  26   2   12.63    1.43
   0 -26  -2    8.23    1.05
   0  26   2   14.54    1.32
   0  26  -2   12.67    1.37
   0 -26   2   13.36    1.41
   0  26   2   13.09    1.40
   0  26  -2   11.16    1.31
   0 -26   2   12.87    1.39
   0 -26  -2   10.71    1.44
   0 -26   2   12.55    1.37
   0  26  -2   11.12    1.26
   0  26   2   12.95    1.23
   0 -26  -2   11.04    1.25
   0 -26  -3  221.72    4.53
   0  26   3  211.31    4.60
   0  26   3  213.87    4.51
   0  26  -3  201.64    4.54
   0 -26  -3  225.70    4.93
   0 -26   3  195.12    4.25
   0  26  -3  234.07    4.90
   0 -26  -3  237.11    5.01
   0  26   3  262.40    5.25
   0 -26   3  218.93    4.67
   0 -26   3  205.05    4.55
   0  26   3  237.22    4.66
   0  26  -3  187.28    4.13
   0  26   4   22.92    1.74
   0 -26  -4   21.86    1.68
   0  26  -4   21.98    1.69
   0 -26  -4   21.63    1.68
   0 -26   4   22.66    1.58
   0  26   4   24.48    1.67
   0 -26  -4   22.21    1.72
   0  26   4   22.78    1.70
   0  26  -4   23.29    1.82
   0 -26   4   20.93    1.74
   0  26  -4   29.23    1.84
   0  26   4   24.82    1.74
   0 -26   4   24.84    1.72
   0 -26  -5    2.48    0.95
   0  26   5    3.89    1.12
   0 -26   5    3.10    0.95
   0 -26  -5    2.24    0.93
   0 -26  -5    2.95    1.09
   0  26   5    1.69    0.94
   0 -26   5    3.50    1.06
   0  26  -5    2.87    1.02
   0  26   5    1.60    0.88
   0 -26   5    2.87    1.02
   0  26  -5    3.04    1.07
   0  26   6   38.93    2.14
   0 -26  -6   35.41    1.92
   0  26  -6   40.13    2.22
   0 -26   6   38.49    2.06
   0 -26  -6   37.07    2.28
   0  26  -6   39.13    2.16
   0  26   7  325.31    5.72
   0 -26  -7  326.92    6.15
   0  26   8   -0.99    1.04
   0  26  -8    0.19    1.11
   0  26   9    0.74    1.08
   0  26  -9   -0.98    1.20
   0  26 -10   46.02    2.71
   0  26 -11   76.31    3.50
   0  26 -12   51.57    3.13
   0  26 -13   -2.55    1.81
   0 -28   0   -0.03    0.92
   0 -28   0   -0.08    0.89
   0  28   0    1.68    1.01
   0 -28   0   -0.01    0.94
   0  28   0    0.60    0.97
   0  28   0   -0.45    0.85
   0  28  -1   46.72    2.25
   0 -28  -1   35.78    2.10
   0 -28   1   45.25    2.25
   0  28   1   43.27    2.15
   0 -28   1   37.84    2.14
   0 -28  -1   44.22    2.43
   0  28   1   41.90    2.22
   0  28  -1   47.01    2.37
   0  28   1   42.57    2.15
   0 -28  -1   31.01    1.83
   0  28  -1   35.64    1.92
   0 -28   1   41.47    2.26
   0  28   2  525.59    7.40
   0 -28   2  487.17    6.96
   0  28   2  518.92    7.20
   0 -28  -2  464.74    6.95
   0  28  -2  512.28    7.31
   0  28  -2  444.76    6.97
   0 -28   2  562.67    7.74
   0 -28  -2  459.59    6.97
   0  28   2  580.66    7.95
   0  28   2  405.45    6.01
   0 -28   2  482.35    6.96
   0 -28  -2  497.33    6.98
   0  28  -2  480.38    6.65
   0 -28  -3  380.96    6.10
   0  28   3  379.55    6.29
   0 -28   3  377.76    6.03
   0 -28  -3  363.60    6.33
   0  28   3  400.85    6.40
   0  28  -3  360.92    6.21
   0  28   3  422.01    6.78
   0  28  -3  376.49    6.40
   0 -28  -3  364.63    6.40
   0 -28   3  348.79    6.14
   0  28   3  350.63    5.93
   0 -28   3  371.87    6.32
   0  28  -3  386.92    5.98
   0  28   4    0.08    1.08
   0 -28  -4    1.12    0.98
   0  28  -4    2.05    1.03
   0 -28   4   -0.58    0.86
   0  28   4   -0.52    0.83
   0  28   4    2.11    1.04
   0 -28   4   -1.43    1.03
   0 -28  -4    1.49    1.01
   0  28  -4    0.62    0.98
   0  28  -4    0.94    0.84
   0  28   5  200.84    4.60
   0  28  -5  206.12    5.04
   0 -28   5  201.52    4.49
   0  28   6  201.44    4.68
   0 -28   6  200.16    4.48
   0  28   7  244.85    5.24
   0  28   8   39.05    2.36
   0  28   9    3.25    1.42
   0  30   0    0.63    1.21
   0 -30   0    1.17    1.12
   0 -30   0   -1.22    1.01
   0  30   1  266.08    5.46
   0  30   1  265.01    5.29
   0 -30  -1  241.03    5.46
   0 -30   1  247.43    5.49
   0  30  -1  271.76    5.87
   0 -30   1  264.89    5.26
   0 -30  -1  266.47    5.47
   0  30   2    9.01    1.54
   0 -30   2    5.10    1.25
   0  30  -2   10.96    1.49
   0  30   2    5.84    1.28
   0 -30  -2    5.77    1.20
   0 -30   2   10.42    1.40
   0  30   3  158.10    4.34
   0 -30  -3  162.12    4.49
   0 -30   3  154.58    4.10
   0 -30   4    4.03    1.11
   0  30   4    4.33    1.36
   0 -30   5  129.37    3.73
   0  30   5  136.49    4.01
   0  30   6   -0.22    1.20
   0  30   7   66.94    3.05
   0  30   8    2.88    1.29
   0  30   9   89.01    3.51
   0  32   0   93.86    3.57
   0  32   1    7.71    1.67
   0  32   2  204.98    5.08
   0  32   3    9.44    1.74
   0  32   4  131.79    4.17
   0  32   5  175.48    4.82
   0  32   6   94.59    3.64
   0  32   7   10.74    1.81
   0  32   8    9.19    1.75
   0  32   9  134.44    4.33
   0  34   0    2.26    1.70
   0  34   1  276.58    6.11
   0  34   2    1.83    1.71
   0  34   3   24.51    2.36
   0  34   4    4.53    1.74
   0  34   5  232.30    5.67
   0  34   6   12.34    2.07
   0  34   7   24.90    2.28
   0  34   8    6.13    1.67
   0  36   0   56.90    3.33
   0  36   1   39.80    2.82
   0  36  -1   40.97    2.89
   0  36   2  272.68    6.24
   0  36   3   76.35    3.58
   0  36   4    0.85    1.63
   0  36   5  161.69    4.91
   0  36   6   28.91    2.60
   0  36   7    7.86    1.92
   0  36   8    1.58    1.57
   0  38   0   -0.60    1.87
   0  38   1   18.39    2.36
   0  38  -1   14.50    2.38
   0  38   2    2.17    1.81
   0  38  -2    1.30    1.95
   0  38   3  141.50    4.76
   0  38   4    2.34    1.83
   0  38   5   30.73    2.62
   0  38   6    6.70    1.91
   0  38   7   25.77    2.50
   0  38   8   34.58    2.79
   0  40   0    8.76    2.13
   0  40   1    2.91    1.98
   0  40  -1    5.41    2.02
   0  40  -2  227.32    6.12
   0  40   2  240.82    6.12
   0  40  -3   20.06    2.46
   0  40   3   18.15    2.37
   0  40   4    3.09    1.97
   0  40  -4    0.63    1.92
   0  40   5   56.45    3.44
   0  40   6  124.12    4.66
   0  40   7   87.93    4.04
   0  40   8    4.51    1.97
   0  42   0   -2.11    1.94
   0  42  -1    4.23    2.07
   0  42   1   -0.49    1.74
   0  42  -2    0.33    1.86
   0  42   2    0.96    1.91
   0  42   3   28.84    2.68
   0  42  -3   26.21    2.74
   0  42  -4   12.18    2.30
   0  42   4   17.49    2.43
   0  42  -5    0.08    1.78
   0  42   5    0.66    1.90
   0  42  -6    2.56    1.98
   0  42   6    0.09    1.88
   0  44   0  254.17    6.56
   0  44  -1   43.59    3.19
   0  44   1   38.97    3.01
   0  44  -2   -0.09    1.89
   0  44   2    0.14    1.81
  -1  -1   0    9.09    0.38
   1  -1   0    8.01    0.36
   1   1   0    9.19    0.39
  -1   1   0    8.33    0.38
   1  -1   0   15.71    0.57
   1   1   0   18.29    0.55
  -1  -1   0   17.27    0.57
  -1   1   0   16.18    0.61
   1  -1  -1   46.03    0.73
  -1   1   1   48.69    0.70
   1   1  -1   40.67    0.68
  -1  -1   1   42.09    0.63
   1   1   1   45.59    0.62
   1   1  -1   46.59    0.83
   1  -1  -1   74.17    0.83
  -1   1   1   59.32    0.71
   1  -1   1   41.88    0.89
  -1  -1  -1   43.20    0.61
  -1  -1   1   49.73    0.86
   1   1  -1   40.93    0.71
   1  -1   1   38.48    0.52
  -1   1   1   45.58    0.69
   1  -1  -1   39.90    0.68
   1  -1   1   40.52    0.52
   1   1  -1   41.99    0.76
   1   1   1   68.13    1.11
  -1  -1   1   50.40    0.78
  -1   1  -1   44.13    0.54
  -1  -1   1   45.30    0.77
  -1  -1  -1   69.47    1.14
   1  -1  -1   44.42    0.71
  -1   1   1   40.68    0.71
   1  -1   1   57.92    0.91
  -1  -1  -1   47.63    0.52
  -1   1  -1   65.72    0.97
   1  -1  -1   38.37    0.66
   1  -1  -1   55.33    0.89
  -1   1   1   41.58    0.64
  -1   1   1   55.61    0.96
  -1   1  -1   79.80    1.26
   1   1  -1   49.56    0.76
   1   1  -1   68.70    1.08
   1  -1   1   79.45    1.27
  -1  -1  -1   82.40    1.19
   1   1   1   89.88    1.25
  -1  -1   1   54.45    0.74
  -1  -1   2   10.35    0.50
   1   1   2    8.42    0.40
  -1   1   2   10.60    0.49
   1   1  -2   10.43    0.52
   1  -1  -2   10.39    0.52
   1   1  -2   10.66    0.53
   1  -1  -2   12.35    0.41
  -1  -1   2   10.59    0.50
   1  -1   2   11.88    0.34
  -1  -1   2   10.69    0.56
  -1   1   2   11.91    0.59
  -1   1   2   16.00    0.49
   1  -1  -2   13.26    0.54
  -1   1   2   10.42    0.56
   1   1   2   10.06    0.43
   1  -1   2    9.58    0.44
   1  -1   2   11.40    0.55
  -1   1   2   11.35    0.58
   1   1   2   13.21    0.67
   1  -1   2   10.99    0.46
  -1  -1   2   13.93    0.55
  -1   1  -2   11.92    0.45
  -1  -1   2    9.47    0.52
  -1  -1  -2   10.68    0.43
   1   1  -2    9.96    0.56
  -1   1  -2   10.74    0.45
   1  -1  -2   11.35    0.57
  -1   1  -2   15.41    0.63
  -1  -1  -2   10.05    0.43
   1   1  -2   11.60    0.53
   1   1   2   10.34    0.44
  -1  -1  -2   14.02    0.67
   1  -1  -2   10.90    0.51
  -1   1   2   14.36    0.67
  -1   1   2   10.84    0.53
  -1   1  -2   12.03    0.39
  -1   1  -2   19.54    0.86
   1  -1   2   10.36    0.43
   1   1  -2   13.40    0.68
  -1  -1  -2   16.32    0.83
   1   1  -2   12.71    0.51
  -1  -1  -2   12.46    0.38
   1  -1   2   10.92    0.46
  -1  -1  -2   10.50    0.38
  -1  -1   2   13.78    0.53
   1  -1  -2   12.81    0.56
   1   1   2   11.54    0.43
  -1  -1   2   13.82    0.71
  -1   1  -2   10.89    0.37
  -1   1  -3   55.35    1.25
  -1   1   3   60.17    1.14
   1  -1  -3   50.80    1.13
  -1  -1   3   56.48    1.08
   1   1  -3   51.55    1.09
  -1  -1  -3   58.46    1.34
   1   1   3   43.09    0.93
   1   1  -3   47.69    1.03
  -1   1   3   54.77    0.91
   1  -1   3   62.56    0.73
  -1  -1   3   56.53    1.10
  -1  -1   3   47.81    0.72
  -1  -1   3   49.07    0.99
   1  -1  -3   49.56    1.02
  -1   1   3   48.98    1.12
  -1   1   3   53.35    1.22
   1   1   3   54.37    1.31
  -1   1  -3   47.50    0.99
   1   1  -3   49.79    1.15
   1   1   3   42.04    0.99
   1   1  -3   58.08    1.22
  -1  -1  -3   60.67    1.33
  -1  -1  -3   50.98    0.99
  -1   1  -3   49.37    0.98
  -1   1   3   47.02    1.16
  -1   1  -3   61.97    1.39
   1  -1   3   51.58    1.21
  -1  -1   3   51.32    1.13
   1  -1   3   45.77    1.03
  -1  -1  -3   47.02    1.04
   1  -1  -3   50.40    1.23
   1  -1  -3   45.24    1.04
  -1  -1   3   52.28    1.16
   1   1   3   55.06    1.01
   1  -1   3   53.08    1.03
   1  -1   3   52.42    0.93
  -1   1  -3   56.90    0.93
  -1   1   3   57.00    1.16
   1   1  -3   47.80    1.10
  -1  -1  -3   52.77    0.96
  -1  -1   3   51.78    1.35
   1  -1  -3   57.34    1.31
   1   1  -3   59.01    1.32
  -1  -1   3   60.20    1.18
  -1   1  -3   53.57    0.94
   1  -1  -3   51.46    1.08
  -1  -1  -3   56.62    0.92
  -1   1   3   56.76    1.35
   1  -1   3   47.83    0.97
   1   1   3   57.91    1.00
  -1  -1  -4    3.70    0.62
   1  -1  -4    4.27    0.50
  -1  -1   4    3.77    0.44
   1   1   4    3.08    0.41
  -1   1   4    3.62    0.45
  -1   1  -4    3.65    0.62
   1   1  -4    3.48    0.44
  -1   1   4    3.19    0.45
   1  -1  -4    3.18    0.41
  -1  -1   4    3.28    0.32
  -1  -1   4    4.24    0.51
  -1   1   4    3.41    0.36
  -1  -1   4    3.07    0.52
   1   1  -4    2.49    0.55
   1   1   4    2.86    0.61
   1  -1   4    4.15    0.60
  -1  -1  -4    3.01    0.46
  -1   1  -4    2.66    0.44
   1  -1  -4    3.81    0.56
  -1  -1   4    3.23    0.47
   1   1  -4    4.49    0.54
  -1   1  -4    4.66    0.48
   1   1   4    4.08    0.48
   1   1   4    4.27    0.44
  -1   1  -4    5.26    0.59
   1  -1   4    4.78    0.52
  -1   1   4    4.03    0.56
  -1  -1  -4    4.62    0.57
   1  -1  -4    4.03    0.48
  -1   1   4    4.39    0.54
   1  -1   4    4.01    0.46
  -1  -1  -4    3.91    0.48
   1   1   4    4.13    0.49
  -1   1  -4    5.00    0.49
   1  -1  -4    4.49    0.49
  -1  -1  -4    4.63    0.40
   1  -1   4    3.99    0.49
  -1   1  -4    3.09    0.38
   1   1  -4    4.23    0.47
   1   1  -4    3.21    0.53
  -1   1   4    3.67    0.52
   1  -1  -4    4.37    0.54
  -1  -1  -4    4.68    0.44
  -1  -1   4    3.93    0.55
  -1  -1   4    3.84    0.66
  -1   1   4    3.47    0.59
   1  -1  -5   41.47    1.27
  -1  -1  -5   41.39    1.47
  -1   1  -5   45.95    1.53
   1  -1  -5   38.16    1.05
  -1  -1   5   38.31    0.91
  -1  -1   5   34.39    1.17
  -1   1   5   38.55    1.04
  -1   1   5   44.90    1.19
   1   1  -5   38.47    1.05
  -1   1  -5   31.98    1.16
   1   1  -5   38.70    1.31
  -1   1   5   41.06    1.28
  -1  -1   5   41.92    1.31
   1  -1   5   37.69    1.24
  -1  -1  -5   41.51    1.29
   1  -1  -5   49.33    1.48
   1   1   5   39.53    1.41
   1   1   5   43.12    1.24
   1   1   5   43.67    1.20
   1  -1   5   47.33    1.30
  -1   1   5   40.68    1.28
   1  -1   5   43.83    1.46
  -1   1  -5   39.23    1.11
   1  -1   5   41.49    1.16
  -1  -1  -5   39.46    1.08
  -1  -1   5   44.17    1.30
  -1   1   5   43.08    1.49
   1   1   5   44.64    1.23
  -1  -1  -5   46.34    1.18
  -1  -1   5   42.72    1.54
  -1   1  -5   50.08    1.27
   1   1  -5   43.07    1.28
  -1   1  -6    7.76    0.94
  -1  -1  -6    7.59    0.96
   1  -1  -6    6.38    0.64
   1  -1  -6    7.36    0.90
  -1  -1   6    7.02    0.53
  -1  -1   6    6.58    0.62
   1   1  -6    7.49    0.60
  -1   1   6    7.79    0.63
   1  -1  -6    6.41    0.54
  -1   1   6    6.53    0.55
   1   1  -6    8.64    0.85
   1  -1   6    8.25    0.74
   1  -1  -6    9.06    0.90
  -1  -1   6    7.04    0.78
  -1   1  -6    7.35    0.77
   1   1   6    6.83    0.68
  -1  -1  -6    7.08    0.81
   1   1   6    9.17    0.74
  -1   1   6    7.16    0.85
   1  -1   6    6.95    0.72
   1  -1   6    8.36    0.72
   1   1  -6    7.65    0.81
   1  -1   6    7.27    0.82
  -1   1   6    8.98    0.91
   1   1   6    8.65    0.70
  -1   1   6    8.79    0.79
  -1  -1   6    8.51    0.82
   1   1   6    9.75    0.95
  -1   1  -6    9.23    0.72
  -1  -1   6    5.56    0.77
  -1  -1  -6   10.23    0.75
  -1   1  -7   39.77    1.82
   1  -1  -7   37.46    1.68
   1   1  -7   38.10    1.71
  -1  -1  -7   42.21    1.77
   1   1  -7   33.98    1.10
   1  -1  -7   32.07    1.06
   1   1   7   34.93    0.81
  -1  -1   7   38.01    1.25
   1  -1   7   36.98    0.86
  -1   1   7   40.75    1.30
   1  -1  -7   44.24    1.72
   1  -1   7   43.75    1.51
  -1   1   7   39.98    1.57
  -1  -1   7   45.38    1.67
   1   1  -7   43.19    1.64
  -1  -1  -7   38.43    1.49
   1   1   7   39.78    1.43
  -1   1  -7   44.28    1.54
  -1   1  -7   41.57    1.45
  -1  -1  -7   43.67    1.40
   1  -1   7   37.97    1.58
   1  -1  -7   41.99    1.57
   1   1   7   36.38    1.63
   1  -1   7   44.21    1.51
  -1   1   7   39.22    1.69
  -1  -1   7   41.56    1.54
  -1   1   7   43.49    1.60
   1   1  -7   37.86    1.46
   1   1   7   41.35    1.44
  -1  -1   7   37.60    1.67
   1  -1  -8    3.44    1.01
  -1   1  -8    1.46    1.00
   1   1  -8    2.28    0.86
  -1  -1  -8    2.45    0.98
   1   1  -8    2.15    0.46
  -1  -1   8    2.86    0.59
   1  -1  -8    1.64    0.42
  -1   1   8    3.23    0.57
   1   1   8    2.56    0.67
  -1   1   8    3.11    0.73
  -1   1  -8    3.07    0.70
  -1  -1  -8    2.76    0.71
   1  -1   8    2.84    0.70
   1  -1  -8    2.78    0.77
   1   1  -8    2.57    0.76
  -1  -1   8    1.85    0.69
   1   1  -8    3.20    0.72
   1  -1   8    2.95    0.77
  -1   1  -8    2.29    0.65
  -1   1   8    2.73    0.72
  -1  -1   8    2.83    0.75
  -1  -1   8    2.02    0.81
   1  -1   8    2.54    0.65
   1   1   8    1.75    0.60
  -1   1   8    2.58    0.84
   1   1   8    2.62    0.79
   1  -1  -8    3.67    0.73
  -1  -1  -8    3.04    0.62
   1   1  -9    0.12    0.91
  -1  -1  -9   -1.20    0.99
   1  -1  -9   -0.26    0.93
  -1   1  -9   -0.48    1.05
  -1  -1   9    0.73    0.52
   1  -1  -9    0.21    0.39
   1   1  -9    0.61    0.44
  -1   1   9    0.24    0.56
   1  -1  -9   -0.37    0.79
  -1   1   9    0.98    0.76
  -1  -1   9    1.20    0.70
  -1  -1  -9   -0.48    0.63
   1  -1   9    0.80    0.64
   1   1  -9    0.34    0.78
  -1   1  -9    0.45    0.67
   1   1   9    0.45    0.64
  -1   1   9    0.76    0.65
  -1  -1  -9    0.17    0.57
  -1   1   9   -0.20    0.77
   1  -1   9    0.24    0.59
   1   1   9    0.91    0.72
   1   1  -9    0.21    0.64
   1  -1  -9    0.41    0.65
  -1  -1   9    1.69    0.76
  -1   1  -9    0.97    0.62
  -1  -1   9   -0.04    0.78
   1   1   9    1.42    0.78
   1  -1   9    1.32    0.81
  -1   1 -10    0.61    1.15
   1   1 -10   -1.76    1.19
   1  -1 -10   -0.23    1.03
  -1  -1 -10   -0.80    1.04
  -1  -1  10   -0.37    0.59
  -1   1  10   -0.31    0.57
  -1   1  10   -0.27    0.76
   1  -1 -10    0.69    0.82
   1   1  10   -0.87    0.72
  -1   1 -10   -0.03    0.67
  -1  -1 -10    0.03    0.72
  -1  -1  10    0.76    0.76
   1  -1  10   -1.49    0.76
   1   1 -10   -0.07    0.77
   1   1 -10   -0.86    0.74
   1   1  10   -0.39    0.71
  -1   1  10    0.80    0.74
   1  -1 -10    0.23    0.69
  -1  -1  10    0.16    0.74
  -1   1 -10    0.36    0.60
  -1  -1 -10   -1.11    0.71
  -1  -1  10   -0.36    0.81
   1  -1  10   -0.70    0.64
  -1   1  10    1.18    0.90
   1   1  10    0.91    0.76
   1  -1  10    1.22    0.84
  -1  -1 -11    5.91    1.42
  -1   1 -11    3.96    1.40
   1   1 -11    5.29    1.30
   1  -1 -11    3.82    1.26
   1  -1  11    4.91    0.93
   1   1  11    3.68    0.89
   1  -1 -11    5.42    1.08
  -1   1  11    5.27    1.01
   1   1 -11    5.76    1.08
  -1  -1  11    5.19    1.05
   1  -1  11    2.81    0.82
  -1  -1 -11    4.84    1.06
  -1   1 -11    7.27    1.09
   1   1 -11    4.78    0.97
   1  -1 -11    4.11    1.00
   1  -1  11    4.89    0.93
  -1   1 -11    6.19    0.87
  -1  -1  11    6.37    1.19
  -1   1  11    2.48    0.85
   1   1  11    5.13    1.00
  -1  -1  11    4.12    0.89
  -1   1  11    4.54    1.13
   1   1  11    2.41    0.91
  -1  -1 -11    4.74    0.93
   1  -1  11    3.43    1.03
   1   1 -12    2.10    1.37
   1  -1 -12   -1.67    1.46
  -1   1 -12    0.35    1.33
  -1  -1 -12    0.01    1.24
   1  -1  12    0.11    0.72
   1  -1 -12   -0.45    0.89
   1   1 -12   -0.31    0.96
  -1  -1 -12    0.53    0.68
  -1   1 -12    0.88    0.69
   1  -1 -13   19.94    2.21
   1   1 -13   23.99    2.37
  -1  -1 -13   18.11    2.19
  -1   1 -13   24.77    2.40
  -1   1 -14    3.16    1.65
   1   1 -14    3.17    1.77
  -1  -1 -14    0.93    1.60
   1  -1 -14    2.58    1.58
   1  -1 -15    8.79    2.00
  -1   1 -15    9.58    2.13
   1   1 -15    5.17    1.77
  -1  -1 -15    9.53    2.05
  -1  -1 -16    1.41    1.82
  -1   1 -16    0.10    1.86
   1   1 -16   -0.20    1.71
   1  -1 -16    0.32    1.69
  -1  -1 -17    3.43    2.12
   1  -1 -17    0.68    1.89
   1   1 -17    3.47    2.09
  -1   1 -17   -0.36    1.92
   1  -3   0   56.11    0.98
   1   3   0   45.59    0.86
  -1   3   0   59.32    0.96
  -1  -3   0   48.91    0.87
   1   3   0   43.91    0.69
  -1   3   0   82.44    1.03
  -1   3   0   70.38    0.93
   1   3   0   58.90    0.85
   1   3   0   64.52    1.06
   1  -3   0   77.51    1.02
   1  -3   0   69.54    0.91
  -1  -3   0   72.65    1.00
  -1  -3   0   65.79    0.92
   1   3   0   70.99    0.89
  -1   3   0   65.28    0.77
   1   3   0   43.93    0.62
   1  -3   0   72.22    0.93
  -1  -3   0   63.42    0.74
   1  -3   0   56.13    0.70
   1   3   0   76.37    0.97
   1  -3   0   83.99    1.20
  -1   3   0   46.96    0.59
  -1   3   0   83.98    1.21
   1   3   1    0.60    0.20
  -1  -3  -1    0.92    0.19
   1   3  -1    1.58    0.37
   1  -3  -1    2.03    0.42
  -1   3   1    1.50    0.34
  -1  -3   1    0.88    0.31
   1  -3   1    1.07    0.37
  -1  -3  -1    1.06    0.24
   1   3   1    1.10    0.24
  -1   3  -1    1.19    0.33
   1  -3   1    1.33    0.28
   1  -3  -1    1.60    0.30
   1  -3  -1    1.46    0.30
   1  -3   1    1.35    0.32
   1   3   1    0.76    0.26
   1  -3   1    1.15    0.22
  -1   3  -1    1.76    0.30
   1   3   1    0.64    0.25
  -1   3  -1    1.20    0.25
  -1  -3   1    0.86    0.31
   1  -3   1    1.09    0.21
   1   3  -1    0.77    0.30
  -1   3  -1    1.29    0.29
  -1  -3   1    1.30    0.29
  -1   3   1    1.18    0.26
  -1  -3  -1    0.57    0.26
  -1   3   1    1.16    0.29
  -1  -3  -1    1.14    0.26
   1   3  -1    1.55    0.30
   1  -3   1    1.31    0.30
  -1   3  -1    1.03    0.18
   1   3  -1    0.94    0.27
   1  -3  -1    1.20    0.23
   1  -3  -1    0.73    0.26
   1   3  -1    0.76    0.26
  -1   3   1    1.38    0.30
  -1   3   1    0.72    0.25
   1   3   1    1.53    0.34
   1  -3   1    0.78    0.22
  -1  -3  -1    0.97    0.22
  -1   3  -1    1.60    0.25
   1   3   1    2.05    0.35
  -1  -3   1    0.84    0.24
  -1   3  -1    1.42    0.50
   1   3   1    1.46    0.46
   1  -3  -1    1.42    0.32
  -1   3   1    1.01    0.27
  -1  -3   1    0.99    0.30
   1  -3   1    3.67    0.47
  -1  -3  -1    1.30    0.41
  -1  -3  -1    1.81    0.35
  -1   3   2   72.99    1.18
  -1  -3   2   66.20    1.14
  -1  -3  -2   91.04    1.53
   1  -3  -2   67.78    1.16
  -1   3   2   82.69    1.29
   1   3   2   57.67    1.00
  -1  -3  -2   64.52    0.90
   1  -3   2   74.32    1.31
   1   3   2   78.75    0.86
  -1   3   2  101.21    1.39
  -1  -3   2   79.16    1.26
  -1  -3  -2   63.56    0.75
  -1  -3   2   69.76    1.22
   1   3  -2   73.68    1.22
   1  -3   2   83.56    1.09
   1  -3  -2   91.57    1.27
   1  -3  -2   70.18    1.19
  -1  -3  -2   86.91    1.47
  -1  -3   2   74.35    1.21
   1  -3   2   76.82    1.11
   1  -3   2   71.27    1.08
  -1   3   2   75.47    1.27
  -1  -3   2   72.82    1.32
   1   3   2   63.63    1.05
  -1  -3  -2   70.39    1.08
  -1  -3  -2   70.19    1.04
  -1   3  -2   73.68    1.12
  -1   3  -2   69.45    1.03
  -1   3   2   71.37    1.22
   1   3  -2   77.95    1.36
   1  -3   2   84.06    1.14
   1   3   2   91.37    1.58
   1  -3  -2   71.21    1.26
  -1   3  -2   87.09    1.24
   1   3  -2   76.25    1.28
   1   3   2   68.32    1.07
   1  -3   2   66.26    1.02
  -1   3   2   78.28    1.20
   1  -3   2   65.89    1.04
   1   3  -2   70.25    1.19
  -1   3  -2  103.91    1.75
   1   3   2   78.81    1.09
  -1   3  -2   98.50    1.20
   1   3  -2   83.91    1.49
  -1  -3   2   83.24    1.20
   1  -3  -2   74.56    1.18
  -1   3   2   78.86    1.29
  -1  -3   2   81.00    1.45
  -1  -3  -2   85.46    1.06
   1   3  -2   80.76    1.29
   1  -3  -2   82.00    1.21
  -1   3  -2   64.44    0.87
  -1  -3  -2   97.19    1.56
  -1  -3  -3   23.32    0.95
   1   3   3   17.70    0.63
  -1  -3  -3   18.83    0.63
  -1  -3   3   22.86    0.76
  -1   3   3   20.92    0.75
   1  -3  -3   20.84    0.81
  -1   3   3   22.41    0.78
  -1   3  -3   22.97    0.88
   1  -3   3   26.13    0.72
   1   3  -3   18.90    0.75
  -1  -3   3   18.10    0.75
  -1   3  -3   20.74    0.58
  -1  -3  -3   15.64    0.32
  -1  -3   3   18.39    0.43
  -1   3   3   22.95    0.76
  -1  -3   3   18.12    0.69
   1  -3   3   20.11    0.85
   1  -3  -3   18.43    0.70
   1   3   3   21.80    0.94
  -1   3   3   18.58    0.81
   1   3   3   19.42    0.72
  -1  -3  -3   21.01    0.75
   1  -3  -3   19.94    0.83
  -1   3  -3   20.84    0.78
   1   3  -3   20.11    0.91
  -1   3  -3   21.17    0.79
   1  -3   3   18.79    0.76
  -1  -3  -3   20.60    0.90
   1   3  -3   19.43    0.83
   1  -3  -3   17.98    0.75
   1  -3   3   20.66    0.77
   1   3   3   17.02    0.69
  -1  -3  -3   19.85    0.70
  -1  -3   3   20.94    0.81
  -1   3   3   19.99    0.76
  -1   3  -3   20.11    0.74
  -1  -3   3   23.14    0.88
   1  -3  -3   19.79    0.76
   1   3   3   23.89    0.71
  -1  -3   3   20.66    0.96
  -1   3   3   21.54    0.81
  -1   3  -3   21.15    0.65
   1   3  -3   19.77    0.73
   1  -3   3   24.29    0.74
   1  -3   3   18.53    0.68
  -1  -3   3   18.86    0.81
  -1   3   3   23.12    0.91
  -1  -3  -3   19.22    0.64
   1   3  -3   21.64    0.89
   1   3  -3   18.98    0.74
  -1   3  -3   21.30    0.64
   1  -3   3   21.00    0.78
   1  -3  -3   20.26    0.74
   1   3   4   14.86    0.69
   1  -3  -4   18.74    0.89
  -1   3   4   15.17    0.69
  -1  -3   4   16.06    0.81
   1  -3  -4   17.59    0.86
  -1   3  -4   18.83    0.97
  -1  -3  -4   21.42    0.98
  -1   3  -4   20.17    0.58
  -1  -3   4   14.67    0.67
  -1  -3   4   15.56    0.51
  -1  -3   4   15.12    0.78
  -1   3   4   17.87    0.72
   1   3  -4   17.90    0.74
  -1   3   4   19.12    0.82
   1  -3   4   14.85    0.84
   1  -3   4   16.17    0.51
  -1  -3  -4   20.12    0.95
  -1   3  -4   16.51    0.85
  -1   3   4   20.11    0.93
   1  -3  -4   21.86    0.98
  -1   3  -4   16.32    0.87
  -1   3  -4   18.74    0.90
   1   3   4   17.58    0.72
  -1  -3   4   20.06    0.96
   1  -3  -4   16.48    0.82
   1   3   4   19.83    0.80
  -1  -3  -4   15.84    0.73
   1   3   4   18.88    1.02
   1  -3   4   16.84    0.82
   1   3  -4   14.49    0.89
   1  -3   4   18.76    0.80
   1   3  -4   17.93    0.88
  -1   3   4   15.52    0.88
  -1  -3  -4   19.77    0.81
  -1  -3   4   16.86    0.89
   1  -3   4   18.45    0.86
   1   3  -4   15.95    0.79
   1  -3   4   15.84    0.75
  -1   3  -4   17.71    0.71
   1  -3  -4   15.55    0.85
  -1  -3  -4   21.29    0.76
  -1  -3   4   17.01    0.86
   1  -3  -4   14.65    0.74
   1   3  -4   20.78    0.97
  -1   3  -4   17.57    0.70
  -1  -3   4   18.13    0.96
   1   3   4   19.21    0.77
   1   3  -4   16.13    0.84
   1  -3   4   16.63    0.76
  -1   3   4   20.65    0.99
  -1   3   4   17.33    0.80
   1  -3  -5    7.04    0.78
  -1  -3  -5   10.04    0.87
   1  -3  -5    9.72    0.76
  -1   3  -5    9.41    0.91
  -1   3   5    8.29    0.63
   1  -3   5    9.69    0.75
  -1  -3   5    6.71    0.48
   1  -3   5    6.86    0.35
  -1  -3   5    9.30    0.61
  -1   3   5    8.49    0.56
   1   3  -5    7.31    0.59
  -1   3  -5    9.19    0.43
  -1  -3   5    7.89    0.65
   1  -3  -5    7.45    0.55
  -1  -3  -5    9.38    0.70
   1   3  -5    7.82    0.76
   1  -3   5    8.04    0.75
   1   3   5    9.29    0.85
   1  -3  -5   10.59    0.83
   1  -3   5    9.01    0.70
  -1   3  -5    7.06    0.73
  -1   3   5    9.70    0.76
   1   3   5    8.33    0.63
  -1  -3   5    8.02    0.73
   1   3   5    9.29    0.68
  -1   3  -5    7.27    0.53
   1  -3   5    8.12    0.79
  -1  -3   5    8.62    0.92
  -1   3  -5    9.56    0.65
   1   3   5    8.80    0.67
  -1  -3  -5    8.94    0.62
  -1   3   5   10.70    0.90
   1   3  -5   10.62    0.77
   1  -3   5    7.68    0.67
  -1   3   5   10.87    0.80
  -1  -3   5    7.40    0.73
  -1  -3  -5    7.38    0.57
   1  -3  -6   35.23    1.41
  -1   3  -6   40.52    1.67
   1  -3  -6   39.98    1.39
  -1  -3  -6   39.37    1.57
  -1   3  -6   38.80    0.77
   1   3  -6   33.98    1.09
   1  -3  -6   32.48    1.01
  -1  -3   6   27.44    0.93
  -1  -3   6   35.99    1.18
   1  -3   6   28.80    0.62
   1   3   6   31.25    0.72
  -1   3   6   35.84    1.17
  -1  -3   6   28.17    0.98
   1  -3   6   32.40    1.28
  -1   3   6   39.83    1.22
  -1  -3   6   32.36    1.40
   1  -3   6   37.00    1.32
  -1   3  -6   36.36    1.29
   1   3   6   43.39    1.39
   1  -3   6   39.26    1.36
   1   3   6   34.71    1.53
   1   3  -6   40.50    1.50
   1  -3  -6   41.84    1.52
  -1  -3  -6   40.16    1.37
  -1   3   6   40.73    1.42
   1   3   6   38.46    1.29
   1   3   6   39.89    1.33
  -1   3   6   37.05    1.38
   1  -3   6   34.30    1.28
   1  -3   6   38.99    1.48
  -1   3  -6   38.89    1.23
  -1   3   6   35.92    1.58
   1   3  -6   31.77    1.34
  -1  -3   6   36.17    1.60
  -1  -3  -6   37.90    1.17
  -1  -3   6   36.82    1.37
   1  -3  -7    9.44    1.00
   1   3  -7   12.02    1.11
  -1  -3  -7   12.66    1.16
  -1   3  -7   14.20    1.28
   1  -3  -7   11.46    0.94
  -1   3  -7   13.09    0.46
   1  -3   7    9.94    0.88
  -1   3   7   12.30    0.81
  -1  -3   7   12.00    0.81
   1   3  -7   12.80    0.78
   1  -3  -7    9.85    0.68
   1   3   7   10.21    0.51
  -1  -3   7    8.58    0.65
  -1  -3  -7   12.84    0.96
  -1  -3   7   12.99    1.05
  -1   3  -7   15.68    1.01
   1   3  -7   14.28    1.04
   1  -3   7   14.48    1.01
  -1   3   7   14.47    1.05
   1   3   7   12.94    0.94
   1  -3  -7   14.68    1.09
   1  -3   7   11.89    1.02
   1   3  -7   12.08    1.00
   1   3   7   11.00    1.11
  -1  -3  -7   12.07    0.82
   1   3   7   13.29    0.93
   1  -3   7   12.66    0.89
  -1  -3   7   11.38    0.95
  -1   3   7   10.60    1.08
  -1  -3   7    9.43    1.04
  -1   3  -7   13.64    0.86
  -1   3   7   14.50    1.02
   1   3  -8   21.87    1.57
  -1   3  -8   25.85    1.74
  -1  -3  -8   22.89    1.59
   1  -3  -8   20.33    1.47
  -1  -3   8   25.25    1.13
  -1   3   8   20.38    1.10
   1   3  -8   21.62    0.99
   1  -3  -8   17.83    0.85
   1  -3   8   21.59    1.25
  -1  -3   8   18.72    0.92
   1  -3  -8   29.32    1.61
   1  -3   8   24.26    1.31
  -1   3   8   26.25    1.46
  -1   3  -8   24.25    1.31
   1   3   8   25.73    1.35
  -1  -3   8   24.30    1.38
   1   3  -8   23.02    1.38
  -1  -3  -8   26.51    1.40
   1   3   8   21.67    1.45
   1   3  -8   24.62    1.36
  -1   3  -8   22.30    1.15
   1  -3   8   22.67    1.23
  -1   3   8   26.63    1.41
  -1  -3   8   19.02    1.23
  -1  -3  -8   23.93    1.18
  -1   3   8   22.62    1.58
   1  -3   8   19.58    1.30
  -1  -3   8   22.98    1.49
   1   3   8   21.16    1.22
   1   3  -9    1.10    1.08
  -1  -3  -9    3.88    1.08
  -1   3  -9    1.23    1.07
   1  -3  -9    1.22    0.89
  -1  -3   9    0.84    0.54
  -1  -3   9    0.78    0.47
  -1   3   9    1.34    0.54
   1  -3   9    1.68    0.69
   1  -3  -9    1.33    0.44
   1   3  -9    0.77    0.43
  -1   3   9    1.69    0.73
   1  -3   9    1.01    0.68
   1   3   9    0.73    0.63
  -1  -3   9    0.21    0.72
  -1  -3  -9    2.36    0.82
   1   3  -9    0.53    0.72
   1  -3  -9    2.03    0.83
  -1   3  -9    0.55    0.71
   1  -3   9    1.48    0.62
   1  -3  -9    2.06    0.65
   1   3   9    1.78    0.66
  -1  -3   9    1.75    0.92
  -1  -3  -9    1.08    0.62
   1   3  -9    1.70    0.70
  -1   3  -9    0.72    0.57
   1   3   9    0.13    0.70
   1  -3   9    2.20    0.80
  -1   3   9    0.70    0.81
  -1  -3   9    0.85    0.67
  -1   3   9    2.22    0.74
   1   3 -10   -0.14    1.16
  -1   3 -10    2.89    1.27
  -1  -3 -10   -0.18    1.08
   1  -3 -10    2.67    1.08
   1  -3  10    1.02    0.68
  -1   3  10    0.33    0.61
  -1  -3  10    0.50    0.60
  -1  -3  10    2.30    0.86
   1  -3 -10    0.10    0.75
  -1   3 -10    1.63    0.83
   1  -3  10    0.96    0.67
  -1  -3 -10    3.47    0.87
   1   3 -10    0.27    0.79
  -1   3  10    1.30    0.80
   1   3  10    0.70    0.71
  -1  -3  10    0.15    0.80
  -1   3 -10    1.31    0.64
   1   3  10    0.21    0.81
  -1  -3 -10    0.71    0.64
  -1  -3  10    1.42    0.82
   1  -3  10    0.76    0.70
   1   3 -10    1.96    0.79
   1   3  10    1.58    0.71
  -1   3  10    0.28    0.80
   1  -3 -10    1.06    0.68
   1  -3  10   -0.05    0.77
  -1   3  10    1.36    0.75
   1   3 -11    0.78    1.25
  -1  -3 -11    1.02    1.17
  -1   3 -11    1.62    1.33
   1  -3 -11    0.88    1.09
   1  -3  11    0.24    0.63
  -1  -3 -11    0.50    0.74
   1  -3  11   -0.12    0.71
  -1   3 -11   -1.16    0.83
   1  -3 -11   -0.46    0.86
  -1   3  11   -0.17    0.84
   1   3 -11    1.71    0.93
   1   3  11    0.28    0.72
  -1  -3  11    0.61    0.85
  -1  -3  11    0.87    0.86
  -1   3 -11   -0.72    0.68
   1  -3 -11   -0.61    0.74
  -1  -3  11    2.09    1.04
   1   3 -11    0.13    0.76
   1  -3  11    0.46    0.82
   1   3  11    0.52    0.76
  -1   3  11   -0.16    0.76
  -1   3  11   -1.51    1.00
   1   3  11   -0.06    0.83
  -1  -3 -11    1.27    0.77
   1  -3  11   -0.86    0.79
   1  -3  12    0.98    0.77
  -1   3 -12    3.40    1.56
  -1  -3 -12    1.19    1.31
   1  -3 -12    2.82    1.36
   1   3 -12    0.56    1.29
  -1  -3 -12    2.07    0.80
  -1   3 -12    1.89    0.79
  -1   3 -13    5.05    1.78
  -1  -3 -13    4.75    1.58
   1   3 -13    5.57    1.73
   1  -3 -13    3.53    1.53
  -1  -3 -14    1.83    1.63
  -1   3 -14    2.93    1.61
   1  -3 -14    0.65    1.49
   1   3 -14   -1.07    1.74
   1   3 -15    0.31    1.72
  -1  -3 -15   -1.53    1.78
   1  -3 -15    0.67    1.63
   1   3 -16    1.56    1.73
   1  -3 -16    1.50    1.90
  -1  -3 -16    3.75    2.05
  -1   3 -16   -0.15    1.95
  -1   3 -17   -1.15    1.99
   1   3 -17   -0.41    1.93
   1  -3 -17    0.72    1.84
  -1  -3 -17   -0.80    1.85
  -1   5   0   44.59    0.94
   1  -5   0   41.81    1.09
  -1  -5   0   40.71    0.84
   1  -5   0   40.55    0.97
  -1  -5   0   41.46    0.96
   1   5   0   35.35    0.81
   1   5   0   39.41    0.92
  -1   5   0   42.13    0.98
   1  -5   0   51.83    1.07
  -1   5   0   46.47    0.99
  -1  -5   0   54.51    1.11
  -1   5   0   55.88    1.10
   1  -5   0   48.87    1.10
   1   5   0   47.28    0.99
  -1  -5   0   62.63    1.26
   1   5   0   55.36    1.09
   1   5   0   52.21    1.00
  -1   5   0   44.33    0.81
   1   5   0   50.55    0.75
   1   5   0   42.13    0.86
  -1   5   0   42.20    0.90
  -1   5   0   54.55    1.06
   1  -5   0   51.33    1.02
   1  -5   0   51.47    1.06
   1  -5   0   39.32    0.83
  -1  -5   0   54.66    0.98
  -1  -5   0   38.33    0.72
  -1  -5   1   37.85    1.06
  -1  -5  -1   29.98    0.70
  -1   5   1   29.19    0.84
  -1   5  -1   30.99    0.86
   1  -5   1   26.23    0.89
  -1  -5   1   33.16    0.91
   1   5  -1   37.76    0.76
  -1   5  -1   30.03    0.86
   1   5  -1   30.00    0.85
   1   5   1   29.88    0.77
  -1   5   1   35.39    1.01
   1  -5  -1   35.80    1.08
  -1  -5  -1   31.33    0.78
  -1  -5   1   37.05    0.72
   1  -5   1   31.63    0.86
   1   5   1   26.54    0.76
  -1  -5   1   30.31    0.87
   1   5   1   34.09    0.82
   1   5  -1   33.66    0.86
  -1   5  -1   32.42    0.51
  -1   5  -1   42.34    1.06
   1  -5   1   31.99    0.85
   1  -5   1   33.88    0.92
  -1   5   1   33.76    0.91
  -1  -5  -1   44.10    0.98
   1  -5  -1   32.52    0.86
   1  -5  -1   31.01    0.84
   1   5  -1   34.11    0.96
  -1  -5   1   33.66    0.89
   1   5   1   28.46    0.84
   1  -5  -1   25.12    0.54
  -1  -5   1   24.53    0.67
  -1   5   1   30.48    0.86
   1   5   1   37.45    1.10
  -1   5  -1   29.17    0.85
  -1  -5  -1   32.89    0.85
   1   5   1   26.32    0.64
  -1   5   1   35.18    0.86
  -1  -5   1   36.47    0.79
  -1   5   1   30.96    0.73
  -1   5  -1   40.39    1.00
  -1  -5  -1   39.30    0.70
  -1  -5  -1   37.99    0.83
  -1   5   1   30.69    0.63
   1  -5   1   23.11    0.42
  -1  -5   1   33.85    0.91
   1  -5  -1   30.01    0.80
   1   5   1   46.31    0.98
  -1   5  -1   25.18    0.64
   1   5  -1   32.11    0.74
   1  -5   1   28.04    0.78
   1  -5  -1   37.72    0.92
   1  -5   1   40.14    1.03
   1   5  -1   35.32    0.98
   1   5   1   34.99    0.72
  -1   5  -1   41.81    0.84
   1  -5   1   34.13    0.89
   1   5   2   41.48    0.94
   1  -5  -2   51.94    1.15
  -1  -5  -2   47.41    1.23
  -1  -5  -2   46.06    0.90
  -1   5   2   50.84    1.13
  -1   5   2   55.91    1.30
  -1   5  -2   46.71    1.16
  -1  -5   2   63.60    0.90
   1  -5   2   55.77    1.15
   1   5  -2   46.68    1.12
   1  -5  -2   55.06    1.24
  -1   5  -2   54.11    1.10
  -1  -5   2   49.65    1.12
  -1  -5   2   47.35    1.05
   1   5  -2   49.40    0.74
   1  -5   2   42.56    1.15
   1   5   2   54.86    1.01
   1   5   2   43.65    1.10
  -1  -5  -2   48.19    0.87
  -1   5  -2   43.83    0.95
   1  -5   2   55.11    1.11
   1  -5  -2   43.34    0.93
   1  -5   2   51.48    1.01
   1   5   2   57.40    1.35
  -1   5  -2   58.98    1.14
  -1  -5  -2   50.44    1.22
   1  -5  -2   50.79    1.14
  -1  -5   2   42.63    1.09
  -1  -5  -2   48.01    0.96
   1   5   2   55.00    1.06
  -1   5  -2   51.10    0.93
   1   5  -2   48.44    1.12
   1   5   2   48.10    1.05
  -1  -5  -2   49.15    1.04
   1  -5  -2   46.55    1.11
  -1  -5   2   54.34    1.22
   1   5  -2   51.82    1.14
  -1   5   2   46.70    1.09
  -1   5   2   45.37    1.05
  -1   5   2   45.55    1.03
  -1  -5  -2   60.52    1.05
  -1   5   2   51.60    1.03
  -1  -5   2   46.14    1.01
  -1   5  -2   57.12    1.42
   1  -5  -2   55.32    1.15
   1  -5   2   50.86    1.10
  -1   5  -2   59.73    1.10
  -1  -5   2   47.79    1.13
  -1   5  -2   37.45    0.90
   1  -5   2   43.69    0.83
   1  -5   2   40.05    0.96
   1   5   2   57.24    1.09
  -1   5   2   47.99    1.05
   1   5  -2   55.69    1.20
  -1  -5  -2   60.47    1.17
   1   5  -2   48.84    1.01
   1   5  -2   54.30    1.33
   1  -5  -3    1.43    0.38
  -1   5  -3    1.30    0.42
  -1  -5  -3    1.53    0.37
  -1  -5  -3    1.34    0.50
  -1   5   3    1.08    0.37
   1   5   3    1.52    0.29
   1  -5  -3    0.60    0.41
   1   5  -3    1.05    0.43
  -1   5   3    2.11    0.47
  -1   5  -3    1.44    0.38
  -1  -5   3    1.26    0.41
  -1  -5  -3    1.39    0.26
  -1  -5   3    0.40    0.30
   1   5   3    1.27    0.30
   1   5   3    1.20    0.40
  -1  -5   3    1.34    0.25
  -1   5   3    1.17    0.43
   1  -5   3    0.71    0.43
   1  -5  -3    1.95    0.44
   1  -5   3    1.16    0.42
   1   5   3    1.67    0.41
  -1  -5  -3    1.57    0.38
   1  -5   3    1.29    0.36
   1  -5  -3    1.60    0.46
  -1   5  -3    1.14    0.39
  -1  -5  -3    0.74    0.33
   1   5  -3    1.07    0.45
   1   5  -3    1.24    0.41
   1   5   3    1.33    0.38
  -1   5   3    0.92    0.39
  -1  -5   3    1.03    0.39
  -1   5   3    0.72    0.43
  -1  -5   3    1.01    0.46
  -1   5  -3    1.60    0.39
   1  -5  -3    0.62    0.34
  -1   5  -3    1.55    0.39
   1  -5   3    1.36    0.42
  -1  -5   3    0.46    0.51
  -1  -5  -3    1.53    0.42
   1   5   3    1.53    0.39
  -1  -5  -3    1.56    0.32
  -1  -5   3    1.19    0.34
   1  -5   3    1.09    0.34
   1   5  -3    1.03    0.46
  -1  -5   3    1.63    0.49
   1  -5  -3    1.28    0.35
  -1   5   3    1.23    0.42
   1  -5   3    0.58    0.36
   1   5  -3    0.74    0.40
  -1   5   3    1.47    0.47
   1   5   3    1.84    0.59
  -1   5  -3    1.34    0.32
   1   5  -3    1.79    0.47
   1  -5   3    1.32    0.37
  -1   5  -3    0.64    0.36
   1  -5  -3    0.96    0.35
   1  -5  -4    7.84    0.67
  -1  -5  -4    7.51    0.73
   1  -5  -4    8.47    0.65
  -1   5   4    7.49    0.61
  -1   5  -4    9.11    0.76
  -1  -5  -4    7.75    0.58
   1   5   4    7.07    0.56
  -1   5   4    8.46    0.61
   1  -5  -4    7.71    0.62
  -1  -5   4    6.96    0.64
  -1   5  -4    9.71    0.60
  -1  -5   4    6.68    0.57
  -1  -5   4    7.79    0.43
   1  -5   4    7.45    0.66
  -1  -5  -4    7.64    0.35
   1   5  -4    8.06    0.63
   1  -5   4    9.40    0.57
   1   5   4    8.53    0.60
   1  -5   4    8.41    0.62
   1   5  -4    8.43    0.79
   1  -5  -4    8.76    0.77
   1  -5  -4    7.11    0.64
  -1   5  -4    5.97    0.60
   1   5   4    7.73    0.74
   1   5  -4    7.15    0.63
  -1  -5   4    7.19    0.71
   1  -5   4    6.49    0.66
   1   5   4    6.55    0.62
  -1   5  -4    8.21    0.67
  -1   5   4    8.46    0.67
  -1  -5  -4    7.67    0.60
   1  -5  -4    8.45    0.65
  -1   5  -4    8.13    0.53
  -1  -5  -4    9.10    0.53
  -1   5  -4    9.14    0.61
  -1   5   4    8.94    0.75
  -1  -5   4    7.89    0.70
   1   5  -4    7.80    0.71
   1  -5   4    8.70    0.66
  -1   5   4    9.02    0.69
   1  -5   4    6.77    0.64
  -1  -5   4    7.71    0.73
   1   5   4    7.56    0.62
   1  -5   4    7.66    0.61
   1  -5  -5    0.45    0.51
   1  -5  -5    1.23    0.49
  -1  -5  -5    0.02    0.38
  -1  -5  -5    0.34    0.57
  -1   5  -5    0.81    0.63
  -1   5  -5    0.51    0.37
  -1  -5   5    0.68    0.29
   1  -5   5    1.10    0.51
  -1   5   5    0.78    0.46
   1   5   5    0.55    0.29
  -1  -5   5    0.57    0.35
  -1   5   5    0.29    0.39
  -1  -5   5    0.87    0.48
  -1  -5  -5    0.59    0.15
   1   5  -5    0.65    0.40
   1  -5   5    0.67    0.29
   1  -5   5   -0.15    0.56
  -1  -5   5    0.86    0.54
   1   5   5    0.25    0.46
  -1  -5  -5   -0.35    0.48
   1   5  -5    0.92    0.57
  -1   5   5    0.31    0.51
  -1   5  -5    0.10    0.44
   1  -5   5    0.86    0.43
   1  -5  -5    1.55    0.59
   1   5   5    0.37    0.37
  -1  -5  -5    0.53    0.37
  -1   5   5    0.90    0.50
   1   5  -5    0.29    0.50
   1  -5   5    0.94    0.51
  -1   5  -5    0.47    0.36
   1   5   5    0.35    0.43
  -1  -5   5    0.51    0.54
  -1   5   5   -0.65    0.59
  -1   5  -5    0.73    0.41
   1   5   5    0.87    0.60
  -1  -5   5    1.51    0.63
   1  -5   5    0.91    0.47
   1  -5  -6   31.07    1.37
   1   5   6   30.92    0.84
  -1  -5  -6   32.98    1.46
   1  -5  -6   36.16    1.34
  -1  -5  -6   37.15    1.22
  -1   5  -6   42.04    1.70
  -1   5   6   39.40    1.33
   1  -5   6   28.75    1.20
  -1  -5   6   30.93    0.96
  -1   5  -6   38.96    1.05
  -1  -5   6   38.17    1.26
   1   5  -6   34.11    1.14
   1  -5   6   28.85    0.78
   1  -5   6   37.25    1.38
   1   5   6   35.65    1.56
   1   5  -6   32.41    1.40
   1  -5  -6   41.45    1.52
  -1   5  -6   41.67    1.45
   1  -5   6   44.84    1.50
   1   5   6   34.24    1.25
  -1  -5  -6   40.52    1.43
   1   5   6   35.31    1.28
  -1   5   6   43.46    1.60
  -1  -5   6   37.93    1.53
   1   5  -6   33.50    1.33
   1  -5   6   32.66    1.38
  -1   5  -6   37.28    1.25
  -1  -5   6   34.60    1.51
  -1   5   6   36.60    1.31
   1   5   6   39.20    1.32
   1  -5   6   31.73    1.27
  -1   5   6   40.08    1.65
  -1  -5   6   39.61    1.42
  -1  -5  -7    7.69    0.78
   1  -5  -7    9.43    0.82
   1  -5  -7    8.89    0.99
  -1   5  -7    8.12    1.11
  -1  -5   7   11.93    0.86
   1  -5  -7    7.11    0.58
   1  -5   7    9.27    0.83
  -1  -5   7    6.94    0.60
   1  -5   7    7.60    0.44
  -1   5  -7    9.05    0.59
  -1   5   7   10.35    0.82
   1   5   7    6.64    0.50
   1   5  -7    6.20    0.62
  -1  -5  -7    8.68    0.86
  -1  -5   7    9.57    0.94
  -1   5   7    9.35    0.94
  -1   5  -7    8.02    0.81
   1  -5   7    9.65    0.93
   1   5  -7   10.25    1.00
   1  -5  -7   11.19    0.97
   1   5   7   11.21    0.91
  -1   5  -7   10.50    0.82
  -1  -5   7    8.02    0.95
   1   5   7   12.24    1.13
   1  -5   7   11.27    0.96
   1   5  -7    9.46    0.93
  -1  -5   7    8.31    0.87
   1   5   7   10.23    0.89
   1  -5   7   11.18    0.87
  -1  -5  -7   10.09    0.79
  -1   5   7   10.82    0.92
  -1   5   7    8.98    0.99
  -1  -5  -8   17.60    1.23
  -1   5  -8   20.50    1.63
   1  -5  -8   21.78    1.25
   1   5  -8   19.01    1.57
   1  -5  -8   18.60    1.34
  -1  -5   8   18.67    1.07
  -1  -5   8   14.36    0.85
   1  -5  -8   17.04    0.85
  -1   5   8   19.66    1.06
   1   5  -8   16.06    0.93
   1  -5   8   16.43    1.09
  -1   5  -8   18.62    0.69
  -1  -5   8   20.46    1.34
   1  -5   8   20.91    1.26
   1   5   8   16.54    1.13
   1   5  -8   19.52    1.28
  -1   5  -8   20.19    1.25
   1  -5  -8   19.68    1.31
  -1   5   8   21.20    1.31
  -1  -5  -8   19.71    1.21
  -1   5  -8   20.76    1.11
  -1  -5  -8   19.44    1.08
   1  -5   8   15.60    1.17
  -1   5   8   18.49    1.18
   1   5  -8   18.26    1.24
   1   5   8   20.94    1.22
  -1  -5   8   17.27    1.31
   1  -5   8   17.68    1.13
  -1   5   8   16.05    1.35
   1   5   8   21.79    1.50
  -1  -5   8   16.01    1.19
   1   5  -9    9.14    1.31
  -1  -5  -9    5.47    0.82
  -1   5  -9    7.85    1.29
   1  -5  -9    6.75    1.14
   1   5  -9    8.81    0.81
  -1  -5   9    7.23    0.87
  -1   5   9    7.12    0.84
   1  -5   9    8.12    0.94
  -1  -5   9    7.13    0.64
  -1   5  -9    8.22    0.99
   1  -5   9    9.02    1.03
  -1   5   9    9.62    1.05
   1   5  -9    9.17    1.08
   1   5   9    8.68    0.99
  -1  -5  -9    7.00    0.98
  -1  -5   9    7.66    0.99
   1  -5  -9   10.58    1.12
  -1  -5   9    9.34    1.02
   1   5   9    8.31    1.18
  -1   5  -9    8.27    0.85
   1  -5   9    9.58    0.96
   1   5   9    7.11    0.91
   1   5  -9    8.46    1.02
  -1  -5   9    7.41    1.05
  -1  -5  -9    8.89    0.85
  -1   5   9    8.70    1.14
  -1   5   9   11.78    1.09
   1  -5   9    9.16    1.13
  -1   5 -10    3.04    1.31
  -1  -5 -10    3.10    0.72
   1  -5 -10    0.30    1.08
   1   5 -10   -0.30    1.16
   1  -5  10    0.71    0.48
  -1   5  10    0.78    0.59
  -1  -5  10    1.28    0.66
  -1  -5 -10    0.97    0.78
  -1   5 -10    2.00    0.87
   1  -5  10    2.03    0.85
   1  -5 -10    0.55    0.80
  -1  -5  10    0.54    0.71
  -1   5  10    3.18    0.96
   1   5 -10    0.63    0.79
   1   5  10    1.42    0.68
   1   5 -10    2.31    0.84
   1   5  10    0.93    0.86
  -1   5  10    0.95    0.87
   1  -5 -10    0.75    0.70
  -1  -5  10    2.41    0.83
  -1   5 -10    0.55    0.64
  -1  -5  10    0.02    0.73
  -1   5  10    1.28    0.77
   1  -5  10    0.80    0.66
   1   5  10    1.49    0.75
  -1  -5 -10    0.69    0.65
   1  -5  10    3.10    0.91
  -1  -5 -11   10.47    1.60
   1  -5 -11    7.98    1.43
  -1   5 -11    7.56    1.52
   1   5 -11    9.13    1.65
   1  -5  11    7.26    0.98
   1   5  11    8.89    1.17
   1  -5  11    7.09    1.18
  -1   5  11    7.05    1.07
   1  -5 -11    7.91    1.27
   1   5 -11    9.40    1.32
  -1  -5 -11    6.29    1.09
  -1   5 -11    7.06    1.16
  -1  -5  11    7.57    1.14
   1  -5  11    5.47    1.04
  -1  -5 -11    8.07    1.05
  -1  -5  11    6.22    1.09
   1   5  11    7.96    1.11
  -1   5 -11    7.42    0.95
  -1   5  11    6.56    1.09
   1   5  11    6.60    1.20
  -1  -5  11    4.62    0.98
  -1   5  11    3.93    1.03
   1  -5  11    8.10    1.08
   1  -5 -11    5.96    1.03
   1   5 -11    6.37    1.08
   1  -5  12    1.73    0.40
   1   5 -12    2.52    1.48
   1  -5 -12    2.39    1.22
  -1   5 -12    1.82    1.33
  -1  -5 -12    2.60    1.36
  -1   5 -12    3.75    0.84
  -1  -5 -12    3.62    0.85
  -1   5 -13    2.66    1.53
   1  -5 -13    4.23    1.46
   1   5 -13    5.82    1.81
  -1  -5 -13    7.12    1.62
  -1   5 -14    0.73    1.65
  -1  -5 -14   -0.65    1.49
   1   5 -14    0.27    1.85
   1  -5 -14    1.75    1.42
  -1  -5 -15    2.28    1.77
   1  -5 -15   -0.73    1.53
  -1   5 -15   -0.53    1.80
   1   5 -15    0.01    1.75
  -1   5 -16    2.55    1.93
   1   5 -16   -0.32    1.95
   1  -5 -16    2.62    1.83
  -1  -5 -16    2.14    1.73
   1  -5 -17    1.11    1.75
  -1   5 -17    0.99    1.97
   1   5 -17    5.13    2.33
  -1  -5 -17    1.66    1.94
  -1  -7   0    4.90    0.61
  -1   7   0    4.16    0.51
  -1  -7   0    3.63    0.49
  -1   7   0    5.02    0.59
   1  -7   0    3.82    0.63
  -1  -7   0    4.65    0.50
   1   7   0    3.54    0.51
   1   7   0    3.88    0.45
   1  -7   0    4.69    0.50
  -1   7   0    3.61    0.51
  -1  -7   0    6.32    0.64
   1   7   0    4.46    0.61
   1  -7   0    3.90    0.55
  -1   7   0    7.53    0.63
  -1   7   0    6.16    0.56
  -1  -7   0    4.89    0.60
   1  -7   0    3.70    0.51
   1   7   0    4.20    0.52
   1   7   0    4.11    0.48
   1  -7   0    3.94    0.46
  -1   7   0    3.80    0.44
   1  -7   0    4.83    0.56
  -1  -7   0    4.67    0.51
  -1   7   0    5.06    0.48
  -1   7   0    4.41    0.47
   1  -7   0    4.99    0.46
   1   7   0    3.91    0.54
  -1  -7   0    5.22    0.47
   1   7   0    3.83    0.28
  -1  -7  -1   61.37    1.35
  -1   7   1   63.82    1.31
  -1  -7   1   69.12    1.48
  -1   7  -1   67.62    1.43
  -1  -7   1   62.65    1.37
  -1   7  -1   63.84    1.43
   1  -7  -1   58.50    1.26
   1   7   1   54.56    1.21
   1  -7  -1   68.60    1.59
  -1  -7   1   70.80    1.24
   1   7  -1   71.65    1.27
  -1   7   1   74.11    1.60
  -1  -7  -1   62.23    1.34
   1  -7   1   63.22    1.34
   1  -7   1   58.86    1.38
  -1  -7  -1   66.92    1.32
   1   7  -1   54.71    1.27
   1   7   1   58.10    1.31
   1   7  -1   74.37    1.45
  -1   7  -1   69.32    1.38
   1   7  -1   82.31    1.75
  -1   7  -1   76.52    1.62
   1  -7   1   82.66    1.54
   1   7   1   66.34    1.39
   1  -7  -1   52.69    0.75
  -1  -7  -1   72.88    1.46
  -1   7   1   63.15    1.30
  -1   7   1   70.44    1.36
  -1   7  -1   61.85    0.64
   1   7   1   66.81    1.49
   1  -7  -1   73.67    1.45
   1  -7   1   64.00    1.44
  -1  -7   1   63.08    1.33
   1   7   1   68.75    1.44
   1  -7  -1   60.19    1.29
  -1  -7  -1   64.23    1.45
  -1  -7   1   73.43    1.45
  -1  -7   1   65.59    1.18
   1  -7   1   76.92    1.40
  -1   7   1   60.74    0.84
   1  -7  -1   75.61    1.48
   1   7  -1   60.63    1.18
  -1   7   1   67.97    1.35
  -1  -7  -1   68.83    1.29
  -1  -7   1   66.70    1.40
   1  -7   1   63.41    1.26
   1  -7   1   74.81    1.41
   1   7   1   70.75    1.40
   1  -7   1   54.68    0.57
  -1   7  -1   75.97    1.37
  -1  -7  -1   68.22    0.78
   1   7   1   61.32    1.25
  -1  -7  -1   61.10    1.16
   1  -7  -1   68.01    1.25
  -1   7  -1   83.03    1.36
   1  -7  -1   71.45    1.17
  -1   7   1   64.30    1.23
   1   7  -1   73.76    1.51
  -1   7  -1   55.87    1.14
  -1  -7  -2    5.60    0.48
  -1  -7  -2    7.41    0.60
  -1   7   2    5.74    0.57
   1  -7  -2    7.94    0.61
  -1  -7   2    5.96    0.54
  -1  -7   2    5.26    0.58
   1  -7   2    4.59    0.53
   1   7   2    3.87    0.50
   1  -7  -2    5.39    0.51
   1   7  -2    6.05    0.43
  -1   7  -2    5.53    0.55
   1  -7  -2    6.93    0.72
   1   7   2    6.66    0.61
   1   7  -2    6.68    0.61
   1  -7   2    7.47    0.65
  -1   7  -2    6.86    0.62
  -1  -7   2    6.66    0.50
  -1   7   2    7.24    0.69
  -1  -7  -2    6.48    0.51
   1   7   2    6.04    0.70
   1   7   2    7.40    0.56
  -1  -7  -2    6.14    0.52
   1   7  -2    5.61    0.61
  -1   7  -2    6.15    0.50
   1   7   2    6.11    0.57
  -1   7   2    4.82    0.53
  -1  -7  -2    5.13    0.56
  -1   7  -2    5.25    0.38
  -1  -7   2    7.51    0.53
   1  -7   2    6.43    0.56
  -1   7  -2    5.41    0.60
   1  -7  -2    7.71    0.57
  -1  -7   2    5.58    0.62
   1  -7  -2    5.52    0.39
   1  -7   2    6.46    0.51
  -1   7   2    7.37    0.55
   1  -7  -2    4.84    0.54
   1   7  -2    6.30    0.59
  -1  -7  -2    6.04    0.55
   1  -7   2    5.79    0.52
   1   7   2    5.42    0.48
  -1  -7   2    7.36    0.52
   1   7  -2    5.62    0.58
  -1   7   2    6.41    0.57
  -1   7  -2    5.07    0.47
  -1  -7  -2    7.41    0.63
   1   7  -2    7.32    0.59
  -1   7  -2    7.84    0.59
   1  -7   2    5.65    0.36
   1   7   2    6.32    0.60
   1  -7   2    6.42    0.54
  -1  -7   2    5.88    0.62
   1  -7  -2    5.90    0.52
  -1   7  -2    6.80    0.70
   1   7  -2    5.48    0.50
  -1   7   2    6.67    0.51
  -1   7   2    6.07    0.48
  -1  -7  -2    6.81    0.49
  -1  -7  -3    2.41    0.55
  -1   7   3    2.50    0.51
   1  -7  -3    1.60    0.36
   1   7   3    1.57    0.33
  -1  -7  -3    1.75    0.40
  -1   7  -3    2.98    0.51
   1  -7  -3    2.63    0.53
   1  -7   3    3.56    0.62
   1   7  -3    1.45    0.30
  -1  -7  -3    1.90    0.37
  -1   7   3    2.45    0.52
  -1   7  -3    1.86    0.50
  -1  -7   3    1.63    0.41
  -1   7  -3    3.38    0.57
   1   7  -3    1.34    0.45
   1  -7  -3    2.90    0.54
  -1  -7   3    2.86    0.53
   1   7   3    3.06    0.52
   1  -7   3    1.55    0.50
   1   7   3    2.17    0.43
  -1  -7   3    1.89    0.35
  -1   7  -3    3.19    0.50
   1  -7  -3    1.60    0.47
  -1   7  -3    3.07    0.43
   1  -7   3    2.85    0.54
  -1  -7   3    1.52    0.51
   1  -7  -3    1.72    0.45
   1   7   3    1.37    0.42
  -1   7  -3    2.22    0.50
   1  -7   3    1.84    0.47
  -1   7   3    2.65    0.49
   1   7  -3    1.96    0.53
  -1  -7  -3    2.69    0.45
   1   7  -3    2.78    0.45
   1   7   3    2.06    0.47
  -1  -7   3    2.59    0.50
  -1   7   3    2.16    0.51
  -1  -7  -3    2.29    0.45
  -1  -7   3    1.85    0.42
  -1   7  -3    3.66    0.50
   1   7   3    2.00    0.59
   1  -7   3    2.14    0.42
  -1  -7  -3    2.94    0.43
   1  -7   3    3.06    0.46
   1   7   3    2.86    0.52
  -1   7   3    1.40    0.45
  -1   7  -3    2.63    0.65
  -1  -7  -3    1.88    0.48
   1   7  -3    3.08    0.51
  -1  -7   3    1.22    0.45
  -1   7  -3    2.34    0.38
   1  -7   3    2.25    0.42
   1  -7  -3    2.57    0.46
  -1   7   3    1.57    0.48
  -1   7   3    1.92    0.43
   1   7  -3    2.28    0.47
   1   7  -3    1.79    0.46
   1  -7  -3    1.32    0.36
  -1   7  -4    1.63    0.59
   1  -7  -4    0.29    0.42
  -1  -7  -4    0.25    0.39
   1  -7  -4    0.45    0.43
   1   7   4    0.30    0.31
  -1  -7  -4    0.34    0.53
   1  -7  -4    0.32    0.46
  -1  -7   4    0.58    0.42
   1  -7   4    1.92    0.53
   1  -7   4    0.84    0.50
  -1  -7  -4    1.01    0.34
  -1  -7   4   -0.14    0.47
   1   7  -4   -0.01    0.47
   1   7   4    0.40    0.27
  -1   7   4   -0.24    0.36
  -1  -7   4    0.58    0.32
  -1   7   4    1.29    0.49
  -1   7  -4    0.17    0.48
   1   7  -4    0.46    0.46
   1  -7  -4   -0.12    0.50
  -1  -7   4    0.92    0.55
  -1   7  -4   -0.03    0.42
   1  -7   4    0.29    0.46
   1   7   4    0.23    0.46
   1  -7   4    0.85    0.46
   1   7   4    0.37    0.38
   1  -7  -4    0.32    0.39
   1  -7  -4    1.22    0.45
   1   7  -4    0.84    0.50
  -1  -7  -4    1.46    0.51
  -1   7   4    0.98    0.53
  -1   7  -4   -0.18    0.35
  -1   7  -4    0.27    0.40
   1  -7   4    1.26    0.44
  -1  -7   4    0.63    0.54
  -1   7  -4    0.31    0.41
  -1  -7  -4    0.07    0.38
   1   7   4    0.90    0.64
   1   7  -4    0.31    0.48
  -1  -7   4    0.43    0.55
   1  -7   4    1.01    0.46
  -1   7   4    0.24    0.49
   1   7   4    1.58    0.52
  -1   7   4    0.47    0.47
  -1   7  -5    3.39    0.72
   1  -7  -5    2.49    0.57
  -1  -7  -5    1.25    0.46
   1   7   5    2.14    0.38
  -1   7   5    3.61    0.63
  -1  -7  -5    2.45    0.73
   1  -7  -5    2.72    0.60
  -1  -7  -5    1.52    0.31
  -1  -7   5    3.37    0.62
  -1  -7   5    1.98    0.39
   1  -7   5    1.64    0.39
  -1   7  -5    3.13    0.57
   1  -7  -5    2.25    0.53
   1  -7   5    2.43    0.60
   1   7  -5    2.82    0.57
  -1   7  -5    1.32    0.42
   1  -7  -5    3.14    0.70
   1   7   5    3.93    0.57
  -1  -7   5    1.54    0.63
   1  -7   5    0.39    0.43
   1  -7   5    1.67    0.60
   1   7  -5    1.64    0.55
   1   7   5    3.28    0.55
  -1  -7  -5    2.03    0.53
  -1   7   5    1.14    0.51
   1   7  -5    1.59    0.54
  -1  -7   5    2.44    0.60
   1   7   5    2.02    0.74
   1  -7   5    2.64    0.59
   1  -7   5    1.86    0.57
  -1  -7   5    1.33    0.60
  -1   7  -5    2.63    0.53
  -1   7   5    2.19    0.67
  -1   7   5    2.35    0.61
   1   7   5    2.89    0.56
   1  -7  -6   -0.38    0.61
  -1   7  -6   -0.20    0.77
   1  -7  -6    0.15    0.53
  -1  -7  -6    0.62    0.46
  -1  -7  -6    0.59    0.66
   1   7  -6    0.06    0.48
   1   7   6    0.51    0.34
  -1   7   6   -0.12    0.51
  -1  -7   6    0.08    0.51
   1  -7   6    0.57    0.33
  -1   7  -6    0.68    0.49
   1  -7   6    0.20    0.54
  -1  -7   6    0.49    0.33
  -1  -7  -6    0.57    0.23
   1  -7  -6   -0.09    0.64
   1   7  -6    1.48    0.66
   1  -7   6    0.18    0.48
  -1  -7   6   -0.31    0.61
  -1  -7  -6    0.15    0.52
  -1   7   6    0.45    0.57
   1   7   6    1.17    0.57
  -1   7  -6    0.40    0.48
  -1   7  -6   -0.42    0.46
   1  -7   6    0.76    0.47
  -1   7   6   -0.17    0.67
   1   7  -6   -0.54    0.53
   1   7   6    1.03    0.54
   1  -7   6   -0.09    0.55
  -1  -7   6   -0.10    0.53
   1   7   6    0.70    0.72
  -1  -7   6    1.14    0.62
  -1   7   6    0.16    0.51
   1   7   7   22.51    0.87
  -1  -7  -7   26.68    1.51
  -1   7  -7   26.84    1.60
   1  -7  -7   28.63    1.37
  -1  -7  -7   27.60    1.14
   1  -7  -7   27.08    1.40
  -1  -7   7   23.79    0.97
   1   7  -7   26.95    1.15
   1  -7   7   27.86    1.29
  -1   7  -7   27.27    1.09
  -1  -7  -7   18.12    0.33
  -1   7   7   31.48    1.27
   1  -7   7   22.18    0.84
  -1  -7   7   27.69    1.20
  -1  -7  -7   19.31    0.39
  -1  -7   7   33.71    1.55
   1  -7   7   30.55    1.41
   1   7   7   30.06    1.57
   1   7  -7   31.55    1.50
   1   7   7   31.64    1.45
  -1   7   7   29.76    1.44
  -1   7  -7   26.17    1.26
  -1  -7  -7   34.60    1.52
   1  -7  -7   33.51    1.57
   1  -7   7   31.49    1.34
   1   7  -7   28.12    1.36
  -1  -7   7   25.95    1.41
  -1   7   7   31.01    1.39
   1   7   7   27.61    1.27
  -1   7  -7   31.11    1.23
  -1   7   7   30.54    1.61
  -1  -7   7   27.97    1.35
   1  -7   7   26.33    1.36
   1  -7  -8    1.88    0.79
   1  -7  -8    3.85    0.66
  -1  -7  -8    1.85    0.90
  -1   7  -8    1.72    0.98
  -1   7   8    2.61    0.65
  -1  -7   8    2.53    0.49
  -1   7  -8    1.91    0.49
   1  -7  -8    1.57    0.47
   1  -7   8    1.41    0.47
   1   7  -8    2.68    0.59
  -1  -7   8    1.84    0.64
   1   7   8    2.26    0.70
   1  -7   8    3.79    0.81
  -1  -7   8    3.84    0.84
  -1   7  -8    2.44    0.70
  -1  -7  -8    2.27    0.70
   1   7  -8    1.85    0.75
  -1   7   8    2.33    0.73
   1  -7  -8    4.27    0.88
   1  -7   8    2.03    0.72
   1   7   8    1.78    0.86
  -1  -7  -8    2.41    0.65
  -1   7  -8    3.00    0.61
   1  -7   8    1.17    0.65
   1   7  -8    3.25    0.74
  -1   7   8    2.30    0.91
   1   7   8    3.74    0.75
  -1   7   8    1.83    0.63
  -1  -7   8    2.18    0.73
  -1  -7   8    1.14    0.73
   1  -7  -9   15.11    1.18
   1   7  -9   11.49    1.46
  -1  -7  -9   15.05    1.45
   1  -7  -9   13.61    1.32
  -1   7  -9   17.47    1.61
  -1  -7   9   14.67    1.11
   1  -7   9   16.20    1.10
   1   7  -9   12.76    0.97
  -1  -7   9   11.49    0.86
  -1   7   9   12.86    1.02
  -1  -7  -9   16.37    1.31
  -1  -7   9   16.53    1.33
  -1   7  -9   13.20    1.16
   1   7  -9   15.22    1.33
   1  -7  -9   13.65    1.28
  -1   7   9   13.49    1.24
   1   7   9   13.72    1.16
   1  -7   9   15.04    1.18
   1   7  -9   13.48    1.12
  -1   7  -9   13.39    0.97
   1  -7   9   12.94    1.08
  -1   7   9   15.43    1.20
  -1   7   9   13.79    1.38
   1  -7   9   13.79    1.24
  -1  -7   9   15.15    1.35
   1   7   9   15.59    1.41
  -1  -7   9   15.95    1.25
   1   7   9   17.05    1.30
  -1  -7  -9   15.72    1.07
  -1   7 -10    1.81    1.19
   1   7 -10    1.19    1.16
  -1  -7 -10    4.02    1.21
   1  -7 -10    1.70    0.93
  -1   7  10    2.63    0.78
  -1  -7  10    1.71    0.71
   1  -7  10    0.26    0.63
  -1   7 -10    2.53    0.84
  -1   7  10    2.31    0.82
   1  -7  10    1.30    0.68
  -1  -7  10    1.77    0.83
  -1  -7 -10    2.40    0.88
   1   7  10    2.27    0.83
   1  -7 -10    0.96    0.95
   1   7 -10    0.76    0.80
  -1  -7  10    2.17    0.90
  -1  -7 -10    3.69    0.74
   1  -7  10    2.59    0.79
   1   7  10    3.59    0.81
   1   7 -10    1.32    0.77
  -1   7 -10    2.15    0.63
  -1  -7  10    2.64    0.84
  -1   7  10    2.72    0.98
  -1   7  10    2.06    0.83
   1   7  10    1.95    0.93
   1  -7  10    0.45    0.78
  -1   7 -11   24.63    2.17
   1  -7 -11   24.86    1.86
  -1  -7 -11   25.25    2.01
   1   7 -11   28.72    2.23
   1  -7  11   24.35    1.53
  -1  -7  11   24.63    1.76
   1  -7  11   26.84    1.73
   1  -7 -11   30.80    2.02
  -1  -7 -11   24.99    1.76
   1   7 -11   30.78    1.86
  -1   7 -11   27.09    1.77
  -1   7  11   26.20    1.81
   1   7  11   23.38    1.55
   1   7 -11   25.31    1.66
  -1  -7 -11   27.55    1.62
   1   7  11   21.73    1.80
   1   7  11   29.73    1.76
  -1   7  11   25.89    1.72
   1  -7  11   28.72    1.74
  -1   7 -11   26.32    1.54
   1  -7  11   25.53    1.73
  -1   7  11   28.50    2.07
  -1  -7  11   23.00    1.75
  -1  -7  11   24.23    1.65
   1  -7 -11   27.96    1.73
   1   7 -12   -1.65    1.37
  -1  -7 -12    0.67    1.29
  -1   7 -12   -0.59    1.33
   1  -7 -12    0.80    1.15
  -1  -7 -12   -0.32    0.73
  -1   7 -12   -0.67    0.77
   1  -7 -13   13.70    1.77
  -1   7 -13   12.60    2.01
   1   7 -13   12.35    1.92
   1  -7 -14   -0.07    1.42
  -1  -7 -14   -0.42    1.54
  -1   7 -14   -0.74    1.63
   1   7 -14    2.14    1.82
  -1   7 -15    8.36    2.12
   1   7 -15    5.05    1.96
   1  -7 -15    6.09    1.78
  -1  -7 -15    4.06    1.84
  -1   7 -16    0.78    2.03
  -1  -7 -16   -1.77    1.87
   1  -7 -16   -0.30    1.78
   1   7 -16    1.02    1.82
  -1   7 -17   -2.09    2.20
   1   7 -17    1.62    2.07
  -1  -7 -17    2.61    1.82
   1  -7 -17   -1.13    1.81
  -1   9   0   17.54    0.91
  -1  -9   0   17.72    0.86
  -1   9   0   13.37    0.85
   1   9   0   16.05    0.92
  -1  -9   0   17.05    0.89
   1  -9   0   15.11    0.85
   1   9   0   14.56    0.75
   1  -9   0   15.69    0.95
  -1   9   0   15.29    0.90
  -1  -9   0   15.92    0.83
  -1  -9   0   19.94    1.10
   1   9   0   18.83    0.87
  -1  -9   0   16.54    0.94
   1  -9   0   17.02    0.90
   1   9   0   18.63    0.97
  -1   9   0   21.18    0.97
  -1   9   0   15.16    0.87
   1   9   0   16.70    0.84
  -1   9   0   16.11    0.70
   1  -9   0   16.09    0.65
  -1  -9   0   19.81    0.85
   1  -9   0   15.90    0.89
   1   9   0   16.05    0.83
  -1   9   0   16.20    0.82
  -1   9   0   22.88    0.92
  -1  -9   0   17.23    0.73
   1   9   0   16.28    0.38
   1  -9   0   14.85    0.77
  -1  -9  -1    8.94    0.68
  -1  -9   1    8.46    0.71
  -1   9   1    9.14    0.71
  -1   9   1    8.01    0.77
   1  -9   1    6.92    0.70
  -1   9  -1    6.78    0.63
  -1  -9   1    8.04    0.64
  -1   9  -1    6.68    0.71
  -1  -9   1    7.52    0.67
   1   9   1    7.10    0.56
   1  -9   1    9.04    0.68
   1   9  -1    7.81    0.59
   1   9   1    6.80    0.70
  -1  -9  -1    6.35    0.65
   1   9  -1    7.71    0.77
  -1  -9  -1    7.03    0.64
   1  -9  -1    6.90    0.59
   1  -9  -1    7.71    0.79
   1  -9  -1    9.26    0.67
  -1  -9  -1    9.89    0.72
   1   9  -1    7.34    0.63
   1   9  -1    9.92    0.90
   1   9   1   10.01    0.73
  -1   9  -1   10.82    0.74
   1  -9  -1    5.72    0.34
   1  -9   1   10.27    0.80
   1   9   1    8.10    0.73
  -1   9   1    8.46    0.66
  -1  -9  -1    9.09    0.73
   1   9   1    7.40    0.75
   1  -9  -1   10.43    0.79
  -1   9  -1    7.67    0.70
  -1   9   1    8.27    0.39
   1  -9   1   10.65    0.79
  -1  -9   1    7.61    0.76
  -1  -9   1    7.79    0.76
  -1   9   1    9.65    0.68
  -1   9  -1    8.07    0.63
  -1   9  -1   10.36    0.68
   1  -9  -1    8.18    0.48
  -1   9   1    8.50    0.60
  -1  -9   1    8.32    0.58
  -1   9  -1    8.64    0.30
   1  -9  -1    6.28    0.52
   1   9  -1    8.12    0.62
  -1  -9  -1    9.08    0.65
   1  -9   1    9.04    0.69
   1   9  -1    7.84    0.66
   1  -9   1    8.53    0.72
  -1   9   1    8.14    0.62
  -1  -9  -1    9.15    0.67
   1  -9   1   10.25    0.61
  -1   9  -1    7.77    0.61
  -1  -9   1    8.54    0.75
   1   9   1    6.50    0.60
   1   9   1   10.79    0.74
   1  -9  -1    7.51    0.71
  -1  -9  -1    5.97    0.26
  -1  -9  -2   11.68    0.69
  -1  -9  -2    9.70    0.74
  -1   9   2   11.22    0.78
   1  -9   2   12.30    0.80
  -1  -9  -2   12.19    0.73
   1   9   2   11.10    0.71
  -1  -9   2   13.25    0.75
  -1   9  -2   12.19    0.77
   1   9  -2   12.20    0.86
   1   9   2   12.54    0.86
   1   9  -2   11.79    0.66
   1  -9  -2   12.71    0.92
  -1  -9   2   13.43    0.80
   1  -9   2   10.95    0.85
  -1   9   2   14.28    0.95
   1  -9  -2   11.05    0.72
  -1   9  -2   12.64    0.84
  -1  -9  -2   11.89    0.83
  -1   9  -2   13.16    0.91
  -1   9  -2   12.84    0.80
   1  -9  -2   13.31    0.87
  -1  -9   2   10.08    0.72
   1   9  -2   12.12    0.94
   1  -9   2   12.69    0.84
  -1  -9  -2   10.98    0.77
  -1  -9   2   14.78    0.83
   1   9  -2   13.22    0.78
   1  -9  -2   12.74    0.76
  -1   9   2   13.93    0.85
  -1  -9  -2   12.39    0.78
   1  -9  -2    8.87    0.50
   1   9   2   13.34    0.89
   1   9   2   15.24    0.92
  -1   9   2   12.47    0.79
   1  -9   2   12.02    0.85
  -1  -9  -2   11.66    0.74
   1   9   2   15.54    0.84
   1   9  -2   13.69    0.80
  -1  -9   2   12.56    0.70
  -1  -9   2   13.40    0.80
  -1   9   2   15.20    0.80
   1   9  -2   13.91    0.82
   1   9  -2   10.81    0.73
   1  -9   2   10.94    0.77
   1  -9  -2   10.69    0.67
  -1   9  -2   13.69    0.82
  -1  -9  -2   15.63    0.79
   1  -9   2    9.41    0.47
  -1   9   2   12.03    0.61
  -1   9  -2   13.31    0.66
  -1  -9  -2   14.51    0.54
   1   9   2   13.02    0.82
  -1   9   2   13.46    0.79
   1  -9  -2   12.56    0.81
   1  -9   2   14.13    0.85
  -1   9  -2   11.55    0.76
  -1   9  -2   11.88    0.52
   1   9   2   12.27    0.74
  -1   9   3    3.31    0.59
  -1  -9  -3    3.17    0.58
   1  -9  -3    2.98    0.41
  -1  -9  -3    3.85    0.47
  -1   9  -3    2.50    0.51
   1  -9  -3    2.95    0.51
  -1  -9   3    3.62    0.51
   1  -9  -3    3.85    0.47
  -1   9  -3    2.93    0.65
   1   9   3    3.54    0.52
   1   9  -3    2.86    0.42
  -1  -9  -3    3.73    0.54
   1  -9   3    5.39    0.72
  -1   9   3    3.99    0.64
   1  -9  -3    4.34    0.67
   1  -9   3    3.32    0.57
   1   9  -3    3.01    0.59
  -1  -9   3    4.95    0.67
   1   9   3    4.00    0.62
   1   9   3    4.24    0.57
   1   9  -3    3.28    0.57
   1  -9   3    3.99    0.57
  -1  -9  -3    3.29    0.52
   1  -9  -3    2.71    0.42
   1  -9   3    3.63    0.56
  -1   9   3    4.00    0.60
   1  -9  -3    3.58    0.53
  -1   9  -3    1.58    0.65
   1   9  -3    3.87    0.70
   1  -9  -3    2.65    0.62
  -1   9  -3    3.66    0.46
   1  -9   3    3.18    0.56
  -1  -9  -3    3.12    0.51
  -1   9   3    3.10    0.52
   1   9   3    3.32    0.67
  -1   9  -3    3.31    0.68
  -1  -9   3    3.98    0.66
  -1   9  -3    3.94    0.57
   1   9   3    3.56    0.58
  -1   9  -3    3.00    0.47
   1  -9   3    2.81    0.42
  -1   9   3    3.51    0.54
   1   9  -3    4.69    0.62
   1   9  -3    3.54    0.55
   1  -9  -4    9.53    0.77
  -1   9  -4   11.46    0.87
  -1   9   4   10.93    0.81
  -1  -9  -4   10.23    0.74
   1   9   4    8.07    0.65
  -1  -9  -4   10.90    0.96
   1  -9  -4    7.68    0.62
   1  -9  -4   10.52    0.69
   1  -9  -4   10.73    0.82
  -1  -9  -4    9.83    0.66
   1   9  -4    9.05    0.58
   1   9   4   10.19    0.64
   1  -9   4   10.15    0.82
   1  -9   4   10.07    0.81
   1   9  -4    9.73    0.80
  -1   9  -4   10.49    0.85
  -1  -9   4    9.29    0.60
   1  -9  -4    9.88    0.68
  -1  -9  -4   10.15    0.76
  -1   9  -4    8.34    0.67
  -1  -9   4   11.76    0.86
   1  -9   4   11.50    0.81
  -1   9   4    9.68    0.77
   1   9   4   11.81    0.79
   1   9   4   10.33    0.91
  -1   9  -4   10.14    0.85
   1   9   4    9.90    0.76
   1   9  -4    8.42    0.77
   1  -9  -4    9.63    0.85
   1  -9   4    9.96    0.81
  -1   9   4    9.86    0.73
  -1  -9   4    9.64    0.85
   1   9  -4   10.22    0.77
   1  -9   4    9.95    0.84
  -1   9  -4   10.54    0.76
   1   9   4   12.01    0.78
   1  -9   4    8.82    0.65
  -1   9   4    8.60    0.78
   1   9   5    1.64    0.40
  -1  -9  -5    1.21    0.63
   1  -9  -5    1.47    0.56
   1  -9  -5    0.05    0.48
  -1  -9  -5    1.03    0.49
  -1   9  -5    2.61    0.79
  -1  -9   5    1.54    0.61
   1   9  -5    0.81    0.53
  -1   9  -5    1.61    0.60
   1  -9  -5    1.63    0.57
   1  -9   5    0.89    0.44
  -1   9   5    0.51    0.51
  -1  -9   5    0.98    0.39
   1  -9   5    1.70    0.60
  -1  -9  -5    1.36    0.40
   1   9   5    1.02    0.51
   1   9   5    0.85    0.40
   1   9  -5    0.61    0.61
  -1  -9   5    1.31    0.60
   1  -9   5    0.75    0.56
   1  -9  -5    1.03    0.55
  -1   9  -5    1.97    0.52
   1  -9   5    0.33    0.51
  -1  -9  -5    1.96    0.60
  -1   9   5    1.24    0.62
  -1   9   5    2.03    0.66
   1   9   5    1.64    0.56
   1   9  -5    1.33    0.56
  -1   9   5    1.74    0.60
   1   9   5    1.92    0.71
   1  -9   5    1.53    0.48
  -1  -9   5    0.61    0.54
  -1  -9   5    0.19    0.57
  -1   9  -5    2.84    0.55
   1  -9   5    1.52    0.55
  -1   9  -6   21.88    1.35
  -1  -9  -6   20.97    1.01
  -1  -9  -6   17.78    1.24
   1   9   6   17.79    0.83
  -1   9   6   17.68    1.05
   1  -9  -6   22.15    1.14
   1  -9  -6   18.25    1.08
  -1  -9  -6   17.10    0.74
   1  -9   6   16.65    1.04
  -1  -9   6   21.24    1.12
  -1   9  -6   20.03    1.08
  -1  -9   6   16.02    0.82
   1  -9   6   17.51    0.85
   1   9  -6   17.69    1.04
   1  -9   6   24.09    1.22
   1   9   6   19.00    1.28
   1   9   6   22.25    1.14
  -1   9  -6   19.00    1.10
  -1  -9  -6   22.26    1.17
   1   9  -6   20.68    1.21
  -1  -9   6   16.69    1.04
  -1   9   6   22.88    1.23
   1  -9  -6   22.62    1.35
  -1   9   6   20.72    1.18
   1   9  -6   22.16    1.17
  -1   9  -6   19.01    1.02
  -1  -9   6   19.61    1.18
   1  -9   6   18.46    1.03
  -1  -9   6   18.13    1.20
  -1   9   6   20.69    1.27
   1  -9   6   21.73    1.12
   1   9   6   21.96    1.12
  -1  -9  -7   19.66    1.38
  -1   9   7   23.14    1.19
   1  -9  -7   26.64    1.34
  -1   9  -7   25.05    1.61
   1  -9  -7   21.96    1.27
   1   9   7   20.87    0.94
  -1  -9  -7   27.30    1.17
  -1  -9   7   20.42    0.96
  -1  -9   7   25.39    1.28
  -1   9  -7   20.10    1.07
   1  -9   7   22.87    1.24
   1   9  -7   22.11    1.15
   1   9   7   25.21    1.56
  -1   9  -7   25.38    1.34
  -1  -9   7   22.73    1.31
   1   9   7   27.69    1.36
   1  -9  -7   28.27    1.49
  -1   9   7   26.37    1.39
   1   9  -7   21.91    1.20
  -1  -9  -7   30.46    1.45
   1  -9   7   26.23    1.40
   1   9   7   26.45    1.28
  -1  -9   7   22.33    1.28
  -1   9   7   24.84    1.30
   1  -9   7   27.75    1.32
  -1   9  -7   25.03    1.24
   1  -9   7   20.94    1.20
   1   9  -7   23.07    1.28
  -1  -9   7   22.73    1.42
  -1   9   7   24.92    1.48
  -1  -9  -8   19.71    1.09
  -1  -9  -8   16.37    1.35
  -1   9  -8   17.27    1.51
   1  -9  -8   13.85    1.18
   1  -9  -8   21.11    1.32
  -1   9   8   17.30    1.11
  -1  -9   8   15.16    0.86
   1  -9   8   14.94    1.11
  -1  -9   8   15.69    1.09
   1   9  -8   14.53    1.04
  -1   9  -8   13.66    0.94
  -1  -9   8   16.33    1.25
   1  -9   8   17.85    1.26
   1  -9  -8   18.44    1.31
   1   9  -8   15.60    1.20
  -1   9  -8   17.52    1.18
  -1  -9  -8   16.71    1.24
  -1   9   8   15.32    1.32
   1   9   8   18.13    1.36
  -1   9   8   15.52    1.15
   1   9  -8   15.04    1.16
  -1   9  -8   18.76    1.18
   1  -9   8   14.70    1.15
  -1  -9   8   14.56    1.14
   1   9   8   19.69    1.27
  -1   9   8   14.71    1.30
  -1  -9   8   13.66    1.28
   1   9   8   14.45    1.34
   1  -9   8   17.30    1.16
   1   9  -9   14.51    1.65
  -1  -9  -9   10.98    1.30
   1  -9  -9   18.02    1.21
   1  -9  -9    9.34    1.17
  -1   9  -9   12.92    1.56
  -1  -9   9   14.27    1.11
   1  -9   9   13.16    1.11
  -1   9   9   10.41    0.97
   1   9  -9   13.87    1.08
   1  -9   9   14.26    1.16
   1   9  -9   13.34    1.16
  -1   9   9   13.88    1.24
  -1   9  -9   12.99    1.14
  -1  -9   9   14.47    1.29
   1   9   9   15.66    1.22
  -1  -9  -9   15.96    1.32
   1  -9  -9   12.89    1.33
  -1   9   9   13.69    1.40
   1   9   9   14.67    1.23
   1   9  -9   17.99    1.30
  -1   9   9   14.34    1.24
  -1   9  -9   13.60    1.09
  -1  -9   9   11.54    1.29
   1  -9   9   14.26    1.17
   1  -9   9   13.03    1.18
   1   9   9   11.98    1.31
  -1  -9   9   14.49    1.24
  -1  -9  -9   13.71    1.12
   1  -9 -10    1.83    0.91
  -1   9 -10   -0.66    1.17
   1  -9 -10    0.48    0.74
  -1  -9 -10   -0.88    1.01
   1   9 -10    0.58    1.17
  -1   9  10    1.14    0.67
   1  -9  10    1.78    0.72
  -1   9  10    0.05    0.78
   1   9  10    0.24    0.70
  -1   9 -10    1.50    0.77
  -1  -9  10    2.05    0.80
   1  -9  10    2.18    0.78
   1  -9 -10    1.16    0.81
  -1  -9 -10    2.12    0.90
   1   9 -10    2.08    0.82
   1  -9  10    1.13    0.74
   1   9 -10    1.89    0.85
  -1   9  10    0.40    0.66
  -1  -9 -10    0.80    0.63
  -1   9 -10    0.92    0.71
  -1   9  10    1.98    0.95
   1   9  10    1.80    0.78
   1  -9  10    1.03    0.73
  -1  -9  10    1.15    0.80
  -1  -9  10   -0.33    0.71
   1   9  10   -0.61    0.94
   1   9 -11   15.20    1.92
  -1  -9 -11   20.44    1.88
  -1   9 -11   20.03    2.05
   1  -9 -11   19.16    1.67
   1  -9  11   18.26    1.36
   1  -9 -11   23.67    1.82
   1   9 -11   14.36    1.32
  -1   9 -11   20.15    1.55
  -1   9  11   20.59    1.61
  -1  -9  11   19.70    1.57
   1   9 -11   22.77    1.60
   1   9  11   20.91    1.49
  -1   9 -11   23.72    1.52
   1  -9 -11   22.31    1.64
   1  -9  11   19.25    1.47
  -1   9  11   17.26    1.74
  -1  -9  11   18.99    1.65
  -1  -9 -11   20.98    1.39
   1  -9  11   17.85    1.52
  -1   9 -12    1.69    1.46
   1  -9 -12    1.44    1.12
  -1  -9 -12    2.14    1.38
   1   9 -12    4.74    1.67
  -1  -9 -12    1.87    0.84
  -1   9 -12    1.48    0.83
   1  -9 -13    9.21    1.52
  -1   9 -13   12.90    2.05
  -1  -9 -13    8.93    1.64
   1   9 -13    6.27    1.74
  -1   9 -14    1.71    1.67
   1   9 -14   -0.18    1.67
  -1  -9 -14    0.35    1.44
   1  -9 -14    1.90    1.45
  -1  -9 -15    2.51    1.66
   1   9 -15    1.45    1.89
   1  -9 -15    0.52    1.51
  -1   9 -15   -3.01    2.06
   1  -9 -16   -0.18    1.63
   1   9 -16    1.80    2.04
  -1   9 -16    2.18    1.97
  -1  -9 -16    2.55    1.88
   1  -9 -17    1.29    1.75
   1   9 -17   -0.64    2.02
  -1   9 -17    0.15    2.00
  -1  -9 -17    2.02    2.15
  -1 -11   0   22.64    1.01
  -1  11   0   21.46    1.11
   1  11   0   17.85    1.11
  -1 -11   0   20.23    1.05
  -1 -11   0   21.27    1.04
   1  11   0   20.48    0.98
  -1  11   0   19.47    1.10
   1 -11   0   21.31    1.19
   1  11   0   18.50    0.98
   1 -11   0   11.42    1.02
  -1 -11   0   20.72    1.11
  -1  11   0   19.31    0.45
   1 -11   0   18.93    1.06
  -1  11   0   23.25    1.12
   1  11   0   24.37    1.19
   1  11   0   18.61    1.00
  -1 -11   0   20.43    0.93
   1 -11   0   21.21    1.11
  -1  11   0   19.67    0.79
  -1  11   0   21.11    0.97
  -1 -11   0   21.81    1.01
   1  11   0   20.05    1.03
   1 -11   0   20.77    1.03
  -1  11   0   24.07    1.03
   1 -11   0   20.76    0.73
  -1 -11  -1   15.04    0.90
  -1  11   1   15.55    0.94
  -1 -11   1   16.22    0.94
   1  11  -1   14.73    1.01
  -1 -11   1   15.24    0.93
   1  11  -1   14.00    0.83
  -1 -11  -1   14.30    0.89
   1  11   1   15.20    0.86
   1 -11  -1   14.86    1.06
  -1 -11  -1   13.58    0.89
  -1  11  -1   14.98    0.99
  -1  11   1   14.56    0.96
   1 -11   1   13.15    0.97
   1  11   1   12.89    0.96
   1  11  -1   15.14    0.96
   1  11   1   15.66    0.91
   1 -11   1   14.66    1.04
  -1 -11  -1   14.69    0.95
   1  11   1   15.27    0.93
   1 -11  -1   12.84    0.49
   1 -11  -1   16.15    1.02
   1 -11  -1   18.81    1.03
  -1  11   1   14.95    0.54
   1  11  -1   14.20    1.11
  -1  11   1   14.35    0.94
  -1  11  -1   15.32    0.97
   1  11   1   16.76    1.11
   1 -11   1    6.96    0.88
  -1 -11   1   16.26    1.14
   1 -11  -1   15.43    0.97
  -1 -11  -1   16.29    0.85
   1 -11   1   15.66    0.94
   1  11   1   16.40    0.98
  -1  11  -1   16.69    0.92
   1 -11  -1   14.75    0.62
   1  11  -1   14.33    0.86
   1  11   1   15.13    0.89
  -1 -11  -1   15.98    0.87
   1 -11   1   16.75    0.99
  -1  11  -1   13.25    0.75
  -1 -11   1   13.65    0.93
  -1  11   1   18.25    0.88
  -1  11  -1   12.10    0.42
   1 -11   1   15.45    0.77
  -1 -11   1   16.49    0.82
  -1  11   1   15.36    0.90
  -1  11  -1   20.20    0.99
  -1  11   2    7.11    0.77
  -1 -11  -2    6.07    0.67
  -1 -11  -2    7.42    0.69
   1  11  -2    6.73    0.61
   1  11   2    7.01    0.82
  -1 -11  -2    6.32    0.72
   1  11  -2    6.20    0.83
   1 -11   2    6.06    0.76
  -1 -11   2    7.04    0.68
  -1 -11  -2    5.93    0.77
  -1  11  -2    6.90    0.79
   1 -11  -2    8.21    0.92
   1  11  -2    6.49    0.71
   1 -11  -2    6.69    0.72
  -1  11  -2    7.38    0.86
  -1 -11   2    7.11    0.75
   1 -11   2    8.89    0.90
   1 -11  -2    8.34    0.76
   1  11   2    7.72    0.79
  -1  11   2    7.04    0.52
   1  11   2    7.56    0.70
  -1 -11  -2    7.32    0.76
   1  11  -2    7.08    0.92
  -1  11   2    7.36    0.79
   1  11   2    9.62    0.81
   1 -11  -2    6.07    0.45
   1 -11   2    6.71    0.85
  -1 -11  -2    6.30    0.34
  -1 -11   2    7.73    0.78
  -1  11   2    8.60    0.72
  -1  11  -2    5.83    0.45
   1 -11  -2    9.21    0.85
  -1 -11  -2    7.94    0.74
  -1  11  -2    8.97    0.83
   1  11  -2    6.47    0.68
  -1  11  -2    7.96    0.66
   1  11  -2    6.08    0.65
   1  11   2    9.46    0.76
  -1  11  -2    7.80    0.72
   1 -11   2    6.69    0.73
   1 -11  -3    0.54    0.32
  -1  11   3    1.76    0.59
  -1 -11  -3    0.56    0.47
  -1 -11  -3    1.64    0.57
  -1  11  -3    1.13    0.52
   1 -11  -3    0.74    0.54
   1  11   3    1.18    0.50
  -1 -11  -3    1.50    0.52
  -1 -11  -3    0.66    0.55
   1 -11   3    0.97    0.54
  -1  11  -3    1.11    0.64
   1  11  -3    0.70    0.59
  -1 -11   3    1.99    0.58
   1 -11  -3    1.26    0.62
   1  11  -3    1.37    0.42
  -1  11  -3   -0.33    0.58
   1 -11   3    1.88    0.52
   1  11  -3    0.42    0.61
  -1 -11   3    1.33    0.60
   1 -11   3    1.70    0.62
   1  11   3    1.21    0.48
   1 -11  -3    0.91    0.59
  -1 -11  -3    1.37    0.53
   1  11   3    1.15    0.53
  -1  11   3    0.88    0.57
  -1  11  -3    0.85    0.37
  -1  11   3    1.04    0.45
  -1  11   3    1.08    0.55
  -1  11  -3    1.38    0.56
   1 -11   3    0.81    0.61
   1  11   3    1.39    0.64
   1  11   3    1.06    0.51
   1  11  -3    0.83    0.55
  -1  11  -3    1.39    0.61
  -1 -11   3    0.44    0.59
   1 -11  -3    1.49    0.39
   1 -11   3    1.06    0.36
   1 -11  -4   11.61    0.74
  -1 -11  -4   14.36    0.86
   1  11   4   14.64    0.87
  -1  11   4   15.40    0.96
  -1  11  -4   16.58    1.01
  -1 -11  -4   14.40    0.99
   1 -11  -4   17.92    1.08
  -1 -11  -4   14.46    0.88
   1  11  -4   12.95    0.72
   1 -11  -4   17.28    1.06
  -1 -11   4   15.88    0.86
   1 -11   4   15.03    0.96
   1  11  -4   13.37    0.98
   1  11   4   15.19    0.81
  -1  11  -4   17.93    1.10
   1 -11  -4   15.03    1.03
   1 -11  -4   12.35    0.76
   1 -11   4   15.56    0.95
  -1  11  -4   17.98    0.99
   1 -11   4   14.45    0.96
   1  11   4   17.58    1.23
  -1 -11   4   17.29    1.10
   1  11   4   19.23    1.12
   1  11   4   17.32    1.05
  -1  11   4   17.54    0.99
   1  11  -4   17.99    1.14
  -1 -11  -4   16.15    0.96
   1 -11   4   16.12    0.93
  -1 -11   4   18.80    1.12
  -1  11  -4   16.62    0.87
  -1  11  -4   16.79    0.96
   1  11   4   18.35    1.02
  -1  11   4   16.59    0.98
   1 -11   4   13.67    0.75
  -1  11  -4   14.10    1.07
  -1  11   4   19.99    1.05
   1  11  -4   15.75    0.96
  -1  11   5   13.15    0.93
  -1  11  -5   16.02    1.14
  -1 -11  -5   13.13    1.03
  -1 -11  -5   15.31    0.89
   1 -11  -5   14.26    0.98
   1  11   5   11.36    0.75
   1 -11  -5   13.14    0.86
   1  11   5   12.76    0.69
  -1  11  -5   13.93    1.01
   1  11  -5   13.02    0.96
  -1 -11  -5   13.04    0.85
  -1 -11   5   13.25    0.77
   1  11  -5   12.45    0.71
   1 -11  -5   12.92    1.02
   1 -11   5   13.37    0.99
  -1 -11   5   14.32    1.01
  -1  11  -5   16.02    1.08
   1 -11   5   15.07    1.03
   1 -11  -5   15.22    1.12
   1  11  -5    5.37    1.08
  -1 -11  -5   14.48    0.95
   1  11   5   16.70    1.01
  -1  11   5   16.49    1.07
   1  11   5   14.21    1.10
  -1  11   5   16.87    1.11
  -1 -11   5   12.34    0.93
   1  11  -5   14.06    0.94
  -1  11  -5   13.96    0.93
  -1  11   5   14.76    0.96
   1 -11   5   12.19    0.83
   1 -11   5   13.01    0.86
   1  11   5   16.27    1.02
  -1 -11  -6   42.78    1.71
  -1  11  -6   43.54    1.83
  -1  11   6   41.10    1.51
   1  11   6   41.08    1.23
  -1 -11  -6   42.32    1.41
   1 -11  -6   35.57    1.41
   1 -11  -6   43.67    1.65
   1 -11   6   37.78    1.50
  -1 -11   6   35.83    1.21
  -1  11  -6   38.90    1.54
  -1 -11  -6   40.99    1.26
   1  11  -6   38.77    1.54
   1 -11  -6   37.28    1.51
   1  11   6   36.57    1.71
   1 -11   6   48.69    1.77
   1  11   6   41.76    1.56
  -1 -11   6   38.85    1.67
   1  11  -6   40.23    1.48
  -1  11  -6   45.08    1.73
   1 -11  -6   40.09    1.62
  -1 -11  -6   44.97    1.56
  -1  11   6   47.23    1.73
   1  11   6   46.41    1.61
  -1  11   6   45.69    1.63
   1 -11   6   36.85    1.43
   1  11  -6   36.49    1.47
  -1  11  -6   44.74    1.54
  -1 -11   6   36.69    1.57
   1 -11   6   43.26    1.59
  -1  11   6   38.58    1.69
  -1 -11   6   39.45    1.55
   1  11   7    3.57    0.59
  -1 -11  -7    3.97    0.70
   1 -11  -7    2.92    0.76
   1 -11  -7    5.63    0.83
  -1 -11  -7    2.57    0.91
  -1  11  -7    4.84    1.01
  -1 -11   7    4.44    0.55
   1 -11   7    3.24    0.62
  -1  11   7    3.36    0.70
   1  11  -7    4.37    0.81
  -1  11  -7    5.21    0.84
  -1 -11   7    4.78    0.92
   1 -11   7    3.95    0.88
  -1  11  -7    3.19    0.75
   1  11  -7    4.38    0.85
   1  11   7    6.88    0.89
   1 -11  -7    4.63    0.85
  -1  11   7    3.89    0.81
  -1 -11  -7    4.76    0.78
   1  11   7    4.87    1.01
   1 -11   7    3.78    0.70
  -1  11  -7    3.81    0.70
   1 -11   7    3.65    0.74
   1  11   7    5.64    0.80
   1  11  -7    5.82    0.87
  -1  11   7    3.99    0.77
  -1  11   7    4.13    0.90
  -1 -11   7    4.04    0.79
  -1 -11   7    4.57    0.86
  -1  11  -8   36.05    2.01
   1 -11  -8   26.42    1.51
  -1  11   8   31.05    1.48
   1 -11  -8   28.89    1.52
  -1 -11  -8   29.94    1.75
  -1 -11  -8   31.64    1.40
  -1  11  -8   25.70    1.30
  -1 -11   8   26.08    1.14
   1  11  -8   28.45    1.44
   1 -11   8   28.19    1.48
   1  11   8   28.72    1.79
  -1 -11   8   32.91    1.69
  -1  11  -8   28.50    1.52
   1 -11  -8   31.68    1.74
  -1  11   8   31.95    1.66
   1 -11   8   32.41    1.60
   1  11   8   31.47    1.60
  -1 -11  -8   30.82    1.64
   1  11  -8   29.46    1.70
   1 -11   8   31.36    1.53
  -1  11   8   29.58    1.77
   1  11  -8   26.78    1.48
  -1 -11   8   25.04    1.55
  -1  11  -8   30.16    1.40
   1 -11   8   27.39    1.50
  -1  11   8   32.24    1.59
   1  11   8   33.42    1.58
  -1 -11   8   36.56    1.80
  -1 -11  -9    4.96    0.68
   1 -11  -9    7.40    1.01
  -1  11  -9    5.74    1.29
   1 -11  -9    3.95    0.99
  -1 -11  -9    6.82    1.24
   1  11  -9    5.86    1.36
  -1  11   9    4.22    0.82
   1  11  -9    4.97    0.86
   1 -11   9    4.89    0.84
  -1 -11  -9    5.08    0.99
  -1  11  -9    3.22    0.84
   1  11   9    5.14    0.90
   1  11  -9    4.13    1.00
   1 -11  -9    4.41    1.02
  -1  11   9    4.89    1.06
  -1 -11   9    7.35    1.01
   1 -11   9    4.07    0.86
   1  11   9    4.94    1.07
  -1 -11   9    6.79    1.11
   1  11   9    6.39    0.90
  -1  11   9    6.03    0.96
   1 -11   9    3.80    0.81
  -1  11   9    4.19    1.05
   1 -11   9    4.02    0.81
  -1 -11   9    4.77    0.93
   1  11  -9    5.05    0.90
  -1  11  -9    4.17    0.76
  -1  11 -10    9.28    1.55
   1  11 -10    6.18    1.34
   1 -11 -10    9.71    1.20
  -1 -11 -10    9.83    1.36
   1 -11 -10    9.19    1.22
   1 -11  10    6.51    0.99
  -1  11  10    7.73    1.01
  -1 -11  10    8.21    1.08
  -1 -11 -10    8.57    1.19
   1 -11  10    7.51    1.10
  -1  11 -10    8.75    1.18
  -1  11  10    8.65    1.15
   1  11  10    5.34    0.95
   1  11 -10    7.39    1.13
   1 -11 -10    8.87    1.15
  -1 -11 -10   10.36    1.09
   1  11  10    7.24    1.08
   1  11 -10    6.94    1.05
  -1  11  10    7.96    1.09
  -1  11 -10    6.69    0.96
  -1 -11  10    7.16    1.07
   1 -11  10    7.64    1.04
  -1 -11  10   10.24    1.29
   1 -11  10    5.91    1.00
  -1  11  10    8.91    1.34
   1  11  10    7.50    1.24
   1  11 -11    2.42    1.43
   1 -11 -11    2.54    1.23
  -1  11 -11    4.90    1.55
  -1 -11 -11    4.90    1.34
   1 -11  11    0.63    0.43
   1  11 -11    2.73    1.06
   1 -11 -11    4.00    1.15
  -1 -11 -11    2.40    0.77
   1 -11  11    2.39    0.88
  -1  11 -11    3.54    0.88
   1 -11 -12    4.09    1.29
  -1 -11 -12    6.14    1.53
   1  11 -12    9.50    1.84
  -1  11 -12    5.83    1.65
   1  11 -13   -1.19    1.71
   1 -11 -13    3.07    1.42
  -1 -11 -13    1.25    1.36
  -1  11 -13    0.60    1.65
  -1  11 -14    3.26    2.01
  -1 -11 -14    0.26    1.51
   1  11 -14   -0.66    1.72
   1 -11 -14    1.39    1.46
  -1 -11 -15    2.01    1.74
  -1  11 -15    0.68    1.80
   1  11 -15    0.46    1.92
   1 -11 -15    0.29    1.55
  -1  11 -16    2.85    2.10
   1  11 -16    2.51    2.05
  -1 -11 -16    2.04    1.93
   1 -11 -16    1.26    1.70
   1 -11 -17    0.13    1.74
  -1 -11 -17    2.43    2.13
  -1 -13   0    2.84    0.60
  -1  13   0    1.77    0.62
   1 -13   0    1.93    0.75
  -1 -13   0    2.50    0.67
   1  13   0    3.11    0.76
   1  13   0    3.26    0.61
   1 -13   0    3.38    0.72
  -1  13   0    1.95    0.29
  -1  13   0    2.29    0.71
  -1 -13   0    3.11    0.74
   1 -13   0    3.24    0.73
   1  13   0    4.80    0.82
  -1 -13   0    4.18    0.71
  -1  13   0    2.38    0.47
  -1  13   0    2.83    0.64
   1 -13   0    2.48    0.42
   1 -13   0    4.97    0.80
   1  13   0    3.59    0.69
  -1 -13   1   25.93    1.19
  -1  13   1   27.56    1.32
  -1 -13  -1   27.79    1.15
   1  13  -1   24.18    1.28
  -1 -13   1   29.31    1.28
   1  13  -1   26.72    1.18
  -1  13   1   23.80    1.28
   1 -13  -1   23.20    1.34
  -1 -13  -1   25.36    1.27
   1  13   1   23.40    1.26
   1 -13   1   24.51    1.33
  -1  13  -1   25.94    1.33
   1  13   1   26.95    1.20
   1  13  -1   27.41    1.34
   1 -13  -1   23.07    1.24
   1 -13   1   27.69    1.33
  -1 -13   1   27.28    1.30
   1  13   1   26.24    1.20
  -1  13   1   23.94    0.71
   1 -13  -1   34.31    1.44
  -1 -13  -1   31.31    1.34
  -1  13   1   32.73    1.33
  -1  13  -1   27.42    1.30
   1  13   1   31.71    1.43
   1  13  -1   24.94    1.22
   1 -13   1   23.48    1.27
  -1  13   1   28.12    1.12
  -1 -13   1   28.90    1.31
   1 -13   1   32.12    1.37
  -1  13  -1   19.59    0.59
  -1  13  -1   27.94    1.20
   1  13  -1   28.59    1.24
  -1 -13  -1   31.21    1.22
   1  13   1   24.62    1.17
   1 -13  -1   27.36    1.25
   1 -13  -1   26.00    0.81
  -1  13  -1   24.11    0.92
  -1 -13  -2   18.77    1.01
  -1  13   2   19.24    1.12
  -1 -13  -2   15.72    0.94
  -1  13  -2   15.86    1.11
   1  13  -2   17.01    1.18
   1  13   2   17.93    1.10
   1  13  -2   17.54    0.95
   1 -13   2   16.85    1.06
   1 -13  -2   17.29    1.21
  -1 -13  -2   16.27    1.10
  -1 -13   2   19.62    1.08
   1  13  -2   22.68    1.37
   1 -13   2   20.02    1.20
  -1  13   2   19.63    0.79
  -1  13   2   19.21    1.21
   1  13   2   19.78    1.10
  -1 -13  -2   20.47    1.17
   1  13   2   21.12    1.11
  -1  13  -2   21.35    1.28
  -1 -13   2   17.71    1.17
   1 -13  -2   15.73    0.67
   1 -13   2   18.06    1.14
   1 -13  -2   17.05    1.07
   1  13   2   17.05    1.06
   1 -13   2   17.71    1.05
  -1  13  -2   14.39    0.63
   1  13  -2   16.46    0.99
  -1  13  -2   22.48    1.15
   1 -13  -2   19.01    1.15
   1  13   2   22.70    1.13
  -1 -13   2   20.70    1.16
  -1  13  -2   15.35    0.87
  -1  13   2   23.13    1.12
   1 -13  -2   17.01    0.69
  -1  13   3   15.22    1.03
  -1 -13  -3   15.63    0.93
   1 -13  -3   15.93    1.08
  -1 -13  -3   14.45    0.95
   1 -13  -3   13.65    0.63
  -1 -13   3   14.95    0.95
   1  13   3   15.89    1.03
  -1 -13  -3   17.90    1.20
   1  13  -3   13.19    0.81
   1 -13   3   15.62    1.09
   1  13  -3   15.17    1.09
   1 -13  -3   13.83    1.08
  -1  13  -3   15.82    1.19
   1 -13  -3   14.87    0.74
   1 -13   3   18.51    1.16
   1  13   3   16.51    1.09
  -1 -13  -3   17.43    1.06
  -1  13   3   14.13    1.00
   1  13   3   16.26    1.06
  -1  13   3   16.65    0.88
  -1  13  -3   19.13    1.19
   1 -13   3   12.75    0.96
   1  13   3   17.31    1.12
  -1 -13   3   13.58    1.05
   1  13  -3   19.10    1.22
   1 -13  -3   12.38    0.91
  -1 -13  -3   15.62    0.62
  -1  13  -3   14.13    0.94
   1 -13   3   15.60    1.03
  -1 -13   3   17.15    1.08
  -1  13  -3   17.24    0.77
  -1  13  -3   17.87    1.07
   1  13  -3   14.63    0.99
   1  13   3   16.02    1.00
  -1  13   3   18.39    1.09
  -1 -13  -4    4.05    0.71
   1 -13  -4    5.13    0.69
  -1  13   4    4.09    0.76
   1 -13  -4    3.56    0.50
  -1  13  -4    4.29    0.69
   1  13   4    4.73    0.76
  -1 -13  -4    3.56    0.62
  -1 -13  -4    3.42    0.73
  -1 -13   4    4.82    0.64
   1  13  -4    4.37    0.55
   1  13  -4    5.38    0.82
   1 -13   4    4.18    0.70
   1 -13  -4    3.87    0.75
  -1  13  -4    5.05    0.85
   1  13   4    5.09    0.57
  -1 -13   4    5.44    0.84
   1  13   4    5.08    0.74
   1  13  -4    2.54    0.70
  -1  13  -4    4.16    0.76
   1 -13  -4    4.40    0.76
  -1  13   4    6.07    0.80
   1 -13   4    4.53    0.74
  -1 -13  -4    3.24    0.65
   1 -13   4    2.35    0.45
  -1  13  -4    3.59    0.68
   1  13  -4    4.70    0.71
  -1 -13   4    4.52    0.77
  -1  13  -4    4.48    0.69
  -1  13   4    3.53    0.61
  -1  13  -4    3.75    0.58
  -1  13   4    4.12    0.65
   1  13   4    3.43    0.81
   1  13   4    4.67    0.79
   1 -13   4    5.15    0.80
   1  13   5   12.01    0.90
  -1  13  -5   14.31    1.11
  -1  13   5   11.77    1.01
  -1 -13  -5   11.95    1.02
   1 -13  -5   14.61    1.02
   1 -13  -5   10.73    0.77
  -1 -13  -5   13.96    0.94
   1  13   5   13.23    0.83
  -1  13  -5   11.50    1.03
   1 -13  -5   13.38    1.08
   1  13  -5   10.82    0.77
   1 -13   5   12.30    1.00
  -1 -13   5   11.90    0.82
   1  13  -5   11.66    1.07
   1 -13  -5   14.15    1.08
   1 -13   5   11.89    0.97
   1  13  -5   16.27    1.22
   1  13   5   13.00    1.16
  -1 -13  -5   13.97    1.00
  -1  13   5   14.53    1.05
  -1 -13   5   15.59    1.17
  -1  13  -5   14.18    1.07
   1  13   5   13.80    0.99
   1  13  -5   10.70    1.02
  -1 -13   5   15.97    1.19
  -1  13  -5   11.73    0.92
   1 -13   5    8.97    0.73
  -1  13   5   11.13    0.95
   1  13   5   13.26    1.00
  -1  13   5   14.35    1.02
   1 -13   5   13.71    1.03
  -1  13  -5   11.11    1.02
   1 -13  -6   10.17    0.89
  -1  13  -6   12.29    1.19
  -1 -13  -6   11.61    1.09
   1  13   6   10.65    0.85
   1 -13  -6   11.90    1.07
  -1  13   6   12.50    1.01
  -1 -13  -6   12.30    0.92
   1 -13  -6    9.35    0.99
   1 -13   6   10.95    1.00
  -1 -13   6    9.61    0.77
  -1  13  -6   10.82    1.02
   1  13  -6   10.29    1.08
  -1 -13  -6    8.63    0.82
   1 -13   6   14.95    1.18
  -1  13   6   12.25    1.07
  -1  13  -6   14.53    1.17
   1 -13  -6    9.30    0.96
   1  13   6    9.84    1.13
  -1 -13   6   12.36    1.15
   1  13  -6   10.60    1.18
   1  13   6   15.03    1.07
  -1 -13  -6   11.41    1.00
  -1  13   6   10.87    0.96
   1  13   6   13.69    1.02
   1 -13   6   11.30    0.86
   1  13  -6    9.71    0.97
  -1  13  -6   13.73    1.07
  -1  13   6   12.57    1.09
  -1 -13   6   13.38    1.12
   1 -13   6   11.29    0.98
  -1  13  -7    2.09    0.97
   1 -13  -7    3.38    0.74
  -1 -13  -7    4.61    0.73
   1  13   7    3.59    0.66
  -1 -13  -7    4.70    1.09
   1 -13  -7    3.45    0.83
  -1  13   7    4.23    0.77
  -1  13  -7    3.32    0.77
   1  13  -7    4.84    0.84
   1 -13   7    4.75    0.84
  -1 -13   7    4.84    0.65
  -1 -13   7    4.42    0.92
  -1 -13  -7    4.23    0.77
   1 -13   7    3.94    0.90
  -1  13  -7    3.30    0.89
   1  13   7    4.71    0.99
  -1  13   7    5.22    0.86
   1 -13  -7    4.44    0.88
   1  13  -7    4.55    0.90
   1  13   7    5.45    0.82
  -1 -13   7    5.04    0.88
   1  13  -7    4.41    0.84
  -1  13  -7    4.48    0.82
   1 -13   7    4.24    0.76
  -1  13   7    4.33    0.90
  -1  13   7    5.63    0.87
  -1 -13   7    3.62    0.81
   1 -13   7    3.43    0.69
   1  13   7    5.77    0.86
  -1  13  -8   32.15    1.96
   1 -13  -8   36.67    1.72
  -1 -13  -8   34.55    1.83
   1 -13  -8   30.37    1.64
  -1  13   8   33.19    1.57
  -1 -13  -8   36.61    1.61
  -1 -13   8   31.56    1.34
   1 -13   8   31.43    1.62
  -1  13  -8   30.34    1.54
   1  13  -8   30.33    1.59
   1  13   8   34.45    1.91
   1 -13   8   36.68    1.81
  -1  13  -8   37.32    1.85
  -1 -13   8   33.53    1.72
  -1 -13  -8   42.17    1.92
   1  13  -8   36.42    1.85
  -1  13   8   42.45    1.91
   1  13   8   33.43    1.64
   1 -13  -8   37.05    1.85
  -1 -13   8   32.34    1.71
   1  13   8   37.51    1.71
  -1  13   8   35.91    1.69
   1  13  -8   33.96    1.61
  -1  13  -8   35.57    1.61
  -1  13   8   42.35    2.05
   1 -13   8   32.95    1.56
  -1 -13   8   31.29    1.71
   1 -13   8   35.39    1.76
   1 -13  -9    2.57    0.82
  -1 -13  -9    1.29    0.64
   1 -13  -9    3.97    0.82
  -1 -13  -9    3.90    1.16
  -1  13  -9    1.99    1.16
  -1  13   9    1.70    0.79
   1  13  -9    4.16    0.93
   1 -13   9    2.18    0.79
   1  13  -9    2.23    0.76
  -1 -13  -9    3.42    0.89
  -1  13  -9    3.99    0.97
   1 -13  -9    4.39    1.08
   1 -13   9    1.94    0.89
   1  13   9    1.78    0.79
  -1 -13   9    2.60    0.86
  -1  13   9    3.72    0.93
   1  13   9    3.78    1.10
  -1 -13   9    3.43    0.85
  -1  13  -9    2.73    0.82
   1  13  -9    3.09    0.81
   1  13   9    3.26    0.81
   1 -13   9    2.01    0.76
  -1  13   9    2.52    0.80
  -1  13   9    1.69    0.92
   1 -13   9    3.29    0.88
  -1 -13   9    4.19    0.95
   1  13 -10   -0.24    1.19
  -1 -13 -10   -0.36    0.65
  -1 -13 -10   -0.49    1.09
   1 -13 -10   -1.24    1.00
  -1  13 -10    0.96    1.24
   1 -13 -10    0.25    0.51
  -1  13  10   -0.36    0.70
   1 -13  10   -0.41    0.73
   1  13  10    0.58    0.70
   1  13 -10   -1.17    0.75
  -1  13 -10    0.87    0.89
  -1 -13  10    1.06    0.84
  -1 -13 -10    0.23    0.80
   1 -13 -10    0.66    0.83
   1 -13  10   -0.17    0.87
  -1  13  10    0.27    0.74
   1  13  10    0.16    0.78
  -1  13 -10   -0.41    0.70
   1 -13  10    0.60    0.68
   1  13 -10   -0.42    0.74
  -1 -13  10    0.89    0.76
   1 -13  10    0.34    0.76
   1  13  10   -0.57    0.94
  -1  13  10   -1.39    0.97
  -1 -13  10    0.93    0.83
  -1  13  10   -0.89    0.73
  -1 -13 -11    2.13    1.19
  -1  13 -11    1.55    1.36
   1 -13 -11    1.67    1.08
   1  13 -11    1.48    1.31
  -1 -13 -11    2.48    0.85
  -1  13 -11    2.33    0.83
   1 -13  11    2.11    0.94
   1 -13 -12    3.35    1.32
  -1 -13 -12    2.68    1.40
   1  13 -12    5.71    1.71
  -1  13 -12    4.54    1.71
  -1  13 -13    5.43    1.76
  -1 -13 -13    8.19    1.81
   1 -13 -13    6.40    1.56
   1  13 -13    6.96    1.83
  -1 -13 -14   -0.25    1.58
   1 -13 -14    3.85    1.47
   1  13 -14    1.86    1.85
  -1  13 -14    2.08    1.73
   1 -13 -15    6.05    1.67
  -1  13 -15    1.47    1.84
   1  13 -15    3.06    1.99
  -1 -13 -15    2.87    1.98
  -1  13 -16    3.95    2.07
   1  13 -16    2.84    2.12
  -1 -13 -16    1.10    1.72
   1 -13 -16    2.90    1.77
  -1 -15   0    4.68    0.71
   1 -15   0    2.32    0.72
  -1 -15   0    3.32    0.78
   1 -15   0    5.40    0.94
   1  15   0    2.57    0.80
  -1  15   0    4.52    0.86
  -1  15   0    5.07    0.88
  -1  15   0    3.48    0.34
   1 -15   0    4.84    0.82
   1  15   0    3.00    0.77
  -1 -15   0    2.60    0.81
   1 -15   0    3.95    0.45
  -1 -15   0    4.58    0.80
  -1  15   0    4.70    0.77
   1  15   0    3.41    0.90
  -1  15   1   17.21    1.20
  -1 -15  -1   13.81    0.95
  -1 -15   1   17.68    1.03
  -1 -15  -1   18.81    1.22
   1  15  -1   14.73    1.20
   1 -15  -1   14.66    1.21
  -1 -15   1   16.08    1.13
   1 -15   1   15.03    1.21
  -1  15   1   15.84    1.17
  -1  15  -1   16.72    1.22
   1  15   1   12.14    1.14
   1 -15  -1   22.57    1.39
  -1  15   1   15.67    0.65
   1  15  -1   19.04    1.23
   1 -15   1   16.59    1.19
  -1 -15  -1   15.62    1.17
  -1  15  -1   16.12    0.58
  -1 -15   1   18.15    1.27
  -1  15  -1   16.10    1.17
   1  15   1   14.93    0.99
   1  15   1   18.52    1.29
  -1  15   1   27.21    1.49
   1 -15   1   17.73    1.16
   1 -15  -1   20.21    1.21
  -1  15   1   16.66    0.99
  -1  15  -1   15.00    0.55
  -1 -15   1   18.50    1.18
   1  15   1   19.28    1.19
   1  15  -1   19.04    1.17
  -1 -15  -1   18.00    1.08
   1 -15  -1   15.66    0.64
  -1  15  -1   15.09    0.80
  -1  15  -1   17.55    1.13
  -1  15   2    5.39    0.86
  -1 -15  -2    4.34    0.71
  -1 -15  -2    4.24    0.68
   1  15   2    4.74    0.78
   1 -15   2    3.96    0.78
  -1 -15   2    5.72    0.79
   1  15  -2    4.10    0.89
  -1  15   2    3.56    0.75
  -1  15  -2    5.72    0.89
   1 -15  -2    6.05    0.98
  -1 -15  -2    4.79    0.84
   1  15   2    5.71    0.82
   1  15  -2    4.94    0.99
  -1  15   2    4.52    0.52
  -1 -15   2    5.44    0.96
   1 -15   2    5.84    0.91
  -1 -15  -2    5.12    0.84
   1 -15  -2    3.61    0.42
  -1  15  -2    5.56    0.84
   1 -15  -2    4.61    0.76
  -1  15   2    4.36    0.79
   1  15   2    4.03    0.75
  -1  15  -2    6.00    0.81
   1  15  -2    3.73    0.67
   1 -15  -2    7.25    0.91
   1 -15   2    3.70    0.78
   1  15   2    4.47    0.80
  -1 -15   2    5.73    0.89
   1 -15  -2    4.48    0.44
  -1  15  -2    3.38    0.51
  -1  15   2    6.16    0.80
  -1  15  -2    4.26    0.43
   1 -15  -3   21.23    1.22
  -1 -15  -3   13.50    1.00
  -1  15   3   16.82    1.17
  -1 -15  -3   18.74    1.04
   1 -15  -3   15.46    0.65
  -1  15  -3   15.27    1.23
   1 -15   3   13.96    1.09
   1  15   3   13.28    1.03
   1 -15  -3   16.84    1.22
  -1 -15  -3   15.62    1.20
   1  15  -3   13.82    1.17
  -1 -15   3   13.98    0.99
   1  15  -3   18.89    1.34
  -1  15   3   15.22    0.84
  -1 -15   3   12.61    1.11
   1  15   3   14.56    1.06
   1  15   3   17.20    1.12
   1 -15   3   19.91    1.34
   1 -15  -3   20.80    1.24
  -1 -15  -3   19.34    1.17
  -1  15   3   20.89    1.21
  -1  15  -3   19.61    1.29
   1 -15  -3   14.72    0.75
  -1 -15   3   17.01    1.15
  -1  15   3   19.96    1.14
  -1  15  -3   18.21    0.82
   1  15  -3   17.47    1.15
   1 -15   3   18.47    1.18
  -1  15  -3   15.64    0.93
  -1  15  -3   20.84    1.19
   1  15   3   17.76    1.12
  -1 -15  -3   15.57    0.51
   1 -15  -4   21.10    1.14
  -1  15   4   19.00    1.21
  -1  15  -4   21.39    1.21
  -1 -15  -4   19.74    1.03
   1 -15  -4   17.95    0.85
  -1 -15  -4   16.98    1.08
   1  15   4   20.79    1.32
  -1 -15   4   20.58    1.14
  -1  15  -4   20.65    1.33
   1 -15  -4   19.02    1.27
   1 -15   4   21.67    1.31
   1  15   4   19.44    1.05
  -1 -15  -4   17.54    1.29
   1  15  -4   18.69    1.31
  -1  15  -4   25.43    1.48
  -1 -15   4   17.41    1.21
   1 -15   4   21.11    1.29
   1  15   4   20.52    1.19
   1 -15  -4   21.62    1.27
  -1  15   4   22.37    1.26
  -1 -15  -4   20.14    1.20
   1  15  -4   24.56    1.45
   1  15   4   19.02    1.28
   1  15   4   23.83    1.26
  -1  15  -4   18.37    1.11
  -1  15   4   25.53    1.30
   1 -15   4   20.10    1.24
   1  15  -4   25.07    1.31
  -1  15  -4   20.58    1.20
  -1 -15   4   20.41    1.27
  -1  15  -4   18.53    0.92
  -1  15   4   23.47    1.19
   1 -15  -5   17.93    0.99
  -1 -15  -5   19.86    1.08
  -1  15   5   19.15    1.25
  -1 -15  -5   15.75    1.16
  -1  15  -5   23.73    1.42
   1  15   5   18.54    1.16
   1 -15  -5   23.17    1.26
   1  15   5   18.64    1.05
  -1  15  -5   19.05    1.33
   1 -15   5   20.08    1.27
   1  15  -5   21.48    1.38
  -1 -15   5   21.20    1.13
   1 -15  -5   19.15    1.31
  -1 -15   5   17.15    1.29
   1  15   5   21.31    1.23
   1 -15   5   21.77    1.32
   1  15   5   20.22    1.36
   1  15  -5   19.72    1.39
   1 -15  -5   21.35    1.30
  -1 -15  -5   22.50    1.29
  -1  15   5   23.69    1.33
  -1  15  -5   18.88    1.28
   1 -15   5   20.44    1.35
  -1 -15   5   20.36    1.30
  -1  15  -5   21.02    1.28
  -1  15  -5   19.32    1.22
   1  15   5   21.39    1.25
   1 -15   5   14.73    0.91
   1  15  -5   20.00    1.21
  -1  15   5   20.50    1.23
  -1  15   5   21.00    1.23
  -1  15  -6    0.42    0.87
   1 -15  -6   -0.03    0.59
   1 -15  -6    0.96    0.61
   1  15   6    1.40    0.63
  -1 -15  -6    0.99    0.72
  -1 -15  -6    0.82    0.59
   1 -15  -6   -0.20    0.76
  -1  15  -6   -0.09    0.71
   1 -15   6    0.56    0.64
  -1 -15   6    0.56    0.52
   1  15  -6    0.17    0.73
  -1  15   6    1.25    0.71
  -1 -15  -6    0.29    0.63
   1 -15  -6    1.49    0.76
   1  15  -6   -0.07    0.70
  -1 -15   6    1.08    0.75
   1 -15   6    1.71    0.69
   1  15   6    0.61    0.69
  -1  15  -6    0.29    0.66
  -1  15   6    0.94    0.76
   1 -15   6   -0.09    0.66
  -1  15   6    1.29    0.71
   1  15   6   -0.69    0.69
  -1 -15   6   -0.07    0.73
  -1  15  -6    0.04    0.70
  -1  15  -6    0.36    0.63
   1  15  -6    0.80    0.71
   1 -15   6    0.64    0.52
   1  15   6    1.15    0.84
  -1  15   6   -0.49    0.74
  -1  15  -7   21.09    1.57
  -1  15   7   19.30    1.33
  -1 -15  -7   21.19    1.40
   1 -15  -7   22.89    1.47
   1  15   7   19.92    1.13
   1 -15  -7   18.77    1.22
  -1 -15  -7   22.73    1.29
  -1 -15   7   18.92    1.11
   1  15  -7   19.15    1.40
   1 -15  -7   19.36    1.35
  -1  15  -7   19.47    1.36
   1 -15   7   20.68    1.32
   1 -15   7   21.03    1.44
  -1 -15   7   20.52    1.50
  -1  15  -7   18.99    1.37
   1  15  -7   21.00    1.51
  -1  15   7   22.59    1.44
   1  15   7   22.10    1.55
  -1 -15  -7   19.23    1.27
   1 -15  -7   21.14    1.43
   1  15   7   25.79    1.46
  -1  15   7   23.87    1.40
   1 -15   7   20.78    1.35
  -1 -15   7   21.11    1.44
   1  15  -7   18.94    1.38
  -1  15  -7   22.96    1.39
  -1  15   7   22.06    1.50
   1  15   7   26.95    1.49
   1 -15   7   16.35    1.09
   1  15   8    2.70    0.70
  -1  15   8    3.86    0.84
   1 -15  -8    6.05    0.97
  -1  15  -8    5.74    1.27
   1 -15  -8    4.36    0.89
  -1 -15  -8    5.09    1.05
  -1 -15  -8    2.86    0.67
  -1  15  -8    3.67    0.82
   1 -15   8    3.94    0.85
   1  15  -8    3.55    0.88
  -1  15   8    4.49    0.96
   1 -15   8    4.49    0.98
  -1 -15   8    3.64    0.99
  -1 -15  -8    4.87    0.94
   1 -15  -8    4.53    1.06
  -1  15  -8    3.01    0.93
   1  15   8    4.82    0.89
   1  15  -8    5.38    1.03
  -1 -15   8    6.27    1.05
   1  15  -8    4.87    0.94
  -1  15  -8    6.30    1.03
   1  15   8    3.87    0.81
   1  15   8    2.34    0.97
  -1  15   8    4.68    1.03
  -1  15   8    4.37    0.98
   1 -15   8    5.01    0.86
   1 -15   8    3.85    0.79
   1 -15  -9    2.37    0.91
  -1 -15  -9    2.36    1.07
  -1  15  -9    1.50    1.09
  -1 -15  -9    4.19    0.53
   1 -15  -9    2.67    0.92
  -1  15   9    3.01    0.86
   1 -15   9    0.71    0.67
   1  15  -9    2.87    0.93
  -1 -15  -9    2.81    0.90
   1 -15  -9    3.18    1.03
   1  15  -9    4.10    1.12
  -1 -15   9    2.20    0.95
   1 -15   9    1.17    0.81
  -1  15  -9    1.42    0.84
  -1  15   9    2.43    0.85
   1  15   9    3.60    0.89
  -1 -15   9    1.83    0.87
  -1  15   9    1.95    0.80
  -1  15   9    2.91    1.00
   1 -15   9    2.52    0.86
   1  15   9    1.76    0.99
   1  15   9    1.15    0.71
   1  15  -9    2.02    0.85
  -1  15  -9    0.74    0.73
   1 -15   9    3.51    0.84
   1  15 -10    1.05    1.32
  -1 -15 -10   -0.41    0.68
  -1  15 -10    0.34    1.20
   1 -15 -10    0.81    0.94
  -1 -15 -10   -0.26    1.24
  -1  15  10    0.30    0.71
   1 -15  10    0.77    0.73
  -1 -15 -10    0.02    0.88
  -1  15 -10    0.71    0.92
  -1 -15  10   -1.92    0.99
   1 -15 -10    1.63    0.99
  -1  15  10   -0.77    0.88
   1  15 -10    0.11    0.90
  -1 -15  10   -1.04    0.86
   1  15  10    1.63    1.11
  -1  15  10    1.09    1.03
  -1  15 -10   -0.07    0.76
   1 -15  10    1.55    0.82
   1 -15 -11    9.25    1.36
   1  15 -11   12.49    1.83
  -1 -15 -11   13.04    1.80
  -1  15 -11   14.17    1.95
  -1 -15 -11   14.60    1.39
  -1  15 -11   11.33    1.33
   1 -15  11   11.92    1.40
  -1 -15 -12    4.16    1.53
  -1  15 -12    4.72    1.68
   1  15 -12    6.02    1.91
   1 -15 -12    2.13    1.20
   1  15 -13   11.67    2.06
  -1  15 -13   15.11    2.22
   1 -15 -13   12.80    1.79
   1 -15 -14   -0.96    1.45
  -1 -15 -14   -1.41    1.62
  -1  15 -14    2.43    1.90
   1  15 -14    3.92    1.84
  -1 -15 -15   10.05    2.10
   1  15 -15    6.91    2.27
   1 -15 -15    8.15    1.85
  -1  15 -15    9.88    2.39
  -1  15 -16    4.35    2.39
   1  15 -16    0.84    2.12
  -1 -15 -16    1.15    1.67
  -1 -17   0   48.50    1.56
  -1  17   0   39.75    1.77
   1 -17   0   35.65    1.74
  -1 -17   0   40.72    1.69
   1  17   0   35.82    1.75
  -1  17   0   38.04    0.89
  -1 -17   0   49.90    1.91
   1 -17   0   46.60    1.89
   1  17   0   41.91    1.54
  -1  17   0   49.20    1.90
   1  17   0   51.84    1.99
   1 -17   0   41.39    1.69
   1  17   0   47.06    1.74
  -1  17   0   54.53    1.85
   1 -17   0   39.13    1.04
  -1 -17   0   48.62    1.82
  -1 -17   1    8.00    0.84
  -1 -17  -1    5.73    0.76
  -1  17   1    6.54    1.09
  -1 -17  -1    4.74    0.67
  -1  17  -1    8.60    1.04
   1 -17   1    7.77    1.06
   1 -17  -1    5.19    0.89
  -1 -17   1    5.86    0.90
   1  17  -1    6.23    1.05
  -1  17   1    4.43    0.92
   1  17   1    7.56    1.05
  -1  17   1    6.26    0.52
  -1  17  -1    8.13    0.98
   1  17   1    5.46    0.92
  -1 -17   1    9.52    1.04
   1 -17   1    9.60    1.08
   1  17   1    7.74    0.83
   1 -17  -1    5.70    1.06
  -1  17   1    7.91    1.08
   1  17  -1    6.32    0.98
  -1 -17  -1    5.63    0.91
  -1  17  -1    6.84    0.44
   1  17   1    6.10    0.86
  -1 -17  -1    5.76    0.85
   1 -17  -1   10.51    1.05
   1 -17   1    7.01    0.93
  -1 -17   1    7.35    0.98
   1  17  -1    4.17    0.84
  -1  17  -1    7.88    0.93
   1 -17  -1    6.60    0.50
  -1  17   1    7.06    0.80
   1  17  -1    6.03    0.29
  -1  17  -1    6.62    0.45
  -1  17  -1    6.79    0.59
  -1 -17  -2    3.79    0.75
  -1  17   2    3.09    0.87
  -1  17  -2    3.41    0.73
  -1  17   2    2.44    0.76
  -1 -17   2    2.03    0.75
   1 -17  -2    1.83    0.93
   1 -17   2    2.96    0.84
  -1 -17  -2    2.98    0.80
   1  17  -2    2.04    0.89
   1  17   2    2.84    0.76
  -1  17  -2    3.02    0.84
   1  17   2    2.98    0.81
  -1  17   2    3.86    0.84
   1  17  -2    0.42    1.16
  -1 -17  -2    3.47    0.92
  -1 -17   2    2.43    0.80
   1 -17   2    2.98    0.86
   1 -17  -2    1.99    0.75
  -1  17   2    2.38    0.47
  -1  17  -2    1.72    0.36
   1  17  -2    2.51    0.70
  -1  17  -2    2.69    0.51
  -1  17   2    3.99    0.81
   1 -17  -2    4.66    0.79
   1 -17   2    2.21    0.75
  -1 -17   2    1.67    0.75
  -1 -17  -2    3.87    0.76
  -1  17  -2    2.45    0.74
   1  17   2    2.44    0.68
   1 -17  -2    2.12    0.39
   1  17   2    3.03    0.82
  -1 -17  -3    7.41    0.83
  -1 -17  -3   10.03    0.91
  -1  17   3    8.29    1.04
   1 -17  -3    9.05    1.05
   1 -17  -3    8.14    0.56
  -1 -17   3    7.43    0.86
   1  17   3    8.83    0.95
   1  17  -3    7.75    1.14
  -1  17  -3    7.68    1.04
   1 -17  -3    8.62    1.11
  -1 -17  -3    7.45    0.98
   1 -17   3   11.23    1.11
  -1  17   3    8.71    0.73
  -1  17  -3    9.44    1.12
  -1 -17   3    7.76    1.09
   1 -17   3    8.77    1.01
  -1 -17  -3    8.64    0.99
   1  17   3    7.03    0.90
   1  17   3   10.86    1.05
   1 -17  -3    5.35    0.56
   1  17  -3    7.33    1.09
  -1  17   3    8.12    0.94
   1 -17  -3    8.72    1.02
  -1  17   3    9.13    0.90
   1  17  -3    9.35    1.00
  -1  17  -3   12.25    1.24
  -1  17  -3    8.34    0.65
   1 -17  -3    7.16    0.55
   1 -17   3    9.48    1.04
  -1 -17   3    8.46    1.07
   1  17   3    7.49    0.91
  -1  17  -3    8.12    0.71
   1  17   4   13.54    1.15
  -1  17   4   14.54    1.18
  -1  17  -4   15.33    1.10
   1 -17  -4   15.81    1.29
  -1 -17  -4   12.01    1.07
   1 -17  -4   11.97    0.73
  -1 -17  -4   15.88    1.11
  -1  17  -4   13.69    1.27
   1  17  -4    8.78    1.13
   1 -17   4   10.01    1.00
   1 -17  -4   16.31    1.23
   1  17   4   15.32    1.10
  -1 -17  -4   13.52    1.22
  -1 -17   4   14.70    1.09
   1  17  -4   16.03    1.41
  -1  17  -4   20.48    1.43
   1  17   4   17.59    1.24
  -1 -17  -4   17.61    1.24
   1 -17   4   14.76    1.25
   1  17   4   15.25    1.21
   1 -17  -4   17.63    1.25
  -1 -17   4   13.34    1.17
  -1  17   4   16.19    1.23
  -1 -17  -4   11.07    0.56
   1  17  -4   14.46    1.20
  -1  17  -4   13.08    0.83
   1 -17   4   15.35    1.13
  -1  17  -4   15.57    1.15
  -1  17   4   15.80    1.00
  -1  17   4   17.65    1.24
  -1 -17   4   14.09    1.17
  -1  17  -4   14.12    0.98
   1  17   4   15.11    1.13
   1 -17  -5    5.23    0.67
   1  17   5    4.27    0.82
  -1  17   5    4.56    0.93
  -1  17  -5    1.41    0.75
   1 -17  -5    4.03    0.87
  -1 -17  -5    5.05    0.80
  -1 -17  -5    3.55    0.80
   1 -17  -5    3.91    0.91
   1  17   5    3.64    0.69
  -1  17  -5    3.51    0.90
   1 -17   5    4.73    0.89
  -1 -17   5    2.97    0.75
   1  17  -5    2.63    0.92
   1  17   5    4.40    0.92
  -1 -17  -5    5.77    0.90
   1 -17  -5    5.17    0.87
  -1  17  -5    4.80    1.05
  -1  17   5    5.38    0.95
  -1 -17   5    3.31    0.79
   1  17   5    4.40    0.85
   1 -17   5    4.49    0.97
   1  17  -5    7.08    1.11
  -1 -17   5    3.86    0.80
  -1  17  -5    3.58    0.76
  -1  17   5    4.45    0.77
   1  17   5    4.95    0.83
   1 -17   5    4.73    0.89
  -1  17  -5    4.03    0.82
  -1  17   5    5.42    0.87
   1  17  -5    5.51    0.88
   1 -17  -6   29.46    1.59
   1  17   6   29.92    1.46
  -1  17  -6   30.05    1.67
   1 -17  -6   33.19    1.50
  -1 -17  -6   25.36    1.48
  -1  17   6   27.15    1.56
  -1 -17  -6   35.92    1.59
   1  17  -6   27.67    1.68
  -1  17  -6   36.68    1.81
  -1 -17   6   31.67    1.47
   1 -17  -6   32.70    1.79
   1 -17   6   33.98    1.73
  -1 -17  -6   31.56    1.64
  -1 -17   6   31.29    1.68
   1 -17   6   31.71    1.65
  -1  17  -6   33.00    1.80
   1  17   6   36.53    1.70
   1  17   6   32.30    1.81
  -1  17   6   33.48    1.66
   1 -17  -6   32.85    1.73
   1  17  -6   36.27    1.88
  -1  17  -6   30.57    1.57
   1 -17   6   37.40    1.89
  -1 -17   6   29.07    1.63
  -1  17  -6   28.22    1.60
  -1  17   6   28.22    1.53
   1  17  -6   31.56    1.63
  -1  17   6   38.90    1.78
   1  17   6   39.47    1.84
  -1 -17  -7   15.55    1.34
  -1  17   7   11.82    1.17
   1  17   7   11.67    1.05
   1 -17  -7   13.69    1.13
  -1 -17  -7   13.45    1.09
  -1  17  -7   11.43    1.37
   1 -17  -7   16.50    1.32
  -1 -17   7   13.14    1.01
  -1  17  -7   13.41    1.27
   1 -17   7   13.85    1.22
   1 -17  -7   14.32    1.28
   1  17  -7   11.17    1.28
   1 -17  -7   14.31    1.24
  -1 -17   7   12.89    1.29
   1 -17   7   10.07    1.12
   1  17   7   15.43    1.30
   1  17   7   13.47    1.37
  -1  17   7   12.40    1.22
  -1 -17  -7   16.19    1.34
   1  17  -7   11.33    1.32
  -1  17  -7   12.59    1.32
  -1  17   7   14.01    1.19
  -1  17  -7   13.99    1.24
   1 -17   7   13.52    1.27
  -1 -17   7   16.62    1.45
   1 -17   7   10.57    0.97
   1  17  -7    9.50    1.07
  -1  17  -7   14.62    1.19
  -1  17   7   11.43    1.22
   1  17   7   14.12    1.20
   1 -17  -8    3.20    0.70
  -1 -17  -8    5.62    1.12
  -1  17  -8    2.87    1.14
  -1 -17  -8    4.36    0.86
   1 -17  -8    3.45    0.87
   1 -17   8    3.51    0.84
   1  17  -8    3.81    0.95
  -1  17  -8    5.33    0.91
  -1  17   8    3.41    0.82
   1  17   8    3.29    0.76
   1 -17  -8    4.79    1.02
   1  17   8    1.49    0.76
   1  17  -8    4.30    1.00
  -1  17  -8    2.70    0.87
  -1 -17   8    3.68    1.04
   1 -17   8    3.93    0.93
  -1 -17  -8    4.73    1.02
  -1  17   8    3.29    0.86
  -1  17  -8    3.73    0.97
   1  17   8    4.31    1.08
  -1 -17   8    5.71    1.10
  -1  17   8    3.03    0.87
   1  17  -8    2.75    0.81
  -1  17  -8    3.78    0.88
  -1  17   8    1.71    0.86
   1 -17   8    1.74    0.69
   1  17   8    3.63    0.88
   1 -17   8    3.83    0.88
  -1  17  -9    2.81    1.29
  -1 -17  -9    1.86    1.06
   1 -17  -9    1.52    0.87
   1 -17  -9    1.97    0.85
  -1 -17  -9    3.06    0.81
   1  17  -9    1.67    0.83
  -1  17   9    2.37    0.89
   1 -17   9   -0.29    0.76
  -1 -17  -9    2.03    0.89
   1 -17  -9    1.07    0.91
   1  17  -9    1.09    0.96
  -1 -17   9    2.61    1.00
   1 -17   9    2.10    0.90
  -1  17   9    2.29    0.92
  -1  17  -9    1.90    0.84
   1  17   9    0.51    0.81
   1  17  -9    0.10    0.74
  -1 -17   9    2.00    0.89
  -1  17   9    1.58    0.88
   1  17   9    0.69    0.71
  -1  17   9   -0.24    0.78
  -1  17  -9    1.65    0.76
   1 -17   9    0.28    0.72
   1 -17   9    1.94    0.79
  -1  17  -9    1.90    0.92
   1  17   9    0.42    0.98
   1 -17  10    1.60    0.82
  -1  17  10    1.06    0.82
  -1 -17 -10    2.29    1.18
   1 -17 -10    2.46    1.02
  -1  17 -10    4.17    1.45
  -1 -17 -10    2.47    0.88
   1  17 -10    3.72    1.33
  -1  17 -10    0.45    0.80
  -1  17  10    1.53    1.00
  -1  17 -11    0.82    1.46
  -1 -17 -11    0.96    1.26
   1 -17 -11    1.07    1.03
   1  17 -11    0.84    1.38
  -1 -17 -12    0.21    1.28
  -1  17 -12    1.70    1.58
   1 -17 -12    4.68    1.42
   1  17 -12    2.23    1.63
   1  17 -13   11.17    2.16
   1 -17 -13   13.14    1.77
  -1  17 -13   11.94    2.21
  -1 -17 -13    5.59    1.55
   1  17 -14   -0.06    1.83
  -1  17 -14    2.23    1.70
  -1 -17 -14    5.16    1.85
  -1 -17 -15   -0.76    1.67
   1  17 -15    1.28    1.94
  -1  17 -15    1.38    2.12
  -1  17 -16    5.67    2.14
   1  17 -16    1.17    1.99
  -1 -17 -16    1.16    1.80
  -1 -19   0   22.33    1.19
   1 -19   0   24.18    1.55
  -1  19   0   20.72    1.44
   1  19   0   20.10    1.48
  -1 -19   0   21.81    1.43
   1  19   0   23.30    1.58
  -1  19   0   27.80    1.73
  -1  19   0   24.48    0.80
   1  19   0   27.48    1.33
  -1 -19   0   28.17    1.61
   1 -19   0   25.91    1.68
  -1  19   0   27.88    1.50
   1  19   0   22.26    1.42
  -1 -19   0   24.83    1.42
   1 -19   0   29.42    1.59
  -1  19   1   20.75    1.52
  -1 -19  -1   22.82    1.21
   1  19   1   22.90    1.46
  -1 -19   1   19.39    1.34
  -1  19   1   23.35    1.52
   1  19  -1   21.31    1.46
   1 -19  -1   23.56    1.58
   1 -19   1   21.06    1.48
  -1 -19  -1   23.79    1.34
  -1  19  -1   23.09    1.50
   1  19  -1   25.54    1.60
  -1  19   1   22.24    0.83
  -1 -19   1   26.98    1.62
   1 -19   1   24.87    1.57
  -1  19   1   25.79    1.52
  -1 -19  -1   26.88    1.61
   1 -19  -1   17.63    1.42
   1  19   1   24.68    1.55
  -1  19  -1   24.79    0.77
   1  19   1   24.84    1.29
  -1  19  -1   22.38    1.38
  -1 -19  -1   25.42    1.45
  -1  19  -1   26.55    1.40
   1 -19  -1   29.16    1.63
  -1  19  -1   19.81    0.72
   1 -19   1   27.16    1.56
  -1 -19   1   23.66    1.41
   1  19  -1   26.00    1.56
  -1  19  -1   21.58    0.90
   1  19   1   21.10    1.40
  -1  19   1   24.80    1.33
   1 -19  -1   19.52    0.78
  -1  19   2   19.88    1.50
  -1 -19  -2   19.39    1.19
  -1 -19   2   17.55    1.24
  -1  19   2   16.04    1.24
  -1 -19  -2   17.66    1.39
   1 -19  -2   19.81    1.53
   1  19   2   17.76    1.32
   1  19  -2   13.43    1.35
   1 -19   2   19.46    1.46
  -1  19  -2   19.23    1.50
   1  19   2   20.15    1.21
  -1  19   2   19.73    1.40
   1 -19  -2   19.82    1.34
  -1 -19   2   23.87    1.57
   1 -19   2   22.13    1.45
   1  19  -2   20.17    1.42
  -1 -19  -2   22.25    1.47
  -1  19  -2   25.27    1.51
   1  19   2   19.45    1.37
  -1  19   2   16.23    0.82
  -1 -19  -2   19.67    1.24
  -1 -19   2   19.48    1.39
  -1  19  -2   16.16    0.76
   1 -19  -2   16.07    1.18
   1  19  -2   20.29    1.44
   1 -19   2   18.17    1.35
  -1  19  -2   20.19    1.29
   1  19   2   21.31    1.39
   1  19  -2   14.79    0.61
  -1  19   2   19.61    1.29
   1 -19  -2   13.37    0.66
  -1  19  -2   18.35    0.92
  -1 -19  -3    3.52    0.81
  -1  19   3    2.26    0.94
  -1 -19  -3    3.78    0.77
   1 -19  -3    3.55    0.90
   1 -19   3    3.11    0.95
   1 -19  -3    3.79    0.96
   1  19  -3    3.53    0.99
   1  19   3    2.48    0.77
  -1  19  -3    1.89    0.76
  -1 -19   3    2.33    0.74
  -1 -19  -3    4.66    0.96
  -1 -19  -3    5.32    0.91
   1  19  -3    4.79    1.13
  -1 -19   3    3.06    0.90
   1  19   3    2.99    0.87
   1 -19   3    3.75    1.00
  -1  19  -3    1.85    0.75
  -1  19   3    2.72    0.88
   1 -19  -3    3.87    0.95
   1  19   3    3.67    0.84
  -1  19   3    5.81    0.92
  -1  19   3    1.35    0.56
   1  19   3    3.36    0.77
   1 -19   3    3.26    0.98
  -1  19  -3    3.29    0.60
  -1 -19   3    3.18    0.95
   1 -19  -3    2.27    0.44
  -1  19  -3    3.84    0.86
   1  19  -3    4.13    0.91
  -1 -19  -4   13.76    1.15
  -1 -19  -4   14.96    1.16
   1 -19  -4   10.29    0.92
   1  19   4   16.35    1.29
  -1  19   4   15.47    1.31
   1  19   4   12.60    1.13
   1  19  -4   11.07    1.29
  -1 -19   4   14.45    1.13
   1 -19   4   13.66    1.24
  -1 -19  -4   18.03    1.48
   1 -19  -4   15.27    1.19
  -1  19  -4   14.06    1.34
   1  19   4   14.88    1.24
   1  19  -4   17.38    1.62
  -1 -19  -4   13.53    1.22
  -1  19  -4   16.46    1.40
  -1 -19   4   14.36    1.34
  -1  19   4   12.41    0.96
   1  19   4   14.72    1.24
   1 -19   4   14.97    1.31
  -1  19   4   21.03    1.45
   1 -19  -4   14.41    1.27
   1 -19   4   14.36    1.24
   1  19  -4   12.66    1.18
  -1  19  -4   16.75    1.33
  -1 -19   4   14.15    1.33
   1  19   4   14.18    1.19
  -1  19   4   15.61    1.23
  -1  19  -4   12.14    0.97
  -1 -19  -5   -0.34    0.57
   1  19   5   -0.33    0.71
  -1 -19  -5   -0.90    0.71
  -1  19  -5    0.25    0.79
   1 -19  -5    0.23    0.72
  -1  19   5    1.07    0.88
  -1  19  -5    0.15    0.89
  -1 -19   5   -1.21    0.70
   1 -19   5   -0.53    0.73
   1  19  -5    0.94    0.90
  -1 -19  -5    0.17    0.81
   1 -19  -5    0.35    0.77
   1  19   5   -0.44    0.65
  -1  19  -5   -0.32    0.83
  -1 -19   5   -1.50    0.87
   1 -19   5    0.53    0.75
  -1  19   5    0.24    0.71
   1  19   5   -0.07    0.70
   1  19  -5    1.14    0.95
  -1 -19  -5    1.52    0.82
   1 -19  -5    0.54    0.82
  -1  19  -5    0.47    0.59
   1  19   5   -0.09    0.71
  -1 -19   5    0.08    0.75
  -1  19   5    1.04    0.72
  -1  19   5   -0.11    0.63
   1  19  -5    0.25    0.78
  -1  19  -5    0.11    0.71
   1 -19   5    0.87    0.58
   1  19   5   -0.46    0.70
   1  19   6   16.12    1.24
  -1  19  -6   19.90    1.43
  -1 -19  -6   20.01    1.34
   1 -19  -6   19.11    1.35
  -1  19   6   17.89    1.42
  -1 -19  -6   14.20    1.26
  -1  19  -6   16.05    1.38
   1 -19   6   15.56    1.33
   1 -19  -6   17.31    1.45
  -1 -19   6   17.73    1.26
   1  19  -6   18.31    1.53
  -1  19  -6   22.57    1.72
  -1 -19   6   18.02    1.42
   1 -19   6   17.83    1.43
   1  19   6   19.68    1.54
  -1  19   6   18.52    1.42
   1 -19  -6   16.82    1.37
   1  19   6   20.26    1.43
  -1 -19  -6   23.74    1.60
   1  19  -6   26.35    1.75
   1  19   6   24.13    1.57
  -1  19  -6   19.49    1.37
   1  19  -6   18.29    1.46
   1 -19   6   18.29    1.39
  -1  19  -6   18.78    1.40
  -1 -19   6   16.86    1.31
  -1  19   6   18.99    1.36
  -1  19   6   17.04    1.32
  -1  19   7    9.49    1.21
   1  19   7   11.32    1.08
  -1 -19  -7    8.38    1.13
  -1 -19  -7   12.75    1.10
  -1  19  -7   10.18    1.25
   1 -19  -7   10.34    1.25
   1 -19   7    8.39    1.12
   1  19  -7   10.92    1.28
   1 -19  -7    9.81    1.20
  -1  19  -7   10.69    1.22
  -1 -19   7   12.63    1.32
   1 -19   7    9.96    1.19
  -1  19  -7   11.73    1.35
   1  19   7   10.69    1.34
   1 -19  -7   12.27    1.31
   1  19   7   10.06    1.15
  -1  19   7   10.28    1.29
   1  19  -7   11.30    1.38
  -1 -19  -7    9.71    1.19
  -1  19   7   13.72    1.27
   1 -19   7    9.03    1.10
  -1 -19   7   13.10    1.33
  -1  19  -7   11.21    1.22
  -1  19   7    7.68    1.04
  -1  19  -7   12.43    1.25
   1  19   7   10.53    1.15
   1  19  -7   12.03    1.29
  -1  19   8    9.82    1.20
   1  19   8    9.47    1.02
   1 -19  -8    9.26    1.14
  -1  19  -8   11.03    1.50
  -1 -19  -8   10.11    1.14
  -1 -19  -8    9.29    1.27
   1  19  -8   10.73    1.27
   1 -19   8   11.40    1.28
  -1  19  -8   10.35    1.02
  -1  19  -8    8.82    1.37
  -1 -19   8   10.84    1.24
   1  19  -8    9.22    1.34
   1 -19  -8   11.68    1.35
  -1 -19  -8    9.43    1.28
   1  19   8    7.37    1.19
   1 -19   8   11.32    1.29
  -1  19   8   10.18    1.23
   1  19   8    9.65    1.22
   1  19   8   10.46    1.24
  -1  19   8   10.32    1.24
   1 -19   8    9.62    1.28
  -1  19   8    8.04    1.18
  -1 -19   8   10.77    1.29
   1  19  -8    8.78    1.20
  -1  19  -8   10.15    1.16
  -1  19  -8    7.76    1.15
  -1 -19  -9    3.58    0.90
  -1  19   9    5.20    1.03
  -1  19  -9    2.16    1.26
  -1 -19  -9    2.17    1.05
   1 -19   9    4.86    1.05
   1  19  -9    3.40    1.03
  -1 -19   9    2.06    0.88
  -1  19  -9    5.55    1.20
   1 -19  -9    5.39    1.27
   1  19  -9    6.32    1.30
  -1 -19  -9    4.69    1.17
  -1  19   9    4.03    1.03
   1  19   9    3.58    1.12
  -1  19  -9    0.23    0.83
  -1  19  -9    4.06    0.96
  -1  19   9    2.10    0.95
  -1  19  10    0.20    0.84
   1  19 -10   -0.53    1.31
  -1 -19 -10   -0.05    1.09
  -1 -19 -10    0.66    0.28
  -1  19 -10   -0.41    1.25
  -1  19 -10    0.95    0.83
  -1  19  10    0.11    1.01
   1  19 -11    1.90    1.54
  -1  19 -11    1.39    1.40
  -1 -19 -11   -1.28    1.24
   1  19 -12    0.65    1.64
  -1 -19 -12    4.28    1.51
  -1  19 -12   -1.31    1.64
   1  19 -13    1.53    1.75
  -1  19 -13    2.27    1.84
  -1 -19 -13   -2.60    1.66
  -1 -19 -14    0.22    1.56
  -1  19 -14    0.87    1.62
   1  19 -14    0.11    1.74
   1  19 -15    0.54    1.94
  -1 -19 -15    2.07    1.81
  -1  19 -15    4.85    2.19
  -1 -19 -16    0.33    1.69
  -1 -21   0    4.43    0.94
  -1 -21   0    4.84    0.77
  -1  21   0    3.05    1.08
   1 -21   0    4.30    0.99
  -1 -21   0    3.00    0.90
  -1  21   0    6.73    0.89
   1  21   0    4.38    1.02
   1 -21   0    2.71    0.94
  -1 -21   0    4.47    1.05
  -1  21   0    3.98    0.47
   1  21   0    3.84    0.98
  -1  21   0    4.30    1.06
   1 -21   0    6.47    1.14
   1  21   0    4.57    0.90
  -1  21   0    5.02    0.96
   1  21   0    3.40    0.70
  -1  21   1   36.62    1.97
  -1 -21  -1   38.04    1.59
   1  21   1   39.43    1.90
  -1  21  -1   38.12    1.94
   1  21  -1   41.00    2.06
  -1  21   1   39.92    1.99
   1 -21   1   35.17    1.87
  -1 -21   1   39.33    1.76
   1 -21  -1   33.95    1.81
  -1 -21  -1   41.77    1.91
  -1 -21   1   40.56    1.94
   1 -21   1   46.88    2.13
  -1 -21  -1   44.09    2.19
   1  21  -1   39.93    1.94
   1 -21  -1   43.50    2.13
  -1  21   1   37.04    1.87
  -1  21  -1   47.78    2.08
  -1  21  -1   38.88    1.01
  -1  21   1   39.70    1.12
   1  21   1   40.65    1.67
   1  21   1   40.61    1.97
  -1  21  -1   38.40    1.16
  -1  21  -1   39.42    1.76
   1 -21  -1   41.71    2.02
   1 -21   1   40.21    1.93
   1  21  -1   43.81    1.99
  -1 -21   1   43.63    1.91
  -1  21   1   39.95    1.76
   1  21   1   41.36    1.93
  -1 -21  -1   40.60    1.79
  -1  21   2   15.55    1.52
  -1 -21  -2   13.27    1.09
   1  21   2   13.91    1.31
   1  21  -2   11.13    1.29
  -1 -21   2   14.22    1.26
  -1  21   2   12.57    1.27
  -1 -21  -2   12.70    1.31
   1 -21  -2   12.14    1.32
   1 -21   2   12.63    1.32
  -1  21  -2   14.54    1.41
  -1  21  -2   15.06    1.39
   1  21   2   14.98    1.16
   1 -21  -2   13.52    1.28
  -1  21  -2   14.72    0.70
   1  21  -2   14.22    1.37
  -1 -21   2   11.68    1.31
   1 -21   2   13.75    1.28
   1  21   2   14.02    1.31
  -1 -21  -2   15.82    1.42
  -1  21   2   14.72    1.35
  -1  21   2   12.03    0.81
   1 -21   2   14.58    1.37
  -1 -21  -2   12.04    1.17
  -1  21  -2   12.57    0.80
  -1 -21   2   15.19    1.35
   1  21  -2   15.07    1.33
   1 -21  -2   16.58    1.32
  -1  21  -2   13.11    1.15
   1  21   2   17.88    1.43
  -1  21   2   16.64    1.23
   1 -21  -3   -0.75    0.85
  -1 -21  -3    0.34    0.64
  -1  21   3   -0.39    0.89
  -1 -21  -3   -0.40    0.79
  -1 -21  -3    0.94    0.91
   1 -21   3    0.08    0.80
  -1 -21   3    0.12    0.75
   1  21  -3   -0.65    0.89
   1 -21  -3    0.48    0.90
   1  21   3   -0.31    0.68
  -1  21  -3    2.33    0.78
  -1 -21   3   -0.45    0.84
   1  21   3    0.16    0.82
   1 -21   3    0.18    0.79
  -1  21  -3    1.14    0.87
  -1 -21  -3   -0.41    0.74
  -1  21   3    0.84    0.78
   1 -21  -3   -1.49    0.86
  -1  21  -3    0.56    0.46
   1  21   3   -0.38    0.66
  -1  21   3    0.14    0.75
   1  21   3   -0.65    0.78
  -1 -21   3   -0.31    0.76
   1  21  -3    0.46    0.70
   1 -21   3    0.96    0.83
  -1  21  -3    1.02    0.70
  -1  21   3    0.32    0.49
  -1 -21  -4    2.03    0.70
  -1 -21  -4    3.92    0.92
   1  21   4    4.13    1.03
   1 -21  -4    0.62    0.66
  -1  21   4    3.73    1.04
   1 -21  -4    3.85    0.64
  -1 -21   4    5.01    0.92
  -1 -21  -4    4.16    1.11
   1 -21   4    2.38    0.96
   1  21  -4    2.27    0.99
  -1  21  -4    5.79    0.83
   1  21   4    4.74    0.82
  -1  21   4    3.16    0.69
   1  21  -4    3.96    1.10
  -1  21  -4    0.39    1.13
   1 -21   4    3.46    0.95
  -1 -21   4    4.16    1.05
   1 -21  -4    5.53    1.01
  -1 -21  -4    6.76    1.06
  -1  21   4    5.58    1.06
   1  21   4    3.14    0.84
   1  21   4    4.78    0.92
  -1 -21   4    3.26    0.95
  -1  21  -4    1.60    0.63
   1 -21   4    4.96    1.04
   1  21  -4    2.04    0.80
   1  21   4    3.17    0.93
  -1  21  -4    4.45    0.90
  -1  21   4    5.87    1.03
   1  21   5   12.31    1.33
  -1 -21  -5    8.61    1.00
  -1  21   5   11.11    1.31
   1 -21  -5   11.14    1.16
  -1  21  -5   10.49    1.15
  -1 -21  -5   10.74    1.11
  -1 -21  -5   12.51    1.36
   1  21   5   10.05    1.06
   1 -21   5   10.52    1.20
   1  21  -5    9.24    1.24
  -1  21  -5   12.41    1.29
   1 -21  -5   10.36    1.29
   1  21  -5   13.51    1.50
  -1  21  -5   10.16    1.38
   1  21   5    9.85    1.16
  -1 -21   5   14.02    1.38
   1 -21   5   10.48    1.29
  -1 -21  -5   10.05    1.19
   1  21   5   13.47    1.28
   1 -21  -5   14.53    1.39
  -1  21   5   14.28    1.36
   1 -21   5   12.25    1.29
  -1  21  -5   10.18    0.96
  -1  21   5   10.93    1.03
   1  21  -5   12.64    1.26
  -1  21  -5   11.38    1.21
  -1 -21   5   12.48    1.31
   1  21   5   13.10    1.28
  -1  21   5   13.49    1.23
  -1  21  -6    1.86    0.89
  -1 -21  -6    2.69    0.88
   1  21   6    2.26    0.89
   1 -21  -6    2.16    0.81
  -1 -21  -6    1.97    0.68
  -1  21  -6    4.38    1.04
   1 -21   6    1.81    0.87
   1  21  -6    1.41    0.90
  -1 -21   6    2.05    0.76
   1 -21  -6    2.96    0.94
  -1  21   6    1.14    0.92
   1  21   6    3.22    0.86
  -1  21  -6    2.86    1.12
   1  21  -6    3.77    1.10
  -1 -21   6    3.09    0.95
   1 -21   6    3.13    0.95
  -1 -21  -6    2.69    0.87
   1 -21  -6    3.74    0.97
  -1  21   6    2.08    0.84
  -1  21   6    3.45    0.92
  -1  21  -6    2.41    0.80
   1  21   6    3.85    0.94
   1  21  -6    2.96    0.91
   1  21   6    1.33    0.86
  -1 -21   6    4.51    1.00
   1 -21   6    4.24    0.89
  -1  21  -6    2.50    0.84
  -1  21   6    2.77    0.80
   1 -21  -7   -0.21    0.72
  -1  21  -7   -0.60    0.97
  -1 -21  -7    1.70    0.83
   1  21   7    1.39    0.87
  -1 -21  -7    0.73    0.81
  -1  21  -7    0.93    0.48
  -1  21   7    1.30    0.92
   1  21  -7    0.30    0.87
   1 -21   7    2.28    0.94
   1 -21  -7    2.27    1.03
   1 -21  -7   -0.58    0.96
  -1 -21  -7   -0.62    0.89
   1  21   7    3.78    1.07
   1  21  -7    1.63    1.05
  -1  21  -7    1.50    1.05
  -1 -21   7   -0.14    0.80
   1 -21   7    0.30    0.84
  -1  21   7    0.25    0.77
   1  21   7    2.34    0.90
  -1  21  -7    1.13    0.79
   1  21   7    1.93    0.82
  -1  21   7    2.13    0.87
   1  21  -7    2.24    0.93
  -1  21  -7    0.21    0.75
  -1  21   7    0.87    0.81
   1 -21   7    2.09    0.88
  -1 -21   7    0.72    0.82
  -1  21  -8    0.66    1.02
   1 -21  -8    1.22    0.91
  -1 -21  -8    1.02    0.75
  -1 -21  -8    2.02    1.02
  -1  21   8    1.30    0.84
  -1  21  -8    3.02    0.54
   1  21   8    1.43    0.79
   1  21  -8    1.43    0.98
   1 -21   8    1.46    0.85
  -1 -21  -8    1.43    0.87
   1 -21  -8    1.27    0.88
  -1  21   8    0.54    0.93
   1  21  -8    2.02    1.03
  -1  21  -8    0.36    1.23
  -1 -21   8    3.06    1.03
   1  21  -8    1.92    0.99
   1  21   8    1.44    0.83
   1 -21   8    1.28    0.87
  -1  21   8    0.64    0.77
   1  21   8   -0.30    0.91
  -1  21  -8    1.73    0.84
  -1  21  -8    1.62    0.84
  -1  21   8    0.96    0.96
  -1 -21   8    0.36    0.81
  -1  21  -9    7.31    1.49
  -1 -21  -9    6.37    1.26
  -1 -21  -9    4.60    0.97
   1 -21   9    5.99    1.13
  -1  21   9    3.47    1.01
   1  21  -9    6.86    1.20
  -1  21  -9    8.08    1.35
  -1  21  -9    4.64    1.08
  -1  21  -9    7.90    1.27
  -1  21   9    4.95    1.13
  -1  21  10    4.71    1.09
  -1  21 -10    3.19    1.42
   1  21 -10    3.41    1.45
  -1 -21 -10    3.52    1.14
  -1 -21 -11   14.49    1.85
   1  21 -11   18.60    2.25
  -1  21 -11   15.45    2.02
   1  21 -12    1.34    1.70
  -1  21 -12   -0.80    1.65
  -1 -21 -12    0.13    1.30
  -1  21 -13    6.21    1.84
   1  21 -13    1.81    1.70
  -1 -21 -13    4.70    1.63
   1  21 -14    4.16    1.97
  -1 -21 -14    1.17    1.67
  -1  21 -14    0.83    1.83
  -1  21 -15    3.20    1.95
   1  21 -15    8.13    2.34
  -1  23   0    0.33    1.02
  -1 -23   0   -0.66    0.73
   1 -23   0   -1.05    0.93
  -1 -23   0   -0.02    0.78
  -1 -23   0    0.19    0.80
   1 -23   0    1.53    0.68
  -1  23   0   -0.50    0.85
   1  23   0    0.86    0.90
   1  23   0    0.68    0.90
  -1  23   0    0.94    0.86
   1 -23   0    0.52    0.95
  -1 -23   0    0.80    0.78
   1  23   0    0.20    0.59
   1  23   0    0.09    0.72
  -1  23   0   -0.18    0.87
  -1  23   1   20.32    1.75
  -1 -23  -1   16.68    1.13
   1 -23  -1   16.80    1.54
  -1  23  -1   21.49    1.54
  -1 -23   1   17.10    1.45
   1 -23   1   13.27    1.34
  -1  23   1   19.89    1.62
  -1 -23  -1   16.61    1.35
   1  23   1   17.86    1.43
   1  23  -1   18.79    1.51
   1  23   1   24.06    1.87
  -1  23   1   18.03    1.46
  -1 -23   1   14.66    1.39
   1 -23   1   18.08    1.48
  -1 -23  -1   20.86    1.67
   1 -23  -1   21.49    1.67
   1  23  -1   15.30    1.15
   1  23  -1   20.15    1.52
  -1  23  -1   20.72    1.57
   1  23   1   15.98    1.17
  -1 -23  -1   13.50    1.19
   1  23  -1   18.89    1.46
   1 -23   1   16.76    1.42
   1 -23  -1   16.65    1.49
  -1  23   1   17.62    1.33
  -1  23  -1   20.41    1.46
   1  23   1   17.37    1.33
  -1 -23   1   15.20    1.37
  -1 -23  -2   -0.07    0.69
   1 -23   2   -0.29    0.81
  -1 -23   2    0.21    0.81
  -1 -23  -2    0.20    0.70
   1 -23  -2    2.71    0.86
  -1  23   2    0.73    1.04
   1 -23  -2   -0.52    0.63
  -1  23  -2    0.44    0.73
  -1 -23  -2    2.54    0.99
  -1  23   2    0.62    0.77
   1  23   2    0.49    0.77
  -1 -23   2    1.44    0.87
   1 -23   2    2.23    0.98
   1  23  -2    1.86    0.99
  -1 -23   2   -0.67    0.94
  -1 -23  -2    0.28    0.85
   1 -23   2    0.65    0.90
   1  23  -2   -0.01    0.88
  -1  23  -2   -0.17    0.78
   1 -23  -2    1.00    0.85
   1  23   2    0.53    0.80
  -1  23   2   -0.36    0.83
  -1  23   2    0.59    0.73
   1  23   2    0.33    0.69
   1  23   2    0.50    0.85
   1  23  -2    1.16    0.89
  -1  23  -2    0.17    0.82
  -1  23   3   12.40    1.48
   1 -23  -3   11.08    1.31
  -1 -23  -3    9.88    1.14
  -1 -23  -3   10.98    1.09
   1  23  -3   10.70    1.30
   1  23   3   14.08    1.20
   1 -23   3   12.77    1.35
  -1 -23   3    9.17    1.00
  -1  23  -3   12.57    1.35
   1 -23  -3    9.36    1.32
  -1 -23  -3    9.28    1.27
   1  23  -3   12.41    1.44
  -1 -23   3    9.88    1.29
   1 -23   3   13.68    1.40
  -1  23   3   12.44    1.30
   1  23   3   10.08    1.08
  -1  23  -3   11.17    1.28
  -1 -23  -3   10.81    1.25
   1 -23  -3   13.06    1.38
   1  23   3   10.57    1.31
   1 -23   3   13.45    1.34
  -1 -23   3   12.19    1.35
  -1  23   3   12.49    1.30
   1  23  -3   10.58    1.27
  -1  23  -3   10.86    1.18
   1  23   3    9.85    1.14
  -1  23   4    2.93    1.13
  -1 -23  -4    1.78    0.76
   1 -23  -4    4.06    0.84
  -1 -23  -4    1.90    0.80
  -1 -23   4    3.08    0.68
   1  23  -4    1.53    0.97
  -1  23  -4    3.03    0.92
   1 -23   4    2.40    1.02
  -1 -23  -4    2.55    1.01
   1 -23  -4    7.17    0.99
   1  23   4    1.30    0.78
   1 -23   4   -0.27    0.88
   1  23  -4    1.61    1.33
   1  23   4    1.00    0.79
  -1 -23   4    3.34    1.05
  -1  23  -4    1.25    0.80
  -1  23   4    1.77    0.88
   1 -23  -4    3.24    1.05
  -1 -23  -4    1.76    0.90
   1  23   4    0.06    0.84
   1  23   4    1.66    0.85
  -1  23   4    2.51    0.92
   1 -23   4    1.83    0.89
  -1 -23   4    2.70    0.97
  -1  23  -4    1.49    0.84
   1  23  -4    1.47    0.85
   1 -23  -5    2.93    0.92
  -1 -23  -5    0.52    0.82
  -1  23   5    2.37    1.01
   1  23   5    1.45    0.92
  -1 -23  -5    3.35    0.63
  -1 -23   5    2.76    0.84
  -1 -23  -5    2.28    0.97
  -1  23  -5    4.33    0.69
   1  23   5    1.98    0.76
   1  23  -5    2.71    1.03
   1 -23  -5    1.52    0.92
   1 -23   5    2.47    0.94
  -1 -23  -5    1.28    0.88
   1  23  -5    2.83    1.20
  -1  23  -5   -1.53    1.05
  -1 -23   5    1.80    1.10
   1 -23  -5    0.42    0.92
   1  23   5    4.52    1.02
   1 -23   5    0.33    0.86
  -1  23   5    1.37    0.84
   1  23   5    2.32    0.84
  -1  23   5    0.48    0.77
   1  23  -5    2.53    0.91
   1 -23   5    2.53    0.92
   1  23   5    2.59    0.94
  -1  23  -5    3.25    1.08
  -1 -23   5    0.25    0.82
  -1 -23  -6    3.82    0.87
   1  23   6    4.81    1.04
  -1 -23  -6    6.81    1.07
   1 -23  -6    6.50    0.87
   1 -23  -6    3.85    1.08
   1  23  -6    6.58    1.23
  -1  23  -6    8.36    0.93
  -1  23   6    4.87    1.08
   1 -23   6    5.88    1.12
   1 -23  -6    3.76    1.03
   1  23  -6    7.57    1.46
  -1 -23   6    6.68    1.20
   1 -23   6    4.09    1.11
  -1  23  -6    4.25    1.25
   1  23   6    5.51    1.12
  -1  23   6    5.31    1.06
  -1 -23  -6    3.79    1.01
  -1  23   6    6.60    1.08
   1  23   6    5.29    1.10
   1 -23   6    4.13    1.04
   1  23  -6    7.11    1.15
  -1 -23   6    5.41    1.06
   1  23   6    3.85    1.08
  -1  23  -6    3.15    0.96
   1  23   7   10.35    1.25
  -1 -23  -7    7.64    1.09
  -1 -23  -7    9.02    1.13
  -1  23  -7    8.31    1.26
  -1  23   7    9.64    1.33
   1 -23  -7    9.81    1.24
  -1  23  -7   11.83    1.25
   1  23  -7    8.80    1.36
   1 -23  -7    9.83    1.37
   1 -23   7   12.01    1.34
   1 -23  -7    9.94    1.32
  -1  23  -7    9.57    1.46
  -1 -23   7    7.94    1.28
   1 -23   7   10.73    1.43
   1  23   7    9.26    1.30
   1  23   7    7.66    1.18
   1  23  -7    9.04    1.38
  -1 -23  -7    9.95    1.33
  -1  23   7   11.66    1.37
   1  23  -7    8.92    1.21
  -1  23  -7    8.58    1.21
   1 -23   7    7.62    1.19
  -1 -23   7    8.88    1.33
   1  23   7    8.58    1.21
  -1  23   7    9.32    1.21
  -1 -23  -8    6.98    1.15
  -1  23   8    6.83    1.22
   1  23   8    5.91    1.08
  -1 -23  -8    7.41    1.08
  -1  23  -8    9.14    1.42
   1 -23   8    9.58    1.33
   1  23  -8   10.19    1.45
  -1  23  -8   10.58    1.31
  -1  23  -8   10.27    1.58
  -1 -23  -8    8.48    1.34
  -1  23  -8    7.99    1.27
   1  23   8    5.00    1.18
   1  23  -9    7.18    1.31
  -1 -23  -9    7.04    1.30
  -1  23   9   10.00    1.40
  -1  23  -9    9.11    1.61
  -1  23  10   10.75    1.46
  -1 -23 -10    8.18    1.53
   1  23 -10    5.69    1.65
  -1  23 -10    8.72    1.58
   1  23 -11    2.18    1.63
  -1 -23 -11    1.77    1.35
  -1  23 -11    3.02    1.56
   1  23 -12    1.96    1.60
  -1  23 -12    0.98    1.59
  -1  23 -13   13.41    2.22
   1  23 -13   11.79    2.28
  -1  23 -14    0.99    1.70
   1  23 -14    1.09    1.79
   1  23 -15    4.14    2.19
  -1  25   0   15.80    1.63
   1  25   0   16.09    1.46
  -1  25   0   15.44    1.49
  -1 -25   0   16.87    1.46
   1 -25   0   14.18    1.50
   1  25   0   17.77    1.20
   1  25   0   14.13    1.50
  -1 -25   0   16.98    1.56
   1 -25   0   15.72    1.60
  -1  25   0   15.37    1.52
   1  25   0   13.96    1.35
  -1 -25   0   14.66    1.40
  -1  25   0   17.49    1.46
   1 -25   0   17.29    1.57
  -1 -25  -1   12.24    1.07
  -1  25   1   13.56    1.64
   1  25  -1   11.28    1.34
  -1  25   1   13.42    1.48
   1 -25  -1   12.94    1.44
  -1 -25   1   12.24    1.33
  -1  25  -1    9.99    1.22
   1  25   1   10.17    1.22
   1 -25   1    9.36    1.27
  -1 -25  -1   13.87    1.26
   1 -25  -1   10.10    1.44
  -1 -25   1   12.47    1.44
   1 -25   1   11.47    1.36
  -1 -25  -1   15.59    1.64
   1  25  -1   11.03    1.34
  -1  25  -1   14.39    1.43
   1  25  -1   11.06    1.01
   1  25   1   11.86    1.41
  -1  25   1   13.31    1.39
   1  25   1   13.43    1.13
   1 -25   1   12.41    1.32
  -1  25   1   12.27    1.23
   1  25   1   13.94    1.35
  -1  25  -1   12.78    1.32
  -1 -25  -1   11.18    1.13
   1  25  -1   11.48    1.24
   1 -25  -1   11.54    1.38
  -1 -25   1   13.47    1.35
  -1  25   2    0.39    1.05
   1 -25   2    0.16    0.87
   1 -25  -2    2.26    0.89
  -1 -25  -2    0.99    0.76
  -1 -25  -2   -0.06    0.78
  -1 -25   2    1.51    0.86
   1  25   2   -0.94    0.93
   1 -25   2    0.81    0.90
   1 -25  -2    0.46    0.91
  -1 -25  -2    2.50    1.05
   1  25  -2   -0.26    0.86
  -1  25  -2    0.49    0.83
  -1  25   2    1.30    0.93
  -1 -25   2   -0.60    0.82
   1  25  -2   -0.03    0.93
   1  25   2    1.25    0.92
  -1 -25   2    0.34    0.82
   1 -25   2    0.53    0.83
  -1  25  -2   -0.76    0.90
   1 -25  -2    0.47    0.85
  -1 -25  -2   -0.68    0.98
  -1  25   2    0.57    0.89
   1  25   2    1.08    0.72
  -1  25   2   -0.36    0.76
   1  25  -2    0.15    0.81
  -1  25  -2    0.49    0.77
   1  25   2   -0.58    0.90
   1 -25  -3    3.16    1.01
  -1 -25  -3    5.59    1.10
  -1  25   3    5.98    1.25
  -1 -25  -3    3.98    0.88
   1 -25   3    4.86    1.07
   1  25   3    5.51    1.02
  -1 -25  -3    3.97    1.06
  -1 -25   3    3.48    0.91
   1 -25  -3    7.15    1.25
   1  25  -3    0.64    0.96
  -1  25  -3    6.48    0.92
  -1 -25  -3    5.27    1.08
   1  25   3    5.20    0.94
   1 -25   3    3.73    1.04
   1  25  -3    6.84    1.27
  -1  25  -3    3.33    1.05
   1  25   3    3.90    1.03
  -1  25   3    5.02    1.18
  -1 -25   3    2.48    1.04
   1 -25  -3    6.79    1.21
   1 -25   3    6.08    1.12
  -1 -25   3    6.20    1.11
  -1  25  -3    3.89    0.89
   1  25  -3    3.54    1.03
   1  25   3    5.88    1.03
  -1  25   3    6.91    1.14
  -1  25   4    5.65    1.28
  -1 -25  -4    5.46    0.95
   1  25   4    7.44    1.25
   1 -25  -4    9.13    1.08
  -1 -25  -4    6.48    1.08
   1  25   4    7.28    0.92
   1 -25   4    3.95    1.16
  -1 -25  -4    5.05    1.17
  -1 -25   4    5.18    0.85
  -1  25  -4    6.04    1.19
   1  25  -4    4.89    1.17
   1 -25  -4    8.80    1.06
  -1  25   4    8.22    1.25
  -1 -25   4    6.85    1.20
   1 -25   4    6.66    1.20
   1  25   4    6.50    1.10
  -1 -25  -4    5.95    1.17
   1  25  -4    6.35    1.11
  -1  25  -4    4.30    1.13
   1 -25  -4    6.31    1.06
  -1 -25   4    7.30    1.16
  -1  25   4    4.89    0.93
  -1  25  -4    6.75    1.02
   1  25  -4    6.24    1.10
   1  25   4    4.99    0.92
   1  25   4    9.41    1.28
   1 -25   4    6.17    1.19
  -1  25   5    3.23    1.13
  -1 -25  -5    7.92    0.97
   1 -25  -5    4.14    1.00
  -1 -25  -5    5.27    0.98
   1  25   5    5.06    1.17
   1  25   5    2.96    0.87
   1 -25   5    4.53    1.12
  -1 -25   5    3.67    0.70
   1  25  -5    5.99    1.20
  -1  25  -5    4.45    1.09
  -1 -25  -5    4.16    1.15
   1 -25  -5    5.80    1.27
   1  25   5    5.12    1.17
   1 -25  -5    5.70    1.17
   1  25   5    5.26    1.04
  -1  25   5    5.84    1.20
   1  25  -5    0.99    1.25
  -1  25  -5    4.41    1.11
  -1 -25  -5    7.26    1.22
   1 -25   5    4.05    1.08
  -1 -25   5    6.49    1.24
   1  25   5    4.35    1.08
  -1  25   5    3.82    1.01
   1 -25   5    3.15    1.01
   1  25  -5    4.95    1.16
  -1  25  -5    5.86    1.07
  -1 -25   5    5.45    1.21
  -1 -25  -6   20.59    1.55
   1  25   6   18.02    1.55
  -1  25   6   26.04    1.93
   1 -25  -6   19.22    1.37
   1  25  -6   14.98    1.64
   1 -25  -6   20.98    1.76
   1 -25   6   18.86    1.59
  -1  25  -6   19.61    1.73
   1  25  -6   20.28    2.00
  -1 -25   6   24.49    2.06
   1 -25   6   23.00    1.79
  -1  25   6   22.84    1.79
  -1  25  -6   10.11    1.89
   1 -25  -6   23.82    1.84
   1  25   6   18.71    1.63
  -1 -25  -6   24.55    1.88
   1  25   6   18.90    1.63
   1 -25   6   22.28    1.74
   1  25  -6   21.67    1.73
  -1  25  -6   25.33    1.87
   1  25   6   23.98    1.82
  -1 -25   6   25.16    1.86
  -1  25   6   21.97    1.65
  -1 -25  -7    2.78    1.00
   1  25   7    2.06    0.93
   1 -25   7    3.37    1.09
  -1  25  -7    0.34    1.00
   1  25  -7    1.90    1.13
  -1  25   7    1.99    1.14
  -1 -25  -7    0.67    0.98
  -1  25  -7    3.75    1.22
   1  25   7    2.30    0.99
  -1  25  -7    1.55    0.93
  -1  25   8   11.35    1.45
   1  25   8    9.34    1.30
   1  25   8   12.64    1.55
   1 -25   8   10.83    1.39
  -1  25   9    5.40    1.25
  -1  25  10    9.47    1.57
   1  25 -10   10.55    1.84
   1  25 -11    6.43    1.77
   1  25 -12    1.68    1.64
   1  25 -13   -0.30    1.79
   1  25 -14   -1.10    1.98
  -1  27   0   10.66    1.55
  -1 -27   0   13.03    1.26
   1 -27   0    6.83    1.24
   1  27   0    8.12    1.26
  -1  27   0    8.54    1.27
  -1  27   0   11.44    1.57
   1  27   0   10.68    1.44
  -1 -27   0   11.46    1.47
   1 -27   0    9.27    1.44
  -1  27   0   11.09    1.23
  -1 -27   0   10.69    1.32
   1 -27   0    9.11    1.29
   1  27   0    9.67    1.27
  -1 -27   1    3.45    1.02
  -1  27  -1    3.08    1.18
   1 -27   1    4.92    1.07
  -1  27   1    8.84    1.55
   1 -27   1    5.76    1.10
  -1  27  -1    6.38    1.20
  -1  27   1    6.46    1.15
  -1 -27  -1    5.52    1.21
   1 -27  -1    4.00    1.15
   1  27   1    9.89    1.30
   1  27  -1    6.15    1.20
  -1 -27   1    5.37    1.16
   1  27   1    5.42    0.88
  -1 -27   1    5.94    1.22
  -1 -27  -1    7.48    1.40
   1 -27  -1    6.89    1.23
   1 -27   1    3.46    1.06
   1  27  -1    6.84    1.25
   1  27   1    5.18    1.13
  -1  27   1    4.50    1.10
  -1  27  -1    7.69    1.34
  -1  27   1    5.92    1.03
   1 -27  -1    8.39    1.23
  -1 -27  -1    6.25    1.11
   1  27   1    6.14    1.11
  -1  27  -1    8.34    1.21
   1  27  -1    6.86    1.11
  -1  27   2    9.63    1.46
  -1 -27  -2   10.48    1.28
  -1 -27   2   10.70    1.28
  -1  27   2   12.83    1.46
   1  27   2    8.12    1.13
  -1  27  -2    8.90    1.26
   1 -27  -2   10.47    1.44
  -1 -27  -2    9.70    1.38
   1 -27   2    7.38    1.21
   1  27  -2    6.46    1.14
  -1  27  -2    8.45    1.22
   1  27   2    8.96    1.04
   1 -27  -2   10.66    1.36
  -1 -27   2   10.07    1.41
   1 -27   2   11.20    1.44
   1  27  -2    7.23    1.19
  -1  27   2    9.78    1.45
  -1 -27  -2    4.69    1.18
   1  27   2    7.21    1.28
   1 -27  -2    9.48    1.28
  -1 -27   2    9.86    1.25
   1  27   2   11.22    1.31
  -1  27  -2    7.10    1.03
   1 -27   2    9.98    1.27
  -1  27   2    7.00    1.12
   1  27  -2    4.07    1.00
  -1  27   3    9.53    1.57
   1 -27  -3    5.62    1.17
  -1 -27  -3    6.04    1.13
   1  27   3    8.24    1.34
   1 -27   3    5.36    1.09
  -1  27  -3    7.78    1.14
  -1 -27   3    4.56    0.97
  -1 -27  -3    5.10    1.16
   1  27   3    9.69    1.06
   1 -27  -3    8.53    1.37
   1  27  -3    5.40    1.19
   1  27   3    5.09    1.16
  -1 -27   3    6.79    1.28
   1  27  -3    3.92    1.11
   1 -27   3    6.27    1.23
   1 -27  -3    7.75    1.30
  -1  27  -3    4.66    1.08
   1  27   3    4.73    0.91
  -1  27   3    4.52    1.17
  -1 -27  -3    5.49    1.16
  -1  27  -3    6.41    1.07
   1 -27   3    5.16    1.19
  -1 -27   3    7.12    1.15
   1  27  -3    8.14    1.23
   1  27   3    6.75    1.10
  -1  27   3    5.61    1.15
  -1  27   4   11.76    1.56
   1 -27  -4    9.03    1.04
  -1 -27  -4    8.57    1.14
   1  27   4   10.94    1.50
   1  27   4    9.38    1.04
  -1 -27   4    8.03    1.21
   1 -27   4    7.24    1.22
   1 -27  -4    9.40    1.46
   1  27  -4   10.64    1.35
  -1 -27  -4   11.46    1.48
  -1  27  -4   10.83    1.35
  -1  27   4    7.71    1.28
  -1 -27   4    9.65    1.43
   1 -27   4    5.75    1.16
  -1  27  -4    9.29    1.31
   1  27  -4    7.07    1.42
  -1 -27  -4    8.64    1.35
   1 -27  -4    6.11    1.12
   1  27   4    8.08    1.22
   1  27   4    9.75    1.20
   1 -27   4    7.39    1.30
   1  27  -4    7.60    1.22
  -1  27  -4   13.79    1.34
   1  27   4    9.78    1.23
  -1 -27   4    9.20    1.30
  -1  27   4    6.18    1.00
  -1  27   5   19.56    1.77
   1  27   5   13.30    1.51
  -1 -27  -5   19.98    1.35
   1  27  -5   13.95    1.50
   1  27   5   18.23    1.50
  -1  27  -5   20.61    1.52
   1 -27   5   15.29    1.59
  -1 -27   5   17.16    1.75
  -1 -27  -5   18.65    1.68
  -1  27  -5   16.79    1.63
   1 -27  -5   16.46    1.68
  -1  27   5   14.10    1.60
   1  27  -5   16.93    1.61
  -1  27  -5   16.87    1.50
  -1  27   6   10.78    1.54
  -1 -27  -6    7.75    1.15
   1  27   6    9.47    1.41
   1 -27   6   12.10    1.58
  -1  27  -6   11.67    1.16
  -1  27  -6    6.27    1.30
  -1 -27  -6   11.70    1.55
  -1  27  -6    8.08    1.20
   1  27   7    0.98    0.99
  -1 -27  -7    0.35    0.99
  -1  27  -7    0.51    1.23
  -1  27   7    1.68    1.20
   1  27   8   10.70    1.40
  -1  27   8   15.10    1.83
  -1  27   9    0.68    1.26
  -1  27  10    1.95    1.34
   1  27 -10   -0.73    1.40
   1  27 -11    0.77    1.50
   1  27 -12    1.23    1.66
   1  27 -13    2.70    1.80
   1  27 -14   -1.04    1.76
  -1  29   0    3.92    1.35
   1 -29   0    2.48    1.06
  -1 -29   0    2.89    0.91
  -1  29   0    5.36    1.25
   1  29   0    5.09    1.02
   1 -29   0    5.44    1.31
  -1  29   0    5.97    1.21
   1  29   0    6.90    1.32
  -1 -29   0    4.32    1.22
  -1  29   0    3.58    0.91
   1 -29   0    6.53    1.21
   1  29   0    5.43    1.01
  -1 -29   0    4.85    1.12
  -1  29  -1   19.64    1.89
  -1  29   1   20.30    1.93
   1 -29   1   21.73    1.55
  -1  29   1   17.32    1.64
  -1  29  -1   20.68    1.78
   1  29  -1   14.85    1.55
   1 -29  -1   17.03    1.41
  -1 -29  -1   18.13    1.49
   1  29   1   21.93    1.72
  -1 -29   1   21.19    1.68
  -1  29   1   22.38    1.83
  -1 -29   1   19.26    1.70
   1 -29   1   19.83    1.82
  -1 -29  -1   19.94    1.86
   1 -29  -1   16.29    1.68
  -1  29  -1   20.99    1.88
   1  29   1   18.48    1.69
   1  29  -1   21.51    1.93
   1 -29  -1   22.94    1.74
  -1 -29  -1   22.48    1.73
   1  29   1   20.49    1.69
   1  29  -1   17.00    1.55
  -1  29  -1   18.15    1.58
  -1  29   1   15.98    1.46
  -1 -29   1   20.68    1.73
   1 -29   1   17.50    1.71
  -1 -29   2    4.08    1.12
  -1  29   2    0.38    1.23
  -1 -29  -2    1.13    0.98
  -1 -29  -2    1.02    1.00
   1 -29   2    0.77    0.64
   1  29   2    0.99    0.87
  -1 -29   2    0.96    0.99
  -1  29  -2    1.41    0.86
  -1  29   2    2.67    1.10
   1  29   2    4.33    1.27
  -1  29  -2    1.71    0.98
  -1 -29   2    0.97    1.00
   1 -29   2    2.56    1.05
  -1 -29  -2    2.77    1.11
   1 -29  -2    2.20    1.05
   1  29  -2    1.08    0.90
  -1  29   2    1.97    0.95
  -1  29  -2    2.23    0.96
  -1  29   3    6.56    1.47
   1  29   3    5.09    1.21
  -1 -29  -3    1.88    0.75
   1  29   3    6.12    1.02
   1 -29   3    4.71    1.22
  -1 -29   3    6.80    0.86
  -1 -29   3    4.67    1.14
   1 -29  -3    3.36    1.17
  -1  29   3    5.96    1.24
  -1 -29  -3    5.65    1.30
  -1  29  -3    4.51    1.11
  -1  29  -3    5.31    1.05
  -1  29   4    7.11    1.46
  -1 -29  -4    8.03    1.24
   1  29   4    4.99    1.34
  -1 -29   4    7.04    1.20
   1 -29   4    6.18    1.31
   1  29   4    6.80    1.18
  -1 -29   4    8.76    1.49
  -1  29  -4    4.29    1.22
  -1  29   4    6.87    1.33
  -1 -29  -4    8.68    1.43
  -1  29  -4    5.63    1.05
  -1  29   5    6.99    1.48
   1  29   5    7.00    1.32
  -1  29  -5    8.41    1.41
  -1 -29  -5    7.00    1.40
   1  29   5    8.33    1.30
  -1  29   6    0.35    1.28
   1  29   6    0.50    1.00
   1  29   7    5.96    1.30
  -1  29   7    6.60    1.62
   1  29   8    2.42    1.18
  -1  29   8   -0.21    1.39
   1  29  -9    2.72    1.42
  -1  29   9    4.62    1.50
   1  29 -10   -1.39    1.51
  -1  29  10    3.13    1.54
  -1  31   0    9.35    1.62
  -1 -31   0   15.02    1.69
  -1  31   0   12.87    1.50
  -1  31  -1    1.81    1.37
  -1  31   1    0.68    1.30
  -1 -31   1    3.00    1.23
  -1  31  -1    1.47    1.09
  -1  31   1    1.79    1.08
  -1 -31  -1    1.03    1.12
  -1 -31   1    1.31    0.84
  -1  31   2    1.94    1.48
  -1  31  -2    1.02    1.30
   1  31   2    0.21    1.18
  -1  31  -2    1.85    1.10
  -1 -31  -2    1.68    1.09
  -1 -31   2    0.98    1.03
   1  31   3    1.49    1.24
  -1  31   3    3.07    1.48
  -1  31  -3    4.10    1.17
  -1 -31  -3    3.43    1.25
  -1 -31   3    2.96    1.06
  -1  31   4    7.87    1.72
   1  31   4    6.31    1.45
  -1  31   5    3.87    1.54
   1  31   5    4.77    1.33
  -1  31   6   17.99    2.20
   1  31   6   13.50    1.83
  -1  31   7    3.10    1.60
   1  31   7    3.38    1.32
   1  31   8    0.23    1.20
  -1  31   8   -0.53    1.57
  -1  31   9    1.18    1.45
  -1  31  10    5.54    1.70
  -1  33   0    1.94    1.62
  -1  33   1    3.09    1.81
  -1  33  -1    3.49    1.84
  -1  33   2   11.96    2.07
   1  33   2   10.41    1.84
  -1  33   3    1.29    1.60
  -1  33  -3    5.49    1.74
   1  33   3    0.59    1.49
  -1  33   4   16.04    2.15
   1  33   4   12.72    1.90
  -1  33   5   -0.07    1.62
   1  33   5    0.80    1.40
   1  33   6    5.69    1.63
  -1  33   6    4.65    1.76
  -1  33   7    2.46    1.74
   1  33   7    1.20    1.47
  -1  33   8   13.05    2.08
  -1  33   9    2.12    1.64
  -1  33  10    2.88    1.73
  -1  35   0   18.21    2.33
  -1  35   1   20.20    2.41
  -1  35  -1   20.49    2.37
   1  35   1   19.95    2.29
  -1  35  -2   -0.38    1.83
   1  35   2    0.06    1.63
  -1  35   2   -0.55    1.74
   1  35   3    2.22    1.69
  -1  35   3    1.66    1.73
   1  35   4    1.87    1.64
  -1  35  -4    4.14    1.91
  -1  35   4    1.19    1.70
  -1  35  -5    1.77    1.75
   1  35   5    3.57    1.59
  -1  35   5    2.37    1.76
   1  35   6    9.89    1.74
  -1  35   6   12.50    2.12
  -1  35   7   -0.80    1.80
   1  35   7    1.43    1.68
  -1  35   8    2.51    1.74
  -1  35   9    3.42    1.87
  -1  37   0    2.47    1.89
  -1  37   1   18.17    2.33
   1  37   1   21.61    2.43
  -1  37  -1   20.45    2.54
   1  37   2    6.77    1.94
  -1  37   2    1.41    1.78
  -1  37  -2    5.06    1.95
  -1  37   3    4.67    1.91
  -1  37  -3    6.32    1.99
   1  37   3    1.70    1.76
  -1  37  -4   -1.85    2.01
  -1  37   4   -0.19    1.84
   1  37   4    1.12    1.74
  -1  37   5    3.67    1.77
  -1  37  -5    1.84    1.73
   1  37   5    3.56    1.71
  -1  37   6    1.34    1.72
   1  37   6    3.14    1.66
  -1  37  -6    2.66    1.93
  -1  37   7   -0.06    1.76
   1  37   7   -0.93    1.72
  -1  37  -7    3.48    1.94
  -1  37   8    0.56    1.74
  -1  37   9    3.60    1.87
  -1  39   0    4.34    1.97
   1  39   0    1.17    1.92
  -1  39  -1    4.57    2.00
  -1  39   1    5.00    2.06
   1  39   1    4.41    1.91
  -1  39   2    3.07    1.85
   1  39   2    3.70    1.92
  -1  39  -2   -0.99    2.08
  -1  39   3    1.90    1.87
  -1  39  -3    1.16    1.90
   1  39   3    0.28    1.66
   1  39   4    8.86    2.06
  -1  39  -4    9.80    2.32
  -1  39   4    8.28    2.20
  -1  39   5    2.27    1.95
  -1  39  -5    2.78    1.89
   1  39   5    2.02    1.66
  -1  39   6    5.35    1.99
   1  39   6    4.08    1.85
  -1  39  -6    5.06    2.07
  -1  39   7    1.63    1.81
  -1  39  -7    0.79    1.73
   1  39   7    3.34    1.87
  -1  39   8    7.45    2.16
   1  41   0    4.83    1.97
  -1  41   0    8.32    2.14
  -1  41  -1    0.73    1.84
   1  41  -1    1.66    1.85
  -1  41   1    6.47    2.14
   1  41   1    2.04    1.86
   1  41   2    4.30    1.92
  -1  41  -2    1.88    1.83
   1  41  -2    1.06    1.92
  -1  41  -3    1.66    2.05
   1  41   3    0.40    1.75
  -1  41   3    5.82    2.04
  -1  41   4    0.65    1.89
  -1  41  -4    3.11    1.99
   1  41   4    3.48    1.81
   1  41   5    8.24    2.01
  -1  41  -5    5.36    2.02
  -1  41   5    7.95    2.34
  -1  41   6    2.00    1.92
   1  41   6    2.64    1.90
  -1  41  -6    3.60    1.95
  -1  41  -7   -1.54    1.97
   1  41   7   -0.59    1.65
  -1  43   0    5.72    2.07
   1  43   0    3.18    1.97
   1  43  -1    4.24    2.08
  -1  43  -1    0.38    1.80
   1  43   1    3.71    1.88
  -1  43   1    1.58    1.87
   1  43   2    2.06    1.92
  -1  43   2    0.49    1.85
  -1  43  -2    0.31    1.86
   1  43  -2    1.22    1.89
   1  43  -3    9.35    2.23
   1  43   3   11.60    2.20
  -1  43   3    3.52    1.85
  -1  43  -3    9.05    2.19
  -1  43  -4    1.33    1.87
   1  43   4    0.60    1.69
  -1  43   4    1.85    1.76
  -2   0   0    3.46    0.41
   2   0   0    4.65    0.43
   2   0   0    3.09    0.36
  -2   0   0    4.73    0.60
   2   0   0    4.27    0.56
  -2   0  -1    0.17    0.44
   2   0  -1    0.64    0.21
  -2   0   1    0.09    0.44
   2   0   1    0.06    0.24
   2   0  -1   -0.02    0.36
  -2   0   1    0.97    0.39
  -2   0   1   -0.26    0.23
   2   0  -1    0.33    0.23
   2   0   1    0.04    0.39
  -2   0  -1    1.24    0.55
   2   0  -1    0.81    0.21
   2   0   1    0.00    0.39
  -2   0   2    3.45    0.28
  -2   0  -2    2.86    0.53
   2   0  -2    3.20    0.33
   2   0   2    2.43    0.29
  -2   0   2    3.19    0.21
   2   0  -2    3.75    0.49
   2   0  -2    3.09    0.28
  -2   0   2    2.87    0.49
   2   0   2    2.32    0.22
   2   0  -2    3.63    0.42
   2   0   2    2.51    0.20
   2   0   2    3.18    0.46
  -2   0  -2    2.41    0.21
  -2   0   2    4.97    0.39
   2   0  -2    2.54    0.31
  -2   0  -2    2.45    0.49
  -2   0   2    2.92    0.37
  -2   0  -2    1.70    0.56
   2   0   2    2.16    0.17
   2   0  -2    2.60    0.33
  -2   0   2    3.44    0.32
   2   0   2    3.25    0.58
   2   0   2    3.30    0.18
   2   0  -2    3.45    0.48
  -2   0   3    0.37    0.25
   2   0  -3    0.00    0.33
  -2   0  -3   -0.38    0.52
   2   0   3    0.12    0.20
  -2   0   3   -0.30    0.44
   2   0  -3    1.14    0.18
   2   0  -3    0.59    0.42
  -2   0   3    0.53    0.18
  -2   0   3    0.32    0.37
   2   0   3    0.71    0.28
  -2   0   3    0.51    0.36
   2   0   3    0.32    0.22
   2   0  -3    0.85    0.47
  -2   0  -3    0.25    0.26
   2   0  -3    0.35    0.34
  -2   0  -3    0.19    0.22
  -2   0  -3   -0.55    0.72
   2   0   3    1.32    0.24
   2   0   3    0.05    0.24
   2   0  -3    2.73    0.51
   2   0   3    0.37    0.41
  -2   0   3    3.42    0.60
  -2   0  -3    1.27    0.48
   2   0  -3    0.03    0.30
  -2   0   3    0.43    0.35
  -2   0   4  307.59    2.83
   2   0  -4  311.43    3.00
  -2   0  -4  298.50    3.41
  -2   0   4  289.96    3.08
  -2   0   4  276.23    2.07
   2   0   4  297.16    1.66
   2   0  -4  295.48    2.95
   2   0   4  298.24    1.56
   2   0   4  304.12    2.50
   2   0  -4  293.97    3.24
  -2   0  -4  291.39    2.55
   2   0   4  290.29    3.22
   2   0   4  282.06    2.33
   2   0  -4  321.74    3.14
  -2   0   4  319.04    3.21
   2   0   4  309.10    2.53
  -2   0  -4  300.43    1.96
  -2   0   4  316.67    2.95
  -2   0   4  287.34    3.43
  -2   0  -4  300.35    4.03
  -2   0  -4  287.44    1.80
   2   0  -5    2.97    0.61
  -2   0  -5    1.34    0.69
  -2   0   5    1.09    0.33
   2   0  -5    1.05    0.49
  -2   0   5    1.96    0.57
   2   0   5    0.53    0.40
   2   0   5    0.17    0.32
   2   0  -5   -0.22    0.43
   2   0  -5    1.15    0.60
  -2   0  -5   -0.27    0.36
  -2   0   5    0.37    0.47
  -2   0  -5    2.65    0.90
  -2   0  -5    0.03    0.29
   2   0   5    0.31    0.37
  -2   0   5   -0.25    0.47
   2   0   5    0.12    0.60
  -2   0  -5   -0.31    0.29
  -2   0   5    0.16    0.61
  -2   0  -6  125.26    2.73
   2   0  -6  134.44    2.40
   2   0  -6  133.81    2.23
  -2   0   6  124.38    1.71
  -2   0   6  132.33    2.36
   2   0  -6  136.06    2.58
  -2   0  -6  150.50    2.36
  -2   0   6  137.16    2.51
   2   0   6  120.33    1.99
   2   0   6  138.27    2.22
   2   0   6  126.33    2.55
  -2   0  -6  133.02    1.86
   2   0   6  122.42    2.05
  -2   0  -6  143.74    1.90
  -2   0   6  119.51    2.64
  -2   0  -6  124.41    3.15
  -2   0   6  121.76    2.32
  -2   0  -7    0.47    0.85
   2   0  -7    2.29    0.49
  -2   0   7    0.48    0.61
  -2   0   7    0.16    0.58
   2   0   7   -0.10    0.45
   2   0   7   -0.13    0.48
  -2   0  -7   -0.16    0.49
   2   0  -7    0.12    0.65
  -2   0   7   -0.20    0.53
   2   0  -7    0.06    0.60
  -2   0  -7    0.50    0.40
   2   0   7    0.14    0.45
  -2   0   7    0.54    0.66
   2   0   7   -0.18    0.59
   2   0  -8  166.29    3.48
  -2   0  -8  157.70    3.54
   2   0  -8  164.01    2.63
  -2   0   8  165.15    2.92
   2   0  -8  167.01    3.39
  -2   0  -8  179.26    3.08
  -2   0   8  187.19    3.51
   2   0   8  162.79    2.95
   2   0  -8  150.85    3.03
  -2   0  -8  159.18    2.49
   2   0   8  171.52    2.98
  -2   0   8  190.97    3.39
   2   0   8  166.81    3.38
  -2   0   8  161.41    3.50
  -2   0  -9    0.90    1.05
   2   0  -9    0.73    0.96
  -2   0   9    0.28    0.66
   2   0  -9    0.45    0.49
  -2   0   9    0.92    0.82
   2   0  -9    1.30    0.82
  -2   0  -9    0.39    0.65
   2   0   9   -0.58    0.56
   2   0   9    0.16    0.56
   2   0  -9    0.63    0.69
  -2   0  -9   -0.12    0.47
  -2   0   9    0.55    0.66
  -2   0   9   -0.15    0.85
  -2   0 -10    0.97    1.17
   2   0 -10    2.12    1.13
  -2   0  10    1.73    0.78
  -2   0  10    3.36    0.94
   2   0  10    2.05    0.73
   2   0 -10    2.65    0.92
   2   0 -10    1.53    0.74
   2   0  10    3.83    0.84
  -2   0 -10    1.53    0.63
  -2   0  10    3.74    0.88
  -2   0  10    3.00    1.03
   2   0  10    1.43    0.81
  -2   0 -11    0.40    1.26
   2   0 -11    0.33    1.18
  -2   0  11    0.15    0.74
   2   0  11    0.31    0.83
   2   0 -11    0.95    0.88
  -2   0  11   -0.44    0.88
   2   0  11    0.17    0.67
  -2   0  11    0.73    0.74
   2   0 -11    0.36    0.78
   2   0  11    0.24    0.73
  -2   0  11    0.48    0.90
   2   0  11    0.58    0.64
  -2   0  12  697.64    7.08
   2   0 -12  679.42    8.73
  -2   0 -13    0.36    1.52
   2   0 -13    0.24    1.43
  -2   0 -14    8.68    1.98
   2   0 -14   10.67    1.92
   2   0 -15    0.75    1.71
  -2   0 -15   -1.46    1.79
  -2   0 -16  257.27    7.09
   2   0 -16  248.88    6.66
   2   0 -17    1.32    1.87
  -2   0 -17    0.94    2.06
  -2  -2   0   20.77    0.92
  -2   2   0   25.08    0.71
  -2  -2   0   20.45    0.67
   2  -2   0   22.26    0.70
   2   2   0   20.58    0.73
  -2   2   0   19.65    0.65
  -2  -2   0   20.92    0.69
   2  -2   0   21.07    0.43
  -2  -2   0   24.67    0.45
  -2   2   0   23.05    0.47
   2  -2   0   21.13    0.39
   2   2   0   20.82    0.36
  -2   2   0   21.70    0.94
   2  -2   0   21.77    0.87
   2   2   0   21.88    0.86
  -2  -2  -1  183.02    2.32
   2  -2  -1  170.55    1.43
  -2  -2   1  196.02    1.02
   2   2  -1  185.44    1.39
  -2  -2   1  173.61    2.34
   2  -2  -1  178.16    1.74
  -2  -2   1  185.24    2.03
   2  -2   1  190.01    2.05
  -2   2   1  185.96    1.64
   2   2  -1  192.77    2.11
   2   2   1  182.37    1.79
   2   2  -1  189.01    1.30
  -2   2   1  192.49    2.01
  -2  -2   1  193.75    2.00
  -2   2  -1  198.90    1.10
   2  -2  -1  195.93    1.59
  -2  -2   1  181.51    1.50
   2   2  -1  176.85    1.46
   2   2  -1  154.34    1.29
  -2  -2  -1  201.60    1.04
   2   2   1  181.09    2.29
   2  -2  -1  182.83    1.49
   2  -2   1  190.53    1.94
  -2   2   1  172.64    1.46
  -2   2   1  179.88    1.44
  -2  -2  -1  190.46    1.17
  -2  -2   1  207.99    1.61
   2  -2  -1  191.07    2.39
   2   2  -1  201.59    1.64
   2  -2  -1  162.09    1.30
  -2   2   1  195.82    1.02
  -2  -2   1  195.50    1.19
  -2   2  -1  188.46    2.47
   2  -2   1  186.69    2.47
   2   2   1  181.35    2.30
   2  -2  -1  188.05    1.96
  -2  -2  -1  185.40    2.24
  -2   2   1  188.23    1.16
  -2  -2   2 4975.62    8.34
   2  -2  -2 4886.90    8.98
  -2   2  -2 4755.02   10.85
  -2  -2   2 5020.06   11.01
  -2  -2   2 4976.72   10.89
   2   2   2 4948.91    8.31
   2  -2   2 5021.70   11.33
  -2   2   2 5064.29   11.23
   2   2  -2 5066.19   11.31
   2  -2   2 4825.38    6.86
   2  -2   2 4643.01   10.02
   2   2  -2 5216.99    9.88
   2   2   2 5138.30    7.08
  -2  -2  -2 4703.85   12.35
  -2  -2  -2 4941.78    6.80
   2  -2  -2 4886.20    9.53
  -2   2   2 4684.05    9.75
   2  -2   2 5178.68    6.69
   2   2   2 5046.03    6.21
   2   2   2 4701.20   11.82
  -2  -2   2 4693.72    8.44
   2  -2   2 4549.14   13.12
   2   2  -2 5064.04   12.64
   2  -2   2 4872.48    6.87
   2   2   2 5091.08    6.52
   2  -2  -2 4915.58   10.68
   2   2   2 4516.70   12.37
   2   2  -3 1202.82    5.20
   2   2   3 1157.50    4.08
   2  -2  -3 1024.28    4.98
  -2  -2  -3 1234.77    6.54
  -2   2   3 1062.54    4.87
  -2   2  -3 1178.03    6.02
  -2  -2   3 1196.02    4.95
  -2  -2   3 1214.61    5.68
   2  -2   3 1228.05    6.13
   2   2  -3 1192.89    5.74
  -2   2   3 1177.65    4.50
   2   2   3 1187.76    3.66
   2  -2  -3 1193.77    4.19
  -2  -2   3 1193.79    5.77
  -2   2   3 1237.00    5.93
   2  -2   3 1167.63    4.23
   2  -2   3 1189.20    4.26
  -2  -2  -3 1188.76    6.49
   2  -2  -3 1253.72    5.69
   2   2  -3 1263.14    5.76
  -2   2  -3 1212.95    4.52
   2  -2  -3 1204.10    5.45
   2   2   3 1168.82    6.36
   2   2   3 1158.27    4.06
  -2  -2   3 1087.07    5.41
  -2  -2  -3 1222.18    4.25
  -2   2  -3 1160.26    5.94
  -2   2   3 1039.96    5.40
   2   2  -3 1238.64    5.47
   2   2   3 1155.33    4.07
  -2   2  -3 1196.40    4.32
  -2  -2  -3 1182.77    4.37
  -2  -2   3 1015.72    5.23
   2  -2   3 1154.96    5.43
   2  -2  -3 1096.82    5.17
   2  -2   3 1219.46    4.19
   2  -2   3 1223.77    4.03
   2   2  -3 1231.05    6.56
   2   2  -3 1111.00    5.29
   2   2   3 1195.12    4.20
  -2   2   3 1173.56    4.97
   2  -2  -3 1229.15    5.95
  -2   2   3 1176.46    6.12
  -2  -2   3 1080.54    4.87
  -2  -2  -3 1112.01    6.76
  -2   2  -3 1148.36    7.21
   2  -2  -4   40.70    1.15
  -2  -2  -4   39.68    1.36
  -2   2   4   39.15    1.09
  -2  -2   4   44.36    1.13
  -2   2  -4   44.26    1.38
   2   2   4   41.08    0.96
   2  -2   4   41.18    1.34
   2  -2  -4   40.33    1.18
   2   2  -4   37.52    1.16
  -2  -2   4   40.25    1.21
  -2   2   4   43.42    1.29
   2   2   4   40.53    0.58
   2  -2   4   40.56    0.79
   2  -2  -4   38.88    0.85
  -2   2   4   42.55    1.06
   2  -2  -4   31.56    1.12
   2   2  -4   34.75    1.21
  -2   2  -4   40.54    1.30
  -2   2  -4   47.51    1.12
   2  -2   4   40.22    1.24
   2  -2   4   47.63    1.08
  -2  -2  -4   38.00    0.98
   2  -2   4   38.67    1.02
  -2   2   4   43.67    1.23
   2  -2  -4   41.93    1.18
   2   2   4   42.41    0.99
   2   2   4   39.60    0.97
   2   2  -4   41.97    1.27
   2   2   4   38.84    1.33
  -2  -2   4   43.55    1.29
   2  -2   4   43.28    1.00
  -2  -2  -4   40.94    0.75
   2  -2   4   43.19    0.97
  -2   2  -4   46.34    0.87
  -2  -2  -4   43.36    0.80
  -2   2   4   43.61    1.15
  -2   2   4   40.33    1.36
  -2  -2   4   40.93    1.41
  -2  -2   4   43.52    1.18
   2   2   4   45.23    1.03
  -2   2  -4   37.69    0.68
  -2  -2  -4   41.21    1.63
  -2   2  -4   39.59    1.64
   2  -2  -5  999.19    6.12
  -2   2  -5 1051.74    7.01
  -2  -2  -5 1060.86    7.04
  -2  -2   5 1044.62    3.69
   2  -2   5 1050.86    3.68
  -2   2   5 1042.76    6.23
   2  -2  -5 1059.39    5.84
   2   2  -5 1024.01    5.85
  -2   2   5 1028.42    5.18
  -2  -2   5 1037.20    6.10
  -2  -2  -5 1073.73    5.54
   2   2   5 1059.83    5.48
   2   2  -5 1207.57    7.23
   2   2   5 1031.83    6.83
  -2   2  -5 1101.02    5.72
   2   2  -5 1127.92    6.76
  -2   2   5 1108.74    6.51
   2  -2   5 1022.85    6.31
   2   2   5  931.21    5.06
   2  -2   5 1119.54    5.75
   2  -2  -5  904.04    6.20
  -2  -2   5  916.62    6.14
   2  -2   5 1015.36    5.33
   2   2  -5 1106.01    6.45
   2   2   5 1103.24    5.46
  -2  -2  -5 1047.89    4.50
  -2   2  -5 1059.11    4.72
   2  -2   5  977.11    5.13
  -2   2   5 1093.55    6.15
  -2  -2   5  913.98    5.65
  -2   2   5 1031.40    6.88
  -2  -2   5 1059.67    7.19
  -2  -2  -5 1022.07    4.38
  -2  -2  -5  956.42    7.69
  -2   2  -5 1008.58    8.04
  -2   2  -5 1109.85    4.79
   2  -2  -6 2299.48    9.86
  -2  -2  -6 2181.34   10.91
  -2   2  -6 2158.75   11.01
  -2   2   6 2170.23    7.99
   2  -2  -6 2208.61    8.80
  -2  -2   6 2190.74    6.24
  -2  -2   6 2193.41    9.38
   2   2  -6 2212.03    8.89
  -2   2   6 2199.21    9.45
   2  -2  -6 1898.26    9.96
   2  -2   6 2285.14    9.19
   2   2   6 2275.36    8.72
   2   2  -6 1884.17    9.93
   2   2   6 2119.96   10.50
  -2   2  -6 2177.40    9.01
   2   2   6 2152.08    8.45
  -2   2   6 2348.78   10.32
   2  -2   6 1982.22    8.61
   2  -2   6 2171.44   10.00
  -2  -2  -6 2293.47    9.09
  -2  -2   6 2395.71   10.72
   2   2  -6 2236.54    9.78
  -2  -2  -6 2148.87    7.42
  -2  -2   6 2171.94   11.05
   2  -2   6 2107.57    8.55
  -2  -2  -6 2223.43    7.71
  -2   2   6 2144.16    9.54
  -2   2  -6 2132.41   12.70
   2   2   6 2363.42    9.12
  -2   2   6 2157.17   10.88
  -2  -2   6 2140.06    9.61
  -2   2  -6 2219.65    7.51
  -2   2  -7  155.08    3.30
   2  -2  -7  143.40    2.78
   2  -2  -7  152.77    3.04
  -2  -2  -7  157.35    3.22
   2  -2  -7  167.29    2.61
  -2  -2   7  154.77    1.92
   2   2  -7  161.45    2.56
  -2   2   7  145.65    2.70
  -2   2   7  158.50    2.35
  -2  -2   7  153.57    2.72
  -2  -2  -7  174.85    2.88
   2  -2  -7  153.97    3.12
   2   2  -7  172.42    3.23
  -2   2  -7  182.33    2.89
   2   2   7  151.86    3.07
   2   2   7  147.81    2.49
   2  -2   7  165.18    2.73
  -2   2   7  136.44    2.84
   2   2   7  164.39    2.64
  -2  -2   7  173.81    3.12
   2  -2   7  166.72    2.79
   2   2  -7  175.70    3.04
  -2  -2  -7  161.43    2.29
   2   2   7  157.11    2.64
  -2   2  -7  145.47    2.16
  -2  -2   7  157.62    3.25
  -2   2   7  163.43    3.35
   2  -2   7  168.14    2.70
  -2   2   7  152.58    2.74
  -2  -2   7  174.36    3.02
   2  -2   7  151.96    2.95
   2  -2  -8  145.28    3.15
  -2  -2  -8  162.65    3.58
  -2   2  -8  152.28    3.53
  -2  -2   8  151.95    1.99
   2  -2   8  154.84    3.11
  -2  -2   8  146.17    2.75
   2  -2  -8  152.74    2.51
  -2   2   8  151.62    2.84
   2   2  -8  151.45    2.58
   2  -2  -8  184.31    3.60
  -2  -2  -8  167.82    3.03
  -2   2  -8  153.89    2.91
   2   2  -8  184.18    3.55
  -2   2   8  170.43    3.31
   2   2   8  165.09    2.95
  -2  -2   8  138.26    3.04
   2  -2   8  164.81    2.99
   2   2  -8  166.16    3.17
  -2  -2  -8  152.89    2.44
  -2   2  -8  144.37    2.34
   2   2   8  156.30    2.82
   2  -2   8  168.64    2.97
  -2   2   8  144.36    2.96
   2  -2   8  147.20    3.10
  -2  -2   8  135.93    2.92
  -2   2   8  149.72    3.43
   2   2   8  154.85    3.37
  -2  -2   8  157.93    3.48
  -2  -2  -9  377.66    5.71
   2  -2  -9  393.20    5.44
   2   2  -9  390.66    5.75
  -2   2  -9  397.03    5.94
  -2   2   9  374.44    4.59
   2  -2   9  376.35    5.04
   2  -2  -9  389.60    4.11
   2   2  -9  392.80    4.26
  -2  -2   9  370.72    4.58
   2  -2  -9  431.40    5.62
  -2  -2  -9  349.37    4.68
   2   2  -9  319.48    4.96
  -2   2  -9  401.00    5.18
  -2   2   9  432.36    5.61
   2   2   9  418.40    4.91
  -2  -2   9  451.73    5.86
   2  -2   9  358.28    4.58
   2  -2  -9  380.01    5.14
   2   2  -9  442.18    5.49
  -2  -2  -9  393.35    4.11
  -2   2  -9  379.27    4.06
   2   2   9  425.49    5.01
  -2  -2   9  384.54    5.70
   2  -2   9  418.32    5.00
  -2   2   9  441.65    5.47
   2   2   9  401.03    5.64
   2  -2   9  375.30    5.29
  -2  -2   9  406.60    5.27
  -2   2   9  410.12    6.01
  -2   2 -10  534.41    7.35
  -2  -2 -10  503.12    7.04
   2   2 -10  503.01    6.81
   2  -2 -10  509.59    6.63
   2  -2  10  514.90    6.13
  -2   2  10  515.26    5.66
  -2  -2  10  507.27    5.57
   2   2  10  522.30    5.84
   2  -2 -10  446.46    6.23
   2   2 -10  476.66    6.46
  -2   2  10  490.32    6.41
  -2  -2  10  564.94    6.81
   2  -2  10  480.41    5.60
   2  -2 -10  505.95    6.23
   2   2 -10  558.90    6.64
  -2  -2 -10  498.22    5.08
  -2   2 -10  482.29    4.92
   2   2  10  560.38    6.27
   2  -2  10  481.92    5.78
  -2   2  10  548.34    6.45
  -2  -2  10  515.87    6.17
  -2   2  10  481.84    6.81
   2   2  10  514.90    6.77
   2  -2  10  503.08    6.53
  -2  -2  10  498.85    6.84
  -2  -2 -11  188.70    4.63
   2   2 -11  185.71    4.53
   2  -2 -11  184.08    4.35
  -2   2 -11  191.93    4.76
  -2   2  11  185.07    3.58
   2  -2  11  185.72    3.93
  -2  -2  11  192.47    3.65
   2  -2  11  187.81    3.89
   2  -2 -11  170.98    4.09
   2   2 -11  222.82    4.81
  -2   2  11  183.96    4.28
   2   2  11  181.50    3.72
  -2  -2  11  210.78    4.48
   2  -2  11  189.48    4.26
   2   2  11  201.61    4.04
   2  -2  11  192.45    3.98
  -2   2  11  201.52    4.12
  -2  -2  11  176.13    3.89
   2   2  11  185.59    4.33
  -2   2  11  172.98    4.33
  -2   2  12    0.47    0.78
  -2  -2  12   -0.01    0.78
  -2  -2 -12    0.95    1.39
  -2   2 -12   -0.52    1.45
   2  -2 -12    1.20    1.24
   2   2 -12    0.78    1.34
   2  -2 -13  177.23    4.87
  -2   2 -13  187.94    5.28
   2   2 -13  178.84    4.98
  -2  -2 -13  171.38    4.99
  -2   2 -14  176.70    5.44
  -2  -2 -14  161.94    5.20
   2  -2 -14  174.97    5.13
   2   2 -14  176.71    5.24
  -2   2 -15    6.00    2.01
   2   2 -15    2.89    1.87
   2  -2 -15    0.92    1.62
  -2  -2 -15    5.34    2.09
   2   2 -16   11.14    2.30
   2  -2 -16    6.46    1.96
  -2  -2 -16    9.14    2.20
   2   2 -17   19.17    2.60
  -2  -2 -17   13.00    2.40
  -2   2 -17   14.64    2.55
  -2  -4   0    1.18    0.62
  -2  -4   0    0.82    0.30
  -2  -4   0    0.61    0.37
  -2   4   0    0.43    0.34
  -2   4   0    0.38    0.33
   2   4   0   -0.17    0.37
   2  -4   0    0.67    0.42
   2   4   0    0.57    0.21
  -2  -4   0    0.85    0.26
  -2   4   0    0.44    0.27
   2  -4   0    0.49    0.29
   2  -4   0    0.52    0.22
   2   4   0   -0.12    0.35
  -2   4   0    1.15    0.55
   2   4   0    1.53    0.29
   2  -4   0    0.40    0.21
   2  -4   0    0.72    0.45
   2   4   0    0.14    0.20
   2  -4   0    1.08    0.31
  -2  -4  -1  325.81    3.22
  -2   4  -1  335.03    2.31
  -2  -4   1  328.59    1.70
  -2  -4   1  313.48    3.29
  -2   4   1  328.98    2.74
   2   4   1  330.04    1.69
  -2   4  -1  317.59    2.77
   2  -4   1  332.86    2.98
  -2  -4   1  319.06    2.80
  -2  -4  -1  320.68    2.43
  -2   4   1  320.20    2.52
   2  -4  -1  321.69    2.73
   2   4  -1  318.22    2.76
  -2  -4   1  332.14    2.78
   2   4   1  318.75    2.46
   2   4  -1  321.05    1.81
  -2  -4  -1  333.84    2.36
   2   4  -1  299.95    2.30
  -2  -4   1  350.00    2.43
  -2   4  -1  317.67    2.06
   2   4   1  320.56    1.99
   2  -4  -1  331.41    2.25
  -2  -4   1  342.52    2.40
   2  -4   1  327.22    2.02
   2  -4  -1  304.55    2.23
   2   4   1  382.01    2.07
   2  -4   1  321.93    2.01
  -2   4   1  255.35    2.01
   2   4   1  313.54    3.31
   2  -4   1  319.52    2.17
  -2   4   1  338.81    2.38
   2   4  -1  272.00    2.06
   2   4  -1  348.32    2.45
   2  -4  -1  314.15    2.17
   2   4  -1  339.05    2.22
   2  -4  -1  322.90    2.30
  -2   4   1  328.05    1.73
  -2   4  -1  318.06    3.27
   2   4   1  318.86    1.75
   2  -4  -1  328.66    3.18
  -2  -4   1  324.96    2.04
   2  -4   1  326.62    3.34
   2   4   1  316.50    2.89
  -2   4   1  319.38    2.10
   2  -4   1  358.30    1.84
  -2  -4  -1  338.48    2.91
   2  -4  -1  326.01    2.16
   2  -4   1  326.28    1.78
   2   4   2  694.57    2.77
  -2   4   2  758.81    4.50
  -2  -4  -2  717.21    4.82
  -2  -4   2  738.07    3.40
  -2   4  -2  747.50    4.24
   2  -4  -2  718.26    3.76
   2   4   2  729.78    3.46
   2  -4   2  730.27    4.60
  -2  -4  -2  733.95    3.37
   2   4  -2  720.84    4.38
  -2  -4   2  746.49    4.47
  -2  -4   2  732.26    4.39
  -2   4   2  703.81    3.89
   2  -4  -2  676.98    4.17
  -2  -4   2  777.28    4.29
  -2   4  -2  737.58    3.38
  -2  -4   2  677.52    4.01
   2  -4   2  710.70    3.34
  -2  -4  -2  713.18    3.16
   2  -4   2  725.93    3.20
   2  -4  -2  756.94    3.91
  -2  -4  -2  714.43    5.02
   2   4  -2  666.97    3.71
  -2   4  -2  709.56    3.94
   2  -4   2  717.94    3.62
   2   4   2  692.65    2.88
   2   4   2  760.03    3.37
   2  -4  -2  783.55    4.05
   2   4   2  721.51    5.08
  -2   4   2  755.89    3.99
   2   4  -2  727.55    3.81
  -2   4   2  755.41    3.96
   2  -4  -2  640.55    3.52
   2   4  -2  702.39    3.60
  -2  -4   2  798.76    3.95
  -2   4  -2  710.92    5.22
   2  -4   2  750.33    3.41
   2  -4  -2  715.84    3.81
  -2   4   2  671.19    3.56
   2  -4   2  726.22    2.92
  -2   4   2  706.13    4.08
  -2   4   2  701.69    3.32
   2   4   2  713.24    3.20
   2   4  -2  746.45    5.16
   2   4  -2  772.57    4.02
   2   4   2  726.08    4.69
   2  -4   2  745.61    5.47
  -2  -4  -2  716.20    4.55
  -2  -4  -3  218.68    2.89
  -2   4  -3  213.39    2.52
  -2   4   3  219.43    2.61
   2   4   3  201.36    1.89
  -2  -4   3  189.88    2.06
   2  -4  -3  206.12    2.33
  -2   4   3  224.43    2.30
   2   4  -3  204.98    2.48
   2  -4   3  208.98    2.03
  -2  -4  -3  202.52    1.61
  -2  -4   3  207.07    2.52
  -2   4   3  202.94    2.30
   2  -4   3  214.49    2.73
   2  -4  -3  195.67    2.13
   2   4   3  207.20    1.70
  -2   4  -3  209.86    2.43
   2  -4   3  173.62    1.92
   2  -4   3  227.84    2.06
   2  -4  -3  225.04    2.54
   2  -4  -3  217.70    2.37
   2   4   3  205.99    2.84
   2   4  -3  209.70    2.47
   2   4   3  197.68    1.89
   2  -4   3  208.10    2.22
  -2  -4  -3  230.43    2.09
  -2   4  -3  176.51    1.82
  -2  -4  -3  212.29    1.88
  -2   4   3  194.44    2.30
   2   4   3  201.89    1.88
   2   4  -3  200.77    2.36
  -2   4  -3  224.51    2.08
  -2  -4   3  205.41    2.39
   2  -4  -3  230.61    2.41
   2   4  -3  173.58    2.07
  -2  -4  -3  209.91    1.27
   2  -4   3  201.70    1.92
  -2   4   3  211.81    2.17
  -2  -4  -3  204.69    1.54
   2  -4   3  216.86    1.94
  -2   4  -3  212.55    1.57
   2   4  -3  218.00    2.45
   2  -4  -3  208.04    2.38
  -2   4   3  206.56    2.52
   2   4   3  233.41    2.04
  -2   4  -3  201.47    3.08
  -2  -4  -3  205.07    2.78
  -2   4  -3  221.46    1.36
  -2  -4   3  205.61    2.18
  -2   4  -4   30.75    1.20
  -2  -4  -4   34.17    1.42
   2  -4  -4   33.16    1.11
   2   4   4   31.08    0.87
   2   4   4   32.43    0.65
  -2   4   4   31.15    1.14
   2  -4   4   30.20    1.17
   2  -4  -4   32.04    0.90
  -2  -4   4   30.71    1.14
  -2   4   4   32.42    1.10
   2  -4   4   31.57    0.85
   2   4  -4   31.68    1.10
   2  -4   4   30.20    0.92
   2  -4   4   29.80    0.95
  -2   4  -4   33.15    1.15
   2   4  -4   36.07    1.23
  -2   4  -4   30.84    0.95
   2   4   4   28.68    0.91
   2   4   4   32.09    1.30
   2  -4  -4   31.93    1.08
  -2   4   4   37.32    1.19
   2   4  -4   32.57    1.09
   2   4   4   32.33    0.97
  -2  -4  -4   36.36    0.98
   2  -4  -4   39.11    1.28
  -2  -4   4   37.85    1.24
   2  -4   4   27.51    1.00
   2   4  -4   32.02    1.07
  -2  -4  -4   33.79    0.74
   2  -4   4   34.18    1.00
  -2  -4  -4   36.06    0.82
  -2   4   4   29.26    0.99
  -2   4  -4   34.58    0.86
   2  -4   4   32.06    0.88
  -2   4   4   26.08    1.12
  -2  -4   4   33.65    1.36
  -2  -4  -4   29.15    1.35
  -2  -4   4   29.35    1.00
  -2   4  -4   32.42    1.54
   2   4   4   27.26    0.86
  -2   4  -4   32.71    0.73
  -2  -4  -5 1348.54    8.24
  -2   4  -5 1334.42    7.97
   2  -4  -5 1247.00    6.95
   2  -4  -5 1355.33    5.58
   2  -4   5 1386.01    7.63
  -2   4   5 1421.54    7.32
  -2  -4   5 1377.94    3.18
   2   4  -5 1357.04    6.90
  -2   4   5 1319.17    6.66
  -2  -4   5 1366.06    3.32
  -2  -4   5 1323.39    7.07
   2  -4   5 1321.03    5.37
   2  -4   5 1413.94    6.56
   2   4   5 1351.14    8.14
   2   4  -5 1377.88    7.60
   2  -4   5 1314.27    7.02
  -2   4  -5 1480.95    6.92
   2   4   5 1336.36    6.16
   2   4   5 1385.59    6.41
  -2   4   5 1244.46    7.50
   2  -4  -5 1583.85    8.18
  -2  -4  -5 1220.30    6.30
  -2  -4   5 1382.75    7.53
   2  -4   5 1371.54    6.51
   2   4   5 1312.42    6.25
   2   4  -5 1389.84    7.20
  -2  -4  -5 1352.62    5.58
  -2   4  -5 1388.35    5.73
  -2   4   5 1394.41    7.09
  -2  -4   5 1356.36    8.23
   2  -4   5 1399.47    6.23
  -2   4   5 1395.16    8.11
  -2  -4   5 1343.83    6.97
  -2  -4  -5 1294.50    8.73
  -2   4  -5 1345.83    9.32
  -2  -4  -5 1325.72    5.28
  -2   4  -5 1322.03    5.25
  -2   4  -6    1.85    0.79
  -2  -4  -6   -0.21    0.76
   2  -4  -6    1.26    0.63
   2  -4  -6    0.15    0.60
   2   4  -6    1.08    0.45
  -2  -4   6    1.30    0.56
  -2   4   6    1.75    0.49
  -2  -4   6    1.29    0.24
  -2   4   6    1.20    0.67
  -2  -4   6    1.01    0.23
   2  -4  -6    0.26    0.43
   2  -4   6    0.62    0.56
   2  -4   6    1.58    0.26
  -2   4   6    1.55    0.60
   2   4   6    0.07    0.44
  -2  -4   6    0.53    0.55
   2  -4   6    1.18    0.55
   2  -4   6    1.23    0.47
  -2  -4  -6    0.65    0.45
   2  -4  -6    0.49    0.61
   2   4  -6    1.92    0.70
  -2   4  -6    1.04    0.51
   2   4   6    1.06    0.45
   2  -4   6    1.39    0.44
   2   4   6    0.81    0.68
  -2   4  -6    1.97    0.43
  -2   4   6    1.30    0.58
   2   4  -6    0.58    0.53
  -2  -4  -6    0.45    0.37
  -2   4  -6    1.81    0.95
  -2   4  -6    1.81    0.37
  -2  -4   6    0.56    0.52
   2   4   6    0.52    0.43
   2  -4   6    0.32    0.54
  -2   4   6    1.49    0.71
  -2  -4   6    2.25    0.80
  -2  -4  -6    1.31    0.35
  -2  -4  -7    4.58    0.95
  -2   4  -7    4.79    0.96
   2  -4  -7    7.27    0.93
   2  -4  -7    9.21    0.83
  -2   4   7    5.39    0.78
   2  -4   7    5.83    0.75
  -2  -4   7    5.25    0.40
   2  -4  -7    5.24    0.58
  -2  -4   7    5.41    0.42
   2   4  -7    5.50    0.66
  -2  -4   7    5.00    0.78
   2  -4   7    5.26    0.75
   2   4  -7    4.35    0.85
  -2   4  -7    6.35    0.72
   2  -4  -7    3.18    0.70
  -2  -4  -7    3.86    0.62
   2   4   7    5.68    0.70
  -2   4   7    5.15    0.82
   2   4   7    5.21    0.67
   2  -4   7    7.55    0.72
  -2  -4   7    5.38    0.80
   2  -4   7    5.64    0.81
   2   4  -7    7.21    0.90
   2   4   7    5.58    0.69
  -2  -4  -7    5.85    0.59
  -2  -4   7    4.98    0.75
  -2   4  -7    8.80    0.69
  -2   4   7    4.60    0.74
   2  -4   7    5.25    0.66
  -2   4   7    7.02    0.97
   2   4   7    3.82    0.84
  -2   4  -7    5.96    1.17
  -2  -4   7    4.05    0.86
   2  -4  -8  126.62    2.94
   2  -4  -8  129.00    2.89
  -2  -4  -8  134.52    3.26
  -2   4  -8  138.03    3.38
   2   4  -8  133.80    2.50
   2  -4  -8  135.58    2.43
   2  -4   8  131.25    2.85
  -2  -4   8  130.46    2.63
  -2   4   8  131.23    2.67
   2  -4   8  155.07    2.97
  -2  -4  -8  153.90    2.91
   2  -4  -8  135.58    3.10
   2   4  -8  117.99    3.01
  -2   4  -8  146.97    2.91
   2   4   8  137.51    3.23
  -2   4   8  146.07    3.12
   2   4   8  141.84    2.67
  -2  -4   8  125.80    2.93
   2   4  -8  127.29    2.87
  -2  -4  -8  136.62    2.38
   2   4   8  139.79    2.76
  -2   4  -8  138.16    2.37
  -2   4   8  156.21    3.11
   2  -4   8  147.97    2.83
   2  -4   8  133.79    2.96
  -2   4   8  138.15    3.34
  -2  -4   8  136.45    3.29
  -2  -4   8  148.72    3.05
  -2   4  -9  379.07    5.86
   2  -4  -9  362.53    5.19
  -2  -4  -9  371.92    5.61
   2  -4  -9  365.87    5.07
   2  -4   9  373.38    4.98
   2  -4  -9  388.59    4.13
  -2   4   9  384.06    4.67
  -2  -4   9  361.10    4.59
   2   4  -9  387.86    4.35
   2  -4   9  381.32    5.06
  -2  -4  -9  449.66    5.43
   2  -4  -9  460.69    6.12
   2   4  -9  432.64    5.72
  -2   4  -9  374.10    4.98
  -2   4   9  356.92    5.29
   2   4   9  347.75    4.51
  -2  -4   9  352.31    5.30
  -2  -4   9  381.12    5.15
   2   4  -9  344.05    4.92
   2  -4   9  369.66    5.22
  -2  -4  -9  424.14    4.58
   2   4   9  394.19    4.85
  -2   4   9  400.57    5.20
   2  -4   9  387.50    4.90
   2   4   9  370.92    5.55
  -2   4   9  383.01    5.91
  -2  -4   9  391.91    5.85
  -2   4  -9  372.81    4.12
   2   4 -10  157.98    4.01
  -2   4 -10  171.37    4.28
  -2  -4 -10  147.16    3.87
   2  -4 -10  153.01    3.68
   2  -4  10  148.36    3.33
  -2  -4  10  151.97    3.18
  -2   4  10  168.35    3.27
   2  -4  10  189.75    3.82
   2  -4 -10  139.41    3.59
   2   4 -10  162.49    3.77
  -2   4  10  156.62    3.63
   2   4  10  159.64    3.37
  -2  -4  10  182.99    4.03
   2  -4 -10  162.10    3.68
   2   4 -10  173.01    3.73
  -2  -4 -10  165.66    3.05
  -2   4 -10  149.43    2.86
  -2   4  10  158.16    3.51
   2  -4  10  172.07    3.52
   2   4  10  150.72    3.77
   2  -4  10  155.26    3.62
  -2  -4  10  157.89    3.95
  -2   4  10  178.83    4.32
   2   4  10  174.58    3.52
  -2  -4  10  151.63    3.49
  -2  -4 -11    0.74    1.28
   2  -4 -11    3.10    1.16
  -2   4 -11    2.66    1.26
   2   4 -11    1.32    1.24
  -2  -4  11    3.16    0.88
   2  -4  11    1.73    0.71
  -2   4  11    3.33    0.86
  -2   4  11    3.47    1.00
   2   4  11    1.84    0.73
  -2  -4  11    3.68    1.01
   2  -4  11    3.45    0.84
   2  -4 -11    4.06    1.05
   2   4 -11    3.23    1.04
   2  -4  11    5.15    1.05
  -2   4  11    0.82    0.77
   2  -4  11    1.88    0.81
   2   4  11    2.26    0.87
  -2  -4  11    4.08    0.95
  -2   4  11    0.74    1.08
  -2   4  12   30.39    1.69
  -2  -4  12   34.59    1.76
   2   4 -12   38.25    2.59
  -2  -4 -12   29.47    2.27
  -2   4 -12   32.23    2.44
   2  -4 -12   33.33    2.26
   2   4 -13  106.86    4.01
  -2   4 -13  108.38    4.21
   2  -4 -13  102.65    3.78
  -2  -4 -14   82.81    3.80
  -2   4 -14   86.27    4.04
   2  -4 -14   80.93    3.58
  -2   4 -15    5.02    2.07
   2  -4 -15    3.28    1.71
  -2  -4 -15    3.92    1.88
   2   4 -15    4.51    1.89
  -2  -4 -16   45.25    3.52
   2  -4 -16   43.92    3.07
  -2   4 -16   37.29    3.14
   2   4 -16   49.65    3.47
   2   4 -17   53.20    3.69
  -2  -4 -17   57.66    3.94
  -2   4 -17   54.16    3.91
   2  -4 -17   52.54    3.48
  -2   6   0 1913.43    6.64
  -2  -6   0 1935.99    8.59
  -2  -6   0 1914.03    6.83
  -2   6   0 1959.20    7.21
   2  -6   0 1922.78    7.41
  -2  -6   0 1955.33    6.91
   2   6   0 1919.66    5.89
   2   6   0 1932.76    7.02
  -2   6   0 1967.80    6.32
   2  -6   0 2056.49    5.78
   2   6   0 1924.62    6.56
  -2   6   0 2076.41    6.21
  -2  -6   0 2017.30    6.28
   2  -6   0 1987.73    6.45
  -2   6   0 1988.14    4.32
   2  -6   0 2006.78    6.44
  -2   6   0 1973.78    4.70
  -2  -6   0 1973.05    4.22
  -2  -6   0 1915.84    4.47
   2   6   0 2004.70    5.63
   2  -6   0 1986.57    5.39
   2  -6   0 1939.23    4.39
   2  -6   0 1903.86    7.82
   2   6   0 1872.01    6.34
   2   6   0 1815.49    6.60
  -2   6   0 1823.20    7.72
  -2   6   1   27.70    0.93
  -2   6  -1   25.30    0.79
  -2  -6   1   28.75    1.17
  -2  -6  -1   31.70    0.49
  -2  -6  -1   28.15    1.14
   2  -6   1   26.95    0.99
   2   6  -1   28.67    0.98
  -2   6  -1   25.71    0.95
  -2   6   1   26.64    0.90
   2   6   1   27.27    0.83
  -2  -6   1   27.77    0.92
  -2  -6  -1   27.34    0.83
   2  -6   1   27.85    0.89
   2  -6  -1   23.81    0.95
   2   6  -1   32.10    0.69
   2   6   1   26.34    0.84
  -2  -6   1   29.69    0.97
   2   6  -1   29.33    0.86
  -2  -6   1   29.40    0.91
  -2   6  -1   25.34    0.81
   2   6   1   31.42    0.85
  -2  -6  -1   30.03    1.18
   2  -6   1   31.30    0.59
   2  -6   1   24.77    0.81
  -2  -6  -1   30.59    0.83
  -2   6   1   35.19    0.97
  -2  -6   1   25.59    0.77
   2   6   1   25.86    1.16
  -2   6  -1   31.33    0.89
   2   6   1   30.12    0.78
   2  -6  -1   27.59    0.80
  -2   6   1   22.05    0.74
   2  -6  -1   32.76    0.94
   2  -6   1   25.01    0.80
   2   6  -1   32.91    0.99
   2  -6  -1   26.34    0.60
  -2   6   1   25.06    0.64
  -2  -6  -1   30.48    0.51
  -2  -6   1   27.33    0.81
   2  -6   1   26.93    1.06
   2   6  -1   22.98    0.71
   2   6  -1   33.26    0.98
  -2  -6   1   26.56    0.66
   2  -6   1   25.27    0.73
   2   6   1   28.55    0.74
   2   6   1   27.20    0.77
   2  -6  -1   29.94    0.91
  -2   6  -1   28.06    0.49
   2  -6   1   29.29    0.76
  -2   6  -1   23.68    1.04
  -2   6   1   29.08    0.78
  -2   6  -1   31.43    0.53
   2   6   1   28.66    0.89
   2  -6  -1   26.92    0.75
  -2  -6  -1   27.63    0.86
   2  -6  -1   26.99    0.99
  -2  -6  -2  110.31    2.07
   2   6   2  118.65    1.42
  -2   6   2  117.19    1.89
  -2   6  -2  110.59    1.58
  -2   6  -2  111.79    1.43
  -2  -6   2  104.02    1.43
  -2  -6  -2  114.29    0.98
   2  -6  -2  120.42    1.77
   2   6  -2  109.29    1.10
   2  -6  -2  102.04    1.87
   2  -6   2  118.90    1.73
  -2  -6   2  119.10    1.92
  -2   6   2  115.03    1.89
  -2  -6  -2  109.83    1.47
   2   6  -2  115.03    1.91
   2  -6   2  115.47    2.00
   2   6   2  110.45    1.49
  -2   6  -2  115.56    1.95
  -2  -6   2  113.01    1.88
   2   6   2  111.35    1.80
  -2   6  -2  141.95    1.94
  -2  -6   2  135.41    1.89
  -2   6  -2  113.36    1.60
   2  -6  -2  103.77    1.62
  -2  -6  -2  119.90    1.54
   2  -6   2  125.48    1.83
  -2  -6   2  122.38    1.77
   2   6   2  120.53    1.63
   2  -6   2   79.11    1.16
  -2   6   2  116.12    1.75
   2  -6  -2  106.68    1.70
   2   6   2  108.74    1.42
   2   6  -2  102.25    1.74
  -2   6   2  121.41    1.72
  -2   6  -2  115.35    1.48
   2   6   2  120.30    2.26
  -2  -6  -2  107.62    1.57
   2  -6   2  118.08    1.36
   2   6  -2  110.07    1.64
  -2   6   2  114.27    1.66
  -2   6   2  106.98    1.49
   2   6  -2   90.69    1.51
  -2  -6  -2  115.20    1.11
  -2   6  -2  114.65    1.01
   2   6   2  116.99    1.62
   2  -6   2  105.69    1.57
  -2  -6   2  108.83    1.64
   2  -6  -2  113.04    1.48
  -2   6   2  115.34    1.63
   2   6   2  115.74    1.85
   2  -6   2  116.80    2.26
   2   6  -2  127.21    1.84
   2  -6  -2  132.38    1.83
  -2   6  -2  125.31    1.16
  -2   6  -2  119.13    2.24
   2  -6   2  129.41    1.59
  -2  -6  -2  115.16    1.78
  -2   6  -3  813.36    3.62
  -2  -6  -3  809.07    3.14
  -2   6   3  828.41    5.20
  -2  -6  -3  797.04    5.60
   2  -6  -3  719.22    4.72
   2   6   3  776.55    4.04
  -2  -6   3  831.33    4.56
  -2   6  -3  826.82    4.88
   2  -6   3  793.07    4.53
   2  -6   3  822.45    5.42
  -2   6   3  772.64    5.27
   2  -6  -3  805.05    5.00
  -2  -6   3  826.16    5.27
  -2  -6  -3  806.29    3.61
   2   6  -3  818.88    5.17
   2   6   3  800.17    3.84
  -2   6  -3  800.81    4.31
   2  -6  -3  866.08    5.05
  -2  -6   3  715.18    4.68
  -2   6  -3  818.11    4.58
   2  -6   3  788.21    4.24
   2   6   3  815.69    5.90
   2  -6   3  807.89    4.08
   2  -6   3  831.84    4.34
  -2   6   3  807.01    4.88
   2   6   3  825.06    4.57
   2   6  -3  890.04    5.32
   2  -6  -3  702.23    4.65
  -2  -6  -3  849.84    4.40
  -2  -6  -3  867.49    4.30
   2   6   3  813.11    4.10
  -2   6  -3  873.24    4.64
   2   6  -3  923.12    5.31
  -2   6   3  831.49    4.57
  -2  -6   3  806.58    4.85
   2   6  -3  882.08    5.04
  -2   6  -3  831.73    3.26
  -2   6   3  878.74    4.70
  -2   6  -3  820.03    6.31
   2  -6   3  777.14    4.41
  -2  -6  -3  809.44    3.89
  -2  -6  -3  815.99    5.32
  -2   6  -3  775.26    3.81
   2   6   3  815.00    4.12
  -2   6   3  820.06    4.86
   2  -6   3  851.02    4.21
   2  -6  -3  834.97    4.63
  -2  -6  -4 4096.50   13.47
  -2   6   4 4074.70   12.28
   2   6   4 4132.58    9.86
  -2   6  -4 4085.01   12.31
   2  -6  -4 3780.91   11.90
   2  -6   4 4032.11   12.97
   2   6   4 3838.34    8.61
  -2  -6  -4 3998.17    7.34
   2  -6   4 3917.04   10.81
   2  -6  -4 4007.10   10.97
  -2  -6   4 4089.94   12.20
   2   6  -4 4056.68   11.94
  -2   6   4 3967.42   12.45
  -2  -6   4 3766.10   12.30
   2  -6   4 4130.67   10.99
   2  -6   4 4259.52   10.58
  -2   6   4 4466.97   12.12
   2   6   4 4006.57    9.66
  -2   6  -4 3985.43   11.76
   2   6  -4 4226.90   12.22
   2   6   4 4263.05   10.51
   2   6   4 4052.28   13.76
  -2   6  -4 4027.04    9.60
   2  -6  -4 4210.18   12.11
   2   6  -4 4202.60   12.02
  -2  -6  -4 4434.21   10.44
  -2   6  -4 4047.81    8.54
   2   6  -4 4212.74   11.75
   2  -6   4 4079.49   10.68
  -2   6   4 4409.57   11.27
   2  -6  -4 4082.52   11.49
  -2   6  -4 4099.00   10.11
  -2  -6  -4 4256.67    9.80
   2  -6   4 4032.63   10.67
  -2   6   4 4124.93   12.69
  -2  -6  -4 4002.97   13.48
  -2   6  -4 4010.01   15.10
   2   6   4 4399.07   10.35
  -2  -6   4 4263.94   11.51
   2  -6  -5 1371.64    7.51
   2  -6  -5 1334.45    6.95
  -2  -6  -5 1481.97    9.18
  -2   6  -5 1346.38    7.97
  -2  -6  -5 1308.14    3.33
   2  -6   5 1381.08    7.90
  -2  -6   5 1349.64    7.42
  -2   6   5 1324.56    7.34
  -2  -6   5 1341.37    3.57
  -2   6   5 1377.70    7.40
   2   6   5 1359.65    4.05
   2   6  -5 1362.63    7.21
   2  -6  -5 1378.14    6.60
   2  -6   5 1315.35    6.32
  -2  -6   5 1138.38    7.20
   2  -6   5 1198.03    6.37
   2  -6   5 1391.30    6.93
   2   6   5 1357.35    8.42
  -2   6   5 1190.64    7.14
   2   6  -5 1417.14    7.93
  -2   6  -5 1295.28    6.53
   2   6   5 1305.11    6.64
   2   6   5 1361.27    6.49
  -2  -6  -5 1295.34    6.81
   2  -6  -5 1403.52    8.09
  -2   6  -5 1377.70    5.52
  -2  -6  -5 1351.85    5.44
   2   6  -5 1363.16    7.31
  -2   6   5 1381.83    7.05
  -2   6  -5 1334.70    6.24
   2  -6   5 1336.83    6.87
   2  -6   5 1397.62    6.58
  -2   6   5 1368.92    7.97
   2   6   5 1385.93    6.60
  -2  -6  -5 1346.61    8.64
  -2   6  -5 1388.20    9.60
  -2  -6   5 1352.71    7.32
  -2  -6  -5 1287.73    5.99
  -2  -6   5 1317.10    8.24
   2  -6  -6   17.89    1.03
  -2  -6  -6   18.87    1.27
   2  -6  -6   19.04    1.11
  -2   6  -6   18.12    1.26
   2   6  -6   17.22    0.96
  -2   6   6   18.69    1.10
   2  -6   6   18.96    1.08
  -2  -6   6   15.51    0.49
  -2  -6   6   19.35    1.07
   2  -6   6   19.18    0.75
  -2  -6   6   22.28    1.14
   2  -6   6   17.63    1.00
   2   6  -6   20.04    1.14
  -2   6  -6   17.83    0.95
   2   6   6   17.28    1.19
   2   6   6   20.25    0.98
  -2   6   6   22.40    1.19
   2   6   6   17.73    0.93
  -2  -6  -6   17.97    0.99
   2  -6  -6   18.69    1.14
   2   6   6   18.98    0.95
   2  -6   6   18.50    0.95
  -2   6  -6   20.47    0.82
   2   6  -6   15.65    1.02
  -2   6   6   17.67    1.02
  -2  -6   6   14.83    1.12
  -2   6  -6   18.85    0.88
  -2   6  -6   18.72    1.41
  -2  -6  -6   22.16    1.47
  -2  -6  -6   18.37    0.78
   2  -6   6   19.52    1.03
  -2   6   6   17.87    1.17
  -2  -6  -6   21.24    0.89
  -2  -6   6   17.17    1.01
   2  -6  -7   16.91    1.18
   2  -6  -7   16.50    1.10
  -2  -6  -7   15.97    1.28
  -2   6  -7   14.81    1.32
   2  -6   7   19.64    1.20
   2  -6  -7   17.17    0.97
  -2  -6   7   16.28    0.59
   2   6  -7   17.11    1.01
  -2   6   7   16.84    1.08
  -2  -6   7   15.67    1.06
   2  -6  -7   18.40    1.22
   2  -6   7   18.17    1.02
  -2   6   7   13.53    1.03
   2   6  -7   15.10    1.18
   2   6   7   17.75    1.29
  -2   6  -7   21.08    1.11
   2   6   7   14.79    0.96
  -2  -6   7   17.77    1.14
  -2  -6  -7   17.00    1.01
   2   6   7   18.53    1.06
  -2  -6  -7   15.76    0.83
   2   6  -7   19.55    1.24
  -2   6  -7   14.44    0.80
  -2   6   7   19.76    1.15
   2  -6   7   14.40    1.02
   2  -6   7   18.86    1.03
  -2   6   7   16.71    1.25
  -2  -6   7   16.95    1.27
  -2  -6   7   19.24    1.18
  -2   6  -7   16.34    1.49
   2  -6  -8  430.85    5.15
  -2  -6  -8  435.49    5.74
   2  -6  -8  421.71    5.20
  -2   6  -8  440.19    5.91
   2  -6   8  458.22    5.43
   2  -6  -8  455.39    4.41
   2   6  -8  443.68    4.62
  -2  -6   8  425.93    4.87
  -2   6   8  435.19    4.85
  -2  -6   8  489.71    5.66
  -2  -6  -8  488.48    5.24
   2  -6  -8  496.56    5.85
   2  -6   8  472.71    5.08
   2   6  -8  462.36    5.72
  -2   6  -8  387.23    4.71
   2   6   8  446.04    5.80
  -2   6   8  499.44    5.77
   2   6   8  444.62    4.76
   2  -6   8  446.57    5.24
  -2  -6  -8  454.62    4.46
   2   6   8  439.28    5.00
   2   6  -8  401.49    5.09
  -2   6  -8  434.75    4.35
  -2   6   8  406.70    5.01
  -2   6   8  437.87    5.81
  -2  -6   8  430.34    5.74
  -2  -6   8  404.22    5.00
  -2   6  -8  440.37    6.61
   2  -6   8  481.41    5.07
  -2  -6  -9  415.17    5.95
   2  -6  -9  437.49    5.57
  -2   6  -9  430.20    6.28
   2  -6  -9  403.06    5.43
   2  -6   9  426.34    5.43
   2  -6  -9  435.84    4.48
   2   6  -9  430.38    4.74
  -2   6   9  434.18    5.05
  -2  -6   9  414.97    4.99
  -2  -6   9  459.10    5.83
   2  -6   9  414.49    5.12
  -2  -6  -9  430.78    5.38
   2  -6  -9  468.85    6.07
   2   6  -9  388.94    5.59
  -2   6  -9  427.25    5.28
  -2   6   9  465.78    5.88
   2   6   9  420.73    5.15
  -2  -6   9  418.74    6.07
  -2  -6  -9  433.59    4.55
   2  -6   9  424.70    5.54
   2   6  -9  418.42    5.58
   2   6   9  397.05    5.07
  -2   6  -9  443.09    4.74
  -2  -6   9  480.64    5.75
  -2   6   9  475.27    5.69
   2   6   9  436.62    6.15
  -2   6   9  432.93    6.27
   2  -6   9  431.86    5.15
   2  -6 -10   12.20    1.23
  -2  -6 -10   11.14    1.49
   2  -6 -10   13.63    1.38
   2   6 -10   12.16    1.64
  -2   6 -10   12.26    1.54
   2  -6  10   12.72    1.16
  -2   6  10   13.68    1.19
  -2  -6  10   13.85    1.17
  -2  -6  10   13.12    1.29
   2  -6  10   16.58    1.25
   2  -6 -10   13.97    1.40
   2   6 -10   15.18    1.42
  -2   6  10   17.18    1.46
   2   6  10   13.17    1.10
  -2  -6 -10   13.03    1.01
   2   6 -10   14.81    1.32
   2   6  10   13.60    1.16
  -2   6 -10   13.25    1.03
  -2   6  10   13.56    1.20
   2   6  10   17.54    1.52
   2  -6  10   15.07    1.33
  -2   6  10   12.95    1.42
  -2  -6  10   12.90    1.40
  -2  -6  10   15.41    1.28
   2  -6  10   12.71    1.10
  -2  -6 -11   22.05    1.93
   2  -6 -11   18.77    1.70
   2   6 -11   20.12    1.98
  -2   6 -11   22.86    1.99
  -2   6  11   19.93    1.37
   2  -6  11   21.05    1.37
  -2  -6  11   21.59    1.45
  -2  -6  11   23.51    1.71
   2  -6 -11   21.64    1.72
  -2   6  11   20.71    1.58
   2  -6  11   20.20    1.41
   2   6  11   22.08    1.46
   2  -6  11   20.00    1.57
  -2   6  11   19.53    1.79
  -2  -6  12  227.93    4.22
  -2   6  12  237.59    4.24
  -2  -6 -12  256.49    5.66
   2   6 -12  258.67    5.79
   2  -6 -12  245.62    5.23
  -2   6 -12  261.72    5.95
  -2  -6 -13  240.52    5.80
  -2   6 -13  245.93    6.17
   2   6 -13  249.53    6.02
   2  -6 -13  227.71    5.36
   2   6 -14   11.90    2.15
  -2   6 -14   11.59    2.15
  -2  -6 -14   14.28    2.34
   2  -6 -14   15.39    2.04
   2  -6 -15    7.33    1.87
   2   6 -15    5.78    2.01
  -2   6 -15   10.59    2.30
  -2  -6 -15    3.49    1.86
  -2  -6 -16   82.85    4.28
  -2   6 -16   89.40    4.61
   2   6 -16   84.04    4.41
   2  -6 -16   80.66    3.92
  -2  -6 -17   94.91    4.97
   2  -6 -17   92.16    4.31
   2   6 -17   78.59    4.38
  -2   6 -17   83.85    4.57
  -2  -8   0    0.03    0.64
   2  -8   0   -0.12    0.48
  -2  -8   0    1.01    0.35
  -2   8   0   -0.14    0.44
   2  -8   0   -0.41    0.53
   2   8   0    0.60    0.35
   2   8   0    0.13    0.45
   2  -8   0    2.39    0.46
  -2  -8   0    1.38    0.40
  -2   8   0    0.27    0.33
   2   8   0    0.94    0.48
  -2  -8   0    0.09    0.44
   2   8   0    0.29    0.34
  -2  -8   0    0.51    0.42
  -2   8   0    0.59    0.40
  -2   8   0   -0.11    0.39
   2  -8   0    0.11    0.47
   2  -8   0    0.47    0.48
   2   8   0    0.35    0.32
  -2   8   0    0.29    0.55
  -2   8   0    1.07    0.34
  -2   8   0    0.14    0.32
  -2  -8   0    0.21    0.26
   2   8   0    0.82    0.38
   2   8   0    1.22    0.39
  -2   8  -1  859.72    4.68
  -2  -8  -1  840.10    3.42
  -2  -8   1  870.80    6.11
  -2   8   1  874.32    5.05
  -2  -8  -1  893.93    5.97
  -2  -8   1  892.29    5.29
   2  -8   1  909.22    5.25
   2  -8  -1  874.29    5.73
   2  -8   1  894.45    5.57
  -2   8   1  879.79    5.42
  -2  -8  -1  895.41    4.85
   2   8   1  881.02    4.88
   2   8   1  863.49    4.91
   2   8  -1  893.25    5.30
  -2  -8   1  891.88    3.86
   2   8  -1  896.75    4.20
   2  -8   1  870.89    5.10
   2   8  -1  908.42    4.73
  -2  -8   1  948.48    5.11
  -2   8  -1  907.53    5.16
  -2  -8  -1 1084.09    6.25
   2   8   1  869.36    5.09
  -2   8   1  765.26    4.62
   2   8  -1  781.20    5.24
   2  -8   1  855.22    4.94
  -2   8  -1  786.09    4.91
  -2  -8  -1  972.88    5.18
  -2   8   1  839.49    5.00
  -2  -8   1  830.86    4.71
   2  -8   1  886.67    2.20
   2   8   1  869.34    6.17
   2   8   1  953.05    4.95
   2  -8  -1  850.49    4.63
   2  -8  -1  795.04    4.83
  -2   8  -1  877.41    5.66
   2  -8  -1  871.15    5.06
  -2  -8   1  832.79    4.01
   2   8   1  903.94    4.55
  -2  -8  -1  866.57    3.65
   2   8  -1  864.93    4.39
  -2  -8   1  883.95    4.76
   2   8  -1  805.29    4.95
   2   8   1  946.78    4.91
   2  -8   1  903.60    5.04
   2  -8   1  795.35    4.52
   2   8   1  912.40    4.64
  -2   8  -1  963.46    3.93
   2  -8  -1  883.68    2.98
   2  -8  -1  754.52    4.07
  -2   8  -1  857.25    3.71
  -2   8   1  819.26    4.62
  -2   8   1  911.11    4.20
   2  -8   1  925.89    5.88
   2  -8  -1  900.05    5.40
  -2  -8  -1  917.63    4.22
  -2   8  -2  169.57    2.06
  -2  -8   2  166.19    2.82
  -2   8   2  165.64    2.40
  -2  -8  -2  169.32    2.66
  -2  -8  -2  182.47    1.66
  -2  -8   2  167.80    2.44
   2   8   2  161.41    2.08
  -2   8   2  169.98    2.61
   2   8  -2  163.70    1.74
   2  -8   2  169.43    2.57
   2   8  -2  171.98    2.48
   2  -8  -2  150.39    2.51
  -2  -8   2  173.24    1.58
   2  -8   2  175.33    2.35
  -2  -8  -2  168.89    2.04
   2   8  -2  136.92    2.09
  -2  -8  -2  164.58    2.07
  -2   8  -2  218.01    2.70
   2  -8   2  159.26    2.23
   2   8   2  160.40    2.21
   2  -8  -2  190.08    2.40
   2  -8   2  143.66    1.79
   2   8   2  179.15    2.10
  -2   8   2  175.34    2.28
  -2  -8   2  192.85    2.52
  -2   8  -2  171.77    1.62
   2  -8  -2  140.85    2.04
   2   8   2  166.10    2.79
   2   8  -2  154.85    2.32
   2  -8  -2  160.33    2.25
  -2   8   2  180.39    2.03
  -2  -8   2  181.62    2.04
   2  -8  -2  170.84    1.72
   2  -8   2  184.48    2.19
   2   8  -2  183.50    2.24
  -2  -8  -2  154.18    1.73
   2  -8   2  177.28    2.28
  -2   8   2  173.38    2.26
  -2   8  -2  161.85    1.63
   2   8   2  147.03    2.09
   2   8   2  170.76    1.91
  -2  -8   2  159.74    2.20
  -2   8   2  172.81    1.90
  -2   8  -2  163.36    1.81
   2  -8  -2  173.29    2.27
   2  -8   2  179.46    2.77
  -2   8  -2  166.19    2.65
  -2  -8  -2  168.93    2.01
   2   8  -2  173.84    2.31
   2  -8   2  170.31    1.46
  -2  -8  -3 1238.20    7.14
   2  -8  -3 1219.17    4.85
  -2   8   3 1247.73    6.66
   2   8   3 1308.64    5.76
   2  -8  -3 1286.12    6.44
  -2   8  -3 1251.62    5.94
  -2  -8  -3 1261.94    4.61
  -2   8  -3 1267.24    5.54
   2   8   3 1208.51    5.65
   2   8  -3 1245.18    3.75
  -2   8   3 1188.45    7.17
   2  -8  -3 1156.45    6.73
   2   8  -3 1223.01    6.73
   2  -8   3 1217.65    6.23
  -2  -8  -3 1226.13    5.11
   2  -8   3 1269.84    7.15
  -2  -8   3 1260.36    3.96
  -2  -8   3 1236.72    6.72
   2   8   3 1222.93    7.57
   2  -8   3 1180.85    5.99
  -2   8  -3 1237.47    5.42
   2   8  -3 1219.20    6.84
  -2  -8   3 1324.54    6.68
   2  -8   3 1123.61    5.74
   2   8   3 1214.82    5.92
   2   8   3 1265.13    5.65
   2  -8  -3 1343.73    7.02
  -2  -8  -3 1233.56    5.83
  -2   8   3 1298.90    6.56
   2  -8  -3 1209.14    6.41
  -2   8  -3 1041.45    5.82
   2   8  -3 1308.74    6.63
  -2   8  -3 1266.17    5.64
  -2  -8   3 1298.75    6.10
  -2   8   3 1264.47    5.88
  -2   8   3 1201.34    6.23
   2   8  -3 1326.11    6.43
   2  -8   3 1223.56    6.10
  -2  -8   3 1302.24    6.49
  -2   8  -3 1215.42    4.69
  -2  -8  -3 1186.16    5.48
   2  -8   3 1236.85    4.83
  -2   8   3 1271.22    6.20
   2   8   3 1244.54    5.98
  -2   8  -3 1252.12    7.87
  -2  -8  -3 1252.59    6.29
   2  -8  -3 1269.20    5.56
   2  -8   3 1353.20    6.07
   2  -8  -4    6.56    0.54
  -2  -8  -4    6.46    0.81
  -2  -8  -4    7.87    0.50
   2  -8  -4    8.43    0.72
  -2   8  -4    8.65    0.77
  -2   8  -4    7.66    0.57
  -2   8   4    7.23    0.78
   2  -8  -4    7.37    0.73
   2   8   4    6.11    0.57
   2  -8   4    8.43    0.84
  -2  -8  -4    6.69    0.42
   2   8  -4    7.52    0.75
   2  -8   4    7.12    0.67
  -2  -8   4    6.22    0.38
  -2  -8   4    5.98    0.75
  -2  -8   4    5.30    0.68
   2  -8   4    7.47    0.69
   2  -8  -4    6.92    0.59
   2  -8   4    8.10    0.64
   2   8   4    6.58    0.64
   2   8   4    7.60    0.90
   2   8  -4    7.48    0.74
  -2   8  -4    7.61    0.62
  -2  -8  -4    6.41    0.60
   2  -8  -4    7.84    0.70
  -2   8  -4    6.67    0.65
   2   8   4    7.92    0.63
   2  -8  -4    6.79    0.73
  -2   8   4   14.41    0.87
   2   8  -4    8.98    0.74
  -2  -8   4    8.27    0.74
  -2   8   4    7.27    0.67
   2   8  -4    6.99    0.68
  -2   8  -4    8.08    0.48
  -2   8  -4    7.38    0.68
  -2  -8  -4    9.19    0.66
   2  -8   4    8.49    0.60
  -2   8   4    9.28    0.76
   2  -8   4    8.45    0.62
   2   8   4    8.79    0.71
  -2  -8  -4    9.32    0.85
  -2   8  -4    9.43    1.08
  -2   8   5  859.74    6.14
   2   8   5  884.59    4.07
   2  -8  -5  864.92    5.43
  -2   8  -5  859.75    6.39
  -2  -8  -5  877.61    6.80
   2  -8  -5  841.25    6.23
  -2  -8  -5  863.71    4.68
   2  -8   5  869.34    5.80
   2  -8   5  873.16    6.44
  -2  -8   5  876.86    3.77
   2   8  -5  880.50    6.17
   2  -8  -5  853.51    5.69
  -2  -8  -5  857.54    3.53
   2   8   5  837.39    4.18
  -2  -8   5  856.69    6.16
  -2  -8   5  816.26    6.13
   2  -8   5  901.73    5.91
   2  -8   5  772.31    5.33
   2   8   5  800.79    5.63
   2   8   5  817.07    5.15
  -2   8   5  856.11    6.01
  -2  -8  -5  790.51    5.43
   2  -8  -5  977.65    6.85
  -2   8  -5  754.04    5.55
   2   8   5  887.06    7.20
   2   8  -5  872.94    6.33
  -2  -8   5  840.74    5.91
   2   8  -5  936.41    6.34
  -2   8  -5  927.46    4.89
  -2   8   5  808.17    5.73
  -2   8  -5  882.69    5.45
  -2   8   5  865.67    6.36
   2  -8   5  883.52    5.51
  -2  -8  -5  772.99    4.91
   2  -8   5  790.50    5.34
  -2  -8  -5  857.68    6.74
  -2   8  -5  896.80    7.77
   2   8   5  982.65    6.18
   2  -8  -6    5.34    0.75
   2  -8  -6    5.73    0.73
  -2   8  -6    5.01    0.87
  -2  -8  -6    7.99    1.11
  -2   8   6    7.11    0.83
   2  -8   6    6.33    0.80
   2  -8  -6    5.50    0.64
  -2  -8   6    7.13    0.45
   2   8  -6    6.73    0.73
  -2  -8   6    6.51    0.83
  -2  -8  -6    6.83    0.27
   2  -8   6    5.90    0.60
  -2  -8   6    6.39    0.81
   2  -8   6    7.92    0.79
   2  -8   6    5.32    0.69
   2   8   6    6.59    0.98
   2   8   6    5.39    0.63
   2   8  -6    6.01    0.78
  -2   8  -6    7.06    0.70
  -2   8   6    7.92    0.84
   2   8   6    5.01    0.65
  -2  -8  -6    7.20    0.74
   2  -8  -6    6.18    0.85
   2  -8   6    7.34    0.71
   2   8  -6    7.24    0.83
  -2   8   6    5.76    0.67
  -2   8  -6   10.60    0.77
   2  -8   6    7.44    0.73
  -2   8   6    5.09    0.83
  -2  -8   6    6.61    0.92
  -2  -8  -6    5.77    0.95
  -2   8  -6    7.83    1.10
  -2  -8   6    7.49    0.83
   2   8   6    7.88    0.75
   2  -8  -7  582.30    5.50
  -2  -8  -7  603.82    6.51
   2  -8  -7  604.49    5.89
  -2   8  -7  601.53    6.41
   2  -8   7  598.28    5.94
  -2  -8   7  582.96    3.37
  -2   8   7  589.03    5.51
   2   8  -7  589.35    5.36
  -2  -8   7  603.55    5.58
   2   8   7  601.76    6.62
   2  -8   7  606.49    5.65
   2  -8  -7  619.39    6.33
   2   8  -7  630.25    6.12
  -2   8  -7  653.18    5.87
  -2   8   7  624.26    6.24
   2   8   7  573.74    5.20
  -2  -8   7  595.16    6.21
  -2  -8  -7  652.14    5.96
   2   8   7  644.89    5.62
  -2  -8  -7  564.60    4.50
   2   8  -7  650.58    6.10
  -2   8   7  545.95    5.48
  -2   8  -7  552.73    4.90
   2  -8   7  591.95    5.53
  -2   8   7  593.59    6.32
   2  -8   7  588.36    5.40
  -2  -8   7  567.48    6.29
  -2   8  -7  601.50    7.28
  -2  -8   7  657.99    6.10
  -2   8  -8    2.17    1.06
   2  -8  -8    2.53    0.72
   2  -8  -8    2.30    0.79
  -2  -8  -8    1.86    1.05
   2  -8  -8    1.81    0.55
  -2   8   8    1.01    0.70
   2   8  -8    2.01    0.62
  -2  -8   8    3.74    0.82
   2  -8   8    2.03    0.76
  -2   8   8    0.44    0.67
   2   8   8    1.40    0.63
   2   8  -8    3.29    0.82
  -2   8  -8    1.76    0.66
  -2  -8   8    3.88    0.88
   2  -8   8    1.67    0.68
  -2  -8  -8    2.64    0.70
   2  -8  -8    1.57    0.78
  -2   8  -8    1.88    1.08
  -2  -8  -8    2.06    0.52
  -2   8  -8    3.51    0.70
   2  -8   8    2.29    0.66
   2   8  -8    0.89    0.63
   2   8   8    1.43    0.59
  -2  -8   8    2.74    0.88
   2  -8   8    2.16    0.66
  -2   8   8    2.48    0.79
  -2   8   8    1.30    0.63
  -2  -8   8    2.13    0.71
   2   8   8    0.55    0.78
   2  -8  -9   68.52    2.30
  -2   8  -9   71.35    2.74
  -2  -8  -9   64.37    2.57
   2  -8  -9   64.70    2.27
   2  -8   9   66.25    2.24
   2  -8  -9   63.93    1.78
  -2   8   9   67.29    2.11
   2   8  -9   65.15    2.02
  -2  -8   9   59.89    2.03
   2  -8  -9   79.91    2.63
  -2  -8  -9   69.69    2.27
  -2  -8   9   62.67    2.35
   2   8  -9   69.48    2.41
  -2   8  -9   68.57    2.18
  -2   8   9   61.92    2.29
   2   8   9   61.90    2.49
   2   8   9   64.91    2.05
   2  -8   9   68.61    2.23
   2  -8   9   64.18    2.25
  -2  -8  -9   67.53    1.88
   2   8   9   67.19    2.19
   2   8  -9   69.18    2.26
  -2   8  -9   68.50    1.95
  -2   8   9   69.08    2.27
  -2   8   9   64.03    2.51
  -2  -8   9   61.81    2.41
   2  -8   9   67.92    2.17
  -2   8  -9   64.23    2.78
  -2  -8   9   60.36    2.18
   2   8 -10  180.55    4.48
  -2  -8 -10  170.83    4.16
   2  -8 -10  174.98    3.82
  -2   8 -10  167.14    4.31
   2  -8 -10  171.87    3.86
   2  -8  10  171.89    3.67
  -2   8  10  171.66    3.42
  -2  -8  10  165.18    3.41
  -2  -8  10  170.32    4.01
   2  -8 -10  208.63    4.46
   2  -8  10  170.32    3.65
  -2   8  10  178.66    3.94
   2   8 -10  175.50    3.93
   2   8  10  180.52    3.64
   2   8  10  181.10    4.32
  -2  -8 -10  185.05    3.26
   2   8 -10  150.80    3.49
   2   8  10  188.13    3.79
  -2   8 -10  160.12    3.00
  -2   8  10  170.35    3.68
  -2  -8  10  184.11    3.85
   2  -8  10  173.47    3.84
  -2   8  10  172.19    4.22
  -2  -8  10  159.33    3.98
  -2   8 -10  159.73    4.52
   2  -8  10  168.05    3.57
   2   8 -11  172.76    4.67
  -2  -8 -11  176.56    4.56
   2  -8 -11  189.02    4.32
  -2   8 -11  173.97    4.74
  -2  -8  11  162.43    3.55
  -2   8  11  161.44    3.45
   2  -8  11  161.43    3.73
  -2  -8  11  183.55    4.36
  -2   8  11  175.50    4.25
   2   8  11  175.71    3.83
   2  -8  11  157.71    3.71
   2  -8  11  173.35    4.08
  -2  -8  12   72.35    2.57
  -2   8  12   71.15    2.47
   2   8 -12   68.96    3.33
   2  -8 -12   77.59    3.03
  -2  -8 -12   80.69    3.38
  -2   8 -12   76.20    3.49
  -2  -8 -13  131.85    4.42
   2  -8 -13  132.95    4.08
   2   8 -13  128.03    4.49
  -2  -8 -14  282.86    6.73
  -2   8 -14  295.16    7.12
   2  -8 -14  277.22    6.09
   2   8 -14  270.07    6.71
  -2   8 -15   26.26    2.82
  -2  -8 -15   23.64    2.64
   2  -8 -15   22.52    2.35
   2   8 -15   21.07    2.60
  -2   8 -16   21.13    2.78
  -2  -8 -16   20.77    2.85
   2  -8 -16   14.28    2.22
   2   8 -16   26.36    3.04
   2  -8 -17    1.24    1.77
  -2  10   0  922.39    5.45
  -2 -10   0  900.29    6.37
   2  10   0  891.43    5.00
  -2 -10   0  907.43    4.95
   2  10   0  877.44    5.51
   2 -10   0  907.35    6.23
   2  10   0  954.77    5.72
   2 -10   0  953.36    6.72
  -2 -10   0  872.12    5.78
   2  10   0  944.97    5.85
   2 -10   0  909.09    5.82
  -2  10   0  775.87    5.34
  -2  10   0  905.28    5.71
  -2 -10   0  936.84    4.64
  -2  10   0  891.92    4.99
   2 -10   0  825.08    5.56
   2  10   0  940.48    5.29
  -2 -10   0  909.60    4.95
   2 -10   0  885.07    5.10
   2 -10   0  896.86    5.55
   2  10   0  840.71    5.52
  -2  10   0  912.06    4.52
   2  10   0  906.54    4.26
  -2  10  -1  303.12    3.13
  -2  10   1  300.72    3.28
  -2 -10   1  297.05    3.77
  -2 -10  -1  310.07    2.61
  -2 -10  -1  307.16    3.70
   2 -10   1  294.64    3.60
  -2 -10   1  309.04    2.77
   2  10   1  301.62    3.11
   2  10  -1  297.39    2.87
   2 -10  -1  309.13    3.83
   2  10  -1  296.17    3.37
   2  10   1  297.25    3.18
   2  10  -1  332.24    3.36
   2  10   1  313.83    3.31
   2  10  -1  300.32    3.62
   2  10   1  286.86    3.30
  -2 -10   1  354.00    3.69
   2 -10   1  322.09    3.46
  -2 -10  -1  257.22    3.07
  -2  10  -1  342.75    3.58
   2 -10  -1  332.52    3.47
   2 -10  -1  321.54    3.24
  -2  10   1  225.74    2.85
   2 -10  -1  309.19    1.55
   2  10   1  301.76    3.85
   2 -10   1  344.28    3.60
   2 -10  -1  318.01    3.45
   2 -10   1  302.32    3.41
  -2 -10   1  363.21    3.11
  -2 -10  -1  300.99    2.63
   2  10  -1  264.15    2.71
   2  10  -1  343.89    3.58
  -2 -10   1  313.65    3.19
   2  10   1  322.08    3.27
   2  10   1  278.14    3.10
   2 -10   1  320.28    3.35
   2 -10  -1  363.95    3.39
   2 -10   1  270.61    3.06
  -2  10   1  312.49    3.17
  -2  10  -1  302.19    2.61
   2  10   1  312.21    2.50
  -2  10   1  338.45    2.89
  -2  10  -1  329.01    2.91
  -2  10  -1  303.10    3.45
   2 -10  -1  314.38    3.31
  -2 -10  -2  437.78    4.43
  -2  10   2  437.23    4.02
  -2 -10   2  438.27    4.70
  -2  10  -2  464.81    3.90
  -2 -10  -2  454.89    3.08
  -2 -10  -2  460.78    3.72
  -2 -10   2  458.47    3.19
   2 -10   2  457.07    4.39
   2  10  -2  448.55    4.21
   2 -10  -2  433.02    4.48
   2  10   2  460.40    3.96
   2  10  -2  452.82    3.35
   2  10  -2  507.64    4.32
  -2 -10   2  461.14    4.07
  -2  10  -2  531.05    5.14
   2  10   2  442.17    4.10
   2 -10   2  459.14    4.21
  -2  10  -2  445.24    2.34
  -2 -10  -2  447.43    3.99
   2 -10   2  431.33    4.04
   2  10   2  469.75    4.06
   2 -10  -2  425.17    3.81
  -2  10   2  510.95    4.19
   2 -10  -2  436.94    4.24
   2 -10  -2  466.47    2.82
   2  10   2  460.94    4.76
   2  10  -2  512.54    4.63
   2 -10  -2  461.09    4.00
   2  10   2  440.18    3.71
  -2 -10   2  414.17    3.46
  -2  10   2  499.33    4.15
   2  10  -2  450.47    3.74
  -2 -10   2  465.72    4.14
  -2 -10  -2  405.07    3.36
   2 -10   2  451.51    3.78
   2 -10   2  488.34    4.18
   2  10   2  377.80    3.69
   2 -10   2  450.76    2.08
  -2  10  -2  432.67    3.40
  -2  10   2  450.93    2.91
  -2  10  -2  438.37    3.14
   2 -10  -2  494.77    4.26
  -2  10  -2  442.91    4.39
  -2 -10  -2  452.37    3.01
  -2  10   2  475.78    3.66
  -2 -10  -3 1023.38    4.88
  -2 -10  -3  990.66    6.75
   2 -10  -3  916.35    6.11
  -2  10   3  978.17    6.31
  -2  10  -3 1020.81    5.35
  -2  10  -3 1051.72    5.95
  -2 -10  -3 1035.63    5.34
  -2 -10   3 1027.59    6.48
  -2 -10   3  993.02    4.59
   2 -10  -3  947.75    6.70
   2 -10   3 1015.44    6.71
   2  10   3  997.25    5.73
   2  10  -3 1018.20    4.38
   2  10  -3  991.43    6.38
  -2  10  -3  851.02    6.13
   2 -10  -3 1025.98    4.96
   2  10   3 1010.29    7.20
  -2 -10   3 1122.73    6.87
   2 -10  -3 1040.53    6.22
   2 -10   3 1096.51    6.51
   2  10   3 1053.80    6.09
  -2  10  -3 1011.74    4.76
   2 -10   3  856.26    5.35
   2 -10  -3 1027.37    6.29
  -2 -10  -3 1008.32    5.88
   2  10   3  954.07    5.62
  -2  10   3 1067.17    6.33
   2  10  -3 1045.59    6.53
   2  10  -3 1020.26    6.42
  -2  10   3  972.03    5.53
   2 -10   3  993.60    5.71
   2  10  -3 1014.50    5.89
  -2 -10  -3 1024.17    5.63
  -2 -10   3 1032.86    6.15
  -2  10  -3  948.56    4.76
  -2  10  -3 1005.16    5.64
   2 -10   3 1052.55    4.35
  -2  10   3 1034.04    5.45
   2  10   3 1015.49    6.31
  -2  10  -3  996.51    6.97
  -2 -10  -3 1011.15    5.19
  -2 -10  -4  483.29    4.87
  -2  10   4  482.91    4.59
   2 -10  -4  559.59    4.97
  -2 -10  -4  485.44    3.51
  -2  10  -4  509.92    4.37
   2 -10  -4  496.22    3.48
   2  10  -4  525.07    2.86
   2 -10   4  512.81    4.99
   2  10   4  493.77    4.08
  -2 -10   4  499.43    4.81
  -2 -10   4  474.97    3.20
  -2 -10  -4  501.01    3.51
   2 -10  -4  485.21    4.73
   2  10  -4  493.70    4.65
   2  10  -4  382.61    4.44
   2 -10  -4  492.18    3.98
  -2 -10   4  430.87    4.40
   2 -10   4  443.60    4.13
  -2 -10  -4  520.98    4.39
   2 -10   4  581.02    4.64
   2  10   4  528.84    5.53
   2  10   4  472.35    4.37
  -2  10  -4  497.17    4.05
   2  10   4  503.59    4.22
   2 -10  -4  475.73    4.70
  -2  10  -4  389.40    4.04
  -2  10   4  536.94    4.81
  -2  10   4  419.46    4.01
   2  10  -4  443.56    4.28
  -2 -10   4  566.86    4.96
  -2  10  -4  553.13    3.80
  -2  10  -4  510.94    5.46
  -2 -10  -4  487.25    4.19
  -2  10  -4  485.74    4.31
   2 -10   4  500.07    3.61
  -2  10   4  507.12    4.46
   2  10   4  485.11    4.29
  -2 -10  -4  513.33    4.35
   2 -10   4  487.67    4.07
  -2  10  -5  295.38    3.84
  -2  10   5  286.85    3.71
   2 -10  -5  276.29    3.69
  -2 -10  -5  286.51    4.00
  -2 -10  -5  314.16    3.05
   2  10   5  288.48    2.89
   2 -10  -5  290.79    3.11
  -2 -10   5  296.29    3.83
   2  10   5  282.53    2.89
   2 -10   5  297.32    3.96
   2 -10  -5  300.80    3.70
  -2 -10  -5  288.42    2.50
  -2 -10   5  291.26    2.58
   2  10  -5  297.43    3.77
  -2 -10   5  338.56    4.24
   2 -10   5  308.57    3.71
   2 -10   5  273.68    3.56
   2  10   5  289.38    3.70
   2  10  -5  273.03    3.71
  -2 -10  -5  347.14    3.83
   2  10   5  289.55    3.42
  -2  10   5  314.83    3.96
  -2  10  -5  278.12    3.60
   2  10   5  312.78    4.59
   2 -10  -5  333.45    4.09
  -2 -10   5  336.19    4.07
  -2  10   5  325.33    3.76
   2  10  -5  319.22    3.85
  -2  10  -5  289.01    3.44
   2 -10   5  301.87    3.23
  -2  10   5  297.22    3.79
  -2 -10  -5  304.70    3.88
  -2  10  -5  304.49    4.55
   2  10   5  263.61    3.23
   2 -10   5  321.86    3.64
   2  10   6   32.79    0.94
   2 -10  -6   31.26    1.45
  -2 -10  -6   31.94    1.58
  -2 -10  -6   27.94    1.06
  -2  10  -6   30.96    1.58
   2 -10  -6   33.34    1.27
  -2  10   6   28.12    1.36
  -2 -10  -6   30.03    0.75
  -2 -10   6   32.71    1.46
   2  10  -6   30.43    1.36
   2 -10  -6   31.64    1.33
  -2 -10   6   33.33    0.94
   2 -10   6   33.11    1.53
   2  10   6   33.89    0.84
  -2 -10   6   27.88    1.43
   2 -10   6   32.27    1.41
   2 -10   6   37.49    1.42
   2  10   6   33.20    1.68
   2  10   6   36.42    1.45
   2  10  -6   29.90    1.43
  -2  10  -6   33.28    1.43
  -2  10   6   27.97    1.36
   2  10   6   30.08    1.25
  -2 -10  -6   33.99    1.36
   2 -10  -6   36.07    1.60
  -2 -10   6   31.82    1.41
  -2  10   6   33.25    1.42
   2  10  -6   29.44    1.36
  -2  10  -6   32.39    1.26
   2 -10   6   34.64    1.30
  -2  10   6   32.84    1.49
  -2  10  -6   35.53    1.82
   2 -10   6   30.62    1.27
  -2 -10  -6   38.05    1.64
   2  10   6   29.27    1.24
  -2 -10  -7 1116.15    6.56
  -2 -10  -7 1057.63    8.58
   2 -10  -7 1077.87    8.07
  -2  10  -7 1069.32    8.71
   2 -10  -7 1055.23    7.23
  -2 -10   7 1029.36    7.68
   2 -10   7 1093.28    8.18
  -2  10   7 1043.16    7.55
   2  10  -7 1079.95    7.74
   2 -10   7 1037.68    7.78
  -2  10  -7 1050.27    7.50
   2  10  -7 1147.93    8.79
   2  10   7  908.74    6.89
  -2  10   7 1168.87    8.68
   2  10   7 1078.41    9.35
  -2 -10  -7 1221.38    8.28
   2 -10  -7  969.48    8.11
   2  10  -7  939.55    7.53
  -2  10   7 1014.53    7.37
  -2  10  -7 1069.63    7.14
   2 -10   7 1107.91    7.54
   2 -10   7 1130.91    7.66
  -2 -10  -7 1092.60    8.95
  -2  10  -7 1055.79    9.47
  -2 -10   7 1098.09    7.93
  -2  10   7 1071.91    8.58
   2  10   7 1014.53    7.44
  -2 -10  -8  136.84    3.48
   2 -10  -8  139.32    3.13
  -2  10  -8  130.31    3.39
   2 -10  -8  128.80    2.86
  -2 -10   8  127.32    2.91
  -2  10   8  122.12    2.76
   2 -10   8  123.12    2.93
   2  10  -8  128.52    2.76
  -2 -10   8  100.45    2.64
   2 -10   8  139.59    3.12
   2  10   8  129.19    3.39
  -2  10  -8  105.94    2.39
   2  10  -8  104.96    2.89
   2  10   8  136.71    2.85
  -2  10   8  155.06    3.44
  -2 -10  -8  155.81    3.27
   2 -10  -8  140.50    3.31
   2  10   8  123.86    2.80
  -2 -10  -8  134.98    2.49
   2  10  -8  118.34    2.86
  -2  10   8  124.98    2.83
  -2  10  -8  135.60    2.78
  -2  10   8  129.53    3.26
  -2 -10   8  132.54    3.27
   2 -10   8  129.51    2.86
   2 -10   8  135.32    2.88
  -2  10  -8  128.88    3.58
  -2 -10   8  129.77    2.91
  -2 -10  -9   48.58    2.32
   2 -10  -9   46.34    2.01
  -2  10  -9   47.21    2.34
   2 -10  -9   47.46    1.96
  -2 -10   9   43.77    1.85
   2 -10  -9   47.57    1.60
   2 -10   9   49.87    2.01
   2  10  -9   46.21    1.76
  -2  10   9   44.64    1.85
  -2 -10   9   43.50    1.91
   2 -10   9   46.86    1.87
   2  10  -9   30.05    1.71
  -2  10   9   46.47    2.01
   2  10   9   45.04    1.81
   2  10   9   41.84    2.10
   2 -10  -9   50.83    2.17
  -2 -10  -9   42.79    1.56
   2  10   9   46.85    1.92
  -2 -10   9   39.76    2.00
   2  10  -9   43.92    1.91
  -2  10   9   47.51    1.93
  -2  10  -9   46.61    1.74
  -2  10   9   50.96    2.29
  -2  10  -9   47.66    2.41
  -2 -10   9   52.97    2.14
   2 -10   9   43.39    1.84
   2 -10   9   42.69    1.77
   2 -10 -10   69.48    2.55
  -2  10 -10   83.76    3.19
  -2 -10 -10   77.97    3.01
   2 -10 -10   68.75    2.47
  -2 -10  10   72.92    2.38
   2 -10  10   74.38    2.50
  -2  10  10   67.46    2.27
   2 -10 -10   69.05    2.63
  -2 -10  10   65.25    2.37
   2 -10  10   60.87    2.27
   2  10 -10   56.24    2.33
  -2  10  10   76.76    2.69
   2  10  10   68.55    2.29
   2  10  10   78.88    2.57
   2  10 -10   70.30    2.49
  -2  10  10   65.30    2.39
   2  10  10   67.48    2.80
   2 -10  10   74.08    2.49
  -2  10  10   69.91    2.82
  -2 -10  10   73.06    2.75
   2 -10  10   68.29    2.36
  -2  10 -10   71.91    3.07
  -2 -10  10   86.96    2.83
  -2 -10  11  596.53    6.86
   2 -10  11  617.22    7.25
  -2  10  11  599.54    6.72
   2  10 -11  622.13    8.77
  -2 -10 -11  631.75    8.44
   2 -10 -11  603.91    7.33
  -2  10 -11  619.59    8.72
   2 -10  11  616.91    7.50
  -2 -10 -12   83.01    3.51
   2  10 -12   81.55    3.61
   2 -10 -12   78.15    2.98
  -2  10 -13    2.24    1.62
   2 -10 -13    3.22    1.36
   2  10 -13    4.02    1.95
  -2 -10 -13    0.01    1.65
   2 -10 -14    5.03    1.59
   2  10 -14    4.80    1.89
  -2  10 -14    5.50    2.02
  -2 -10 -14    3.62    1.92
   2  10 -15  181.01    5.90
  -2  10 -15  197.87    6.28
   2 -10 -15  191.11    5.38
  -2 -10 -16   17.22    2.59
   2  10 -16    9.87    2.34
  -2  10 -16   12.01    2.55
   2 -10 -16   14.47    2.21
   2 -10 -17   29.00    2.77
  -2 -12   0    0.13    0.73
   2 -12   0   -0.03    0.56
  -2  12   0   -0.01    0.62
  -2 -12   0   -0.10    0.51
   2 -12   0   -0.44    0.73
   2  12   0    0.84    0.46
   2  12   0    0.14    0.55
   2  12   0   -0.48    0.52
   2 -12   0    0.91    0.65
  -2  12   0    2.46    0.66
   2  12   0    0.58    0.60
  -2 -12   0   -1.00    0.60
   2 -12   0   -0.56    0.66
   2 -12   0    0.80    0.49
   2  12   0    0.18    0.26
  -2  12   0   -0.33    0.51
  -2  12   0    0.73    0.48
  -2 -12   0    0.36    0.38
  -2  12   0    0.96    0.45
   2  12   0    1.49    0.55
  -2  12   1 1224.71    6.99
  -2  12  -1 1245.55    6.98
  -2 -12   1 1228.77    7.86
  -2 -12  -1 1246.48    7.76
   2  12   1 1243.60    7.26
   2 -12  -1 1236.79    8.19
   2 -12   1 1226.83    7.79
  -2 -12  -1 1210.60    6.68
  -2 -12   1 1237.40    6.22
   2  12  -1 1243.34    6.45
   2  12  -1 1224.27    7.26
  -2  12   1 1235.25    7.11
   2  12  -1 1181.50    6.91
   2  12   1 1261.96    7.33
  -2 -12   1 1275.21    7.89
   2 -12   1 1115.14    7.08
  -2 -12  -1 1075.70    6.85
   2  12  -1 1031.83    9.98
   2 -12  -1 1254.15    6.87
   2  12   1 1245.57    7.95
   2  12   1 1227.98    7.43
   2 -12  -1 1225.81    2.75
   2 -12  -1 1158.23    7.07
  -2  12  -1 1129.83    6.96
   2 -12   1 1318.87    7.75
  -2  12  -1 1131.49    5.97
  -2 -12   1 1133.15    5.86
  -2 -12  -1 1165.94    6.13
   2 -12   1 1253.16    7.08
   2  12  -1 1048.55    6.41
  -2  12   1 1214.80    6.30
  -2 -12   1 1077.76    6.45
   2  12   1 1356.05    7.68
  -2  12   1 1289.23    7.02
   2 -12   1 1233.06    7.10
  -2 -12  -1 1261.42    6.03
   2  12   1 1239.77    4.42
   2 -12  -1 1232.56    6.51
  -2  12  -1 1295.69    7.28
   2 -12  -1 1265.40    7.43
  -2  12  -1 1197.25    5.90
  -2  12   2   95.87    2.12
  -2 -12  -2   98.78    1.67
  -2 -12  -2   96.80    2.23
  -2  12  -2   94.03    2.05
  -2 -12   2  102.08    1.80
   2  12   2   95.16    2.05
   2 -12   2  105.78    2.35
   2  12  -2  100.94    1.85
   2 -12  -2   87.72    2.24
   2  12  -2   96.01    2.15
   2  12  -2   93.39    1.92
   2  12  -2  115.52    2.58
  -2 -12   2   81.52    1.95
   2  12   2  104.45    2.15
   2 -12  -2   80.31    1.80
   2 -12   2  111.64    2.31
  -2 -12  -2   85.94    2.03
  -2  12  -2   78.67    1.91
   2 -12  -2   99.10    1.25
   2  12   2  109.44    2.13
  -2  12   2  113.32    2.23
   2 -12   2   89.18    2.03
  -2  12  -2   98.96    0.94
   2  12   2   98.82    2.39
   2 -12  -2   95.85    2.10
   2  12  -2   99.14    1.94
  -2 -12  -2   99.81    1.92
   2 -12   2  104.70    2.08
  -2  12   2  101.63    1.44
  -2  12  -2   89.86    1.81
  -2  12  -2   93.18    1.67
   2  12   2   86.79    1.97
   2 -12  -2  112.88    2.27
  -2  12  -2   98.60    2.15
  -2 -12   2   95.27    2.13
  -2  12   2  105.80    1.89
  -2 -12  -2   94.55    1.28
   2 -12  -2   96.07    1.88
  -2 -12  -3 1387.51    8.23
  -2 -12  -3 1418.30    6.25
  -2  12  -3 1415.14    6.30
   2 -12  -3 1199.36    7.61
  -2  12   3 1400.53    7.96
  -2  12  -3 1412.22    7.62
   2 -12   3 1442.60    8.44
   2  12   3 1379.20    7.66
   2  12  -3 1390.51    6.02
   2  12  -3 1425.89    8.21
  -2  12  -3 1412.00    8.11
   2 -12  -3 1365.93    8.61
  -2 -12   3 1410.19    6.38
   2  12   3 1423.85    8.93
  -2  12  -3 1266.85    8.03
   2 -12   3 1538.43    8.35
   2  12   3 1420.26    7.57
  -2  12  -3 1376.91    5.31
  -2 -12  -3 1466.89    7.76
   2 -12  -3 1236.47    7.52
  -2  12   3 1477.12    8.00
   2  12   3 1288.45    7.04
   2  12  -3 1682.12    9.47
   2 -12  -3 1464.09    5.89
   2  12   3 1612.12    8.64
   2 -12   3 1253.06    7.25
   2  12  -3 1206.77    7.19
  -2 -12  -3 1424.85    7.25
  -2  12  -3 1474.34    7.39
  -2  12  -3 1367.32    6.30
  -2  12   3 1436.87    6.43
  -2  12  -3 1422.33    8.33
   2 -12   3 1407.12    4.75
  -2 -12  -3 1406.45    5.67
  -2 -12   3 1298.44    7.66
  -2  12   3 1307.66    7.06
   2 -12  -4    2.35    0.39
  -2  12  -4    2.98    0.65
  -2 -12  -4    2.59    0.45
  -2 -12  -4    2.75    0.78
   2 -12  -4    3.43    0.58
   2  12  -4    3.47    0.39
  -2  12  -4    4.31    0.71
   2  12   4    5.18    0.69
  -2  12   4    3.16    0.72
  -2 -12   4    4.33    0.53
  -2 -12  -4    3.84    0.49
   2 -12  -4    3.93    0.76
   2  12  -4    4.95    0.78
   2 -12   4    2.30    0.66
   2 -12  -4    3.55    0.47
  -2 -12   4    4.28    0.75
  -2  12  -4    3.11    0.66
   2  12   4    3.33    0.59
   2  12   4    4.06    0.89
   2 -12   4    3.21    0.67
   2  12   4    3.91    0.64
   2  12  -4    5.28    0.79
  -2  12  -4    4.06    0.52
  -2  12   4    3.29    0.67
   2 -12  -4    5.25    0.74
  -2 -12  -4    4.00    0.63
  -2  12   4    4.64    0.63
   2 -12   4    2.51    0.60
   2  12  -4    3.35    0.62
  -2  12  -4    4.30    0.83
  -2  12   4    6.35    0.66
   2 -12   4    3.36    0.42
   2  12   4    3.18    0.63
  -2  12  -4    3.54    0.70
  -2 -12  -4    4.62    0.55
  -2 -12   4    3.51    0.70
   2 -12  -5   83.21    2.10
  -2 -12  -5   88.51    2.30
  -2  12   5   87.99    2.22
   2 -12  -5   90.39    1.74
  -2 -12  -5   85.18    1.71
   2  12   5   92.80    1.88
  -2  12  -5   86.88    2.22
   2  12   5   88.79    1.82
  -2 -12  -5   90.85    1.69
   2  12  -5   90.60    1.40
   2 -12   5   87.17    2.29
  -2  12  -5   89.24    2.13
  -2 -12   5   87.16    1.66
   2 -12  -5   99.05    2.40
   2  12  -5   85.47    2.19
  -2 -12   5  107.75    2.61
   2 -12   5   90.79    2.15
   2 -12   5  113.96    2.38
   2 -12  -5   89.49    2.19
   2  12   5   76.67    2.07
  -2  12   5   97.50    2.32
  -2 -12  -5   94.73    2.10
   2  12  -5   64.03    2.11
   2  12   5   99.09    2.14
   2  12   5   89.37    2.57
  -2  12  -5   98.10    2.32
   2 -12   5   93.37    2.11
  -2  12   5   99.65    2.22
   2  12  -5   85.13    2.09
  -2 -12   5  106.50    2.54
  -2  12  -5   89.96    2.11
  -2  12   5   91.42    2.22
   2 -12   5   90.25    1.76
   2  12   5   99.70    2.21
  -2 -12  -5   90.32    2.07
  -2  12  -5   94.08    2.57
  -2  12   6   34.64    1.54
   2  12   6   34.32    1.10
   2 -12  -6   38.19    1.66
   2 -12  -6   40.02    1.36
  -2 -12  -6   37.03    1.26
  -2  12  -6   37.84    1.73
  -2 -12  -6   40.53    1.76
   2  12   6   35.72    1.04
   2 -12   6   37.68    1.60
  -2 -12   6   32.96    1.58
  -2  12  -6   38.81    1.42
  -2 -12   6   33.52    1.09
   2 -12  -6   34.93    1.52
   2  12  -6   38.31    1.57
  -2 -12   6   36.18    1.59
   2 -12   6   31.61    1.40
  -2  12  -6   34.19    1.50
   2  12   6   37.86    1.84
   2  12  -6   45.73    1.88
   2  12   6   36.05    1.42
  -2  12   6   41.56    1.68
  -2 -12  -6   37.04    1.50
   2 -12  -6   43.85    1.80
  -2  12   6   40.43    1.58
   2  12   6   42.84    1.59
  -2 -12   6   38.75    1.66
   2  12  -6   35.65    1.52
  -2  12  -6   36.78    1.87
  -2  12  -6   40.13    1.49
  -2  12   6   37.62    1.62
   2 -12   6   36.43    1.26
  -2 -12  -6   43.41    1.66
   2 -12   6   34.01    1.49
  -2 -12  -7  997.06    6.55
  -2  12   7 1038.02    7.75
  -2 -12  -7 1032.36    8.69
  -2  12  -7 1106.78    9.07
   2 -12  -7 1007.62    8.17
   2 -12  -7 1086.42    7.27
  -2 -12   7 1057.53    8.04
   2 -12   7 1066.92    8.33
  -2  12  -7 1073.41    6.96
   2  12  -7 1068.95    8.04
   2 -12  -7 1057.03    7.63
  -2 -12   7 1247.32    9.38
   2 -12   7 1216.64    8.75
   2  12  -7  847.73    7.63
   2  12   7 1127.60    9.78
  -2  12  -7 1225.29    8.96
  -2  12   7  969.88    8.17
   2  12   7  973.85    7.40
  -2 -12  -7  888.52    7.39
   2 -12  -7 1191.36    9.14
  -2 -12   7 1108.13    8.36
  -2  12   7 1005.16    7.87
   2  12  -7  965.20    7.74
   2  12   7  971.68    7.61
  -2  12  -7 1007.09    7.19
   2 -12   7 1081.02    7.25
  -2 -12  -7 1154.99    8.88
  -2  12  -7 1069.95    9.69
   2 -12   7 1095.03    8.36
  -2  12   7 1077.15    8.82
  -2 -12  -8   23.87    1.69
   2 -12  -8   22.03    1.44
  -2 -12  -8   26.60    1.23
  -2  12  -8   23.18    1.70
   2 -12  -8   21.98    1.30
   2  12  -8   25.41    1.41
  -2 -12   8   21.88    1.37
   2 -12   8   25.05    1.41
  -2  12   8   22.13    1.39
   2  12  -8   15.50    1.15
  -2 -12   8   24.31    1.55
   2 -12   8   25.30    1.48
   2  12   8   24.88    1.72
  -2  12  -8   24.10    1.53
  -2  12   8   20.98    1.41
   2  12   8   29.37    1.50
  -2 -12  -8   27.87    1.52
   2 -12  -8   29.02    1.73
   2  12   8   25.31    1.42
  -2 -12   8   23.10    1.45
   2  12  -8   22.08    1.38
  -2  12   8   21.66    1.29
  -2  12  -8   25.24    1.29
  -2  12   8   29.57    1.72
   2 -12   8   22.79    1.27
  -2 -12  -8   29.81    1.76
  -2  12  -8   23.66    1.71
   2 -12   8   23.25    1.36
  -2 -12  -9   68.73    2.71
   2 -12  -9   66.60    2.22
  -2  12  -9   68.46    2.74
   2 -12  -9   72.88    2.42
   2  12  -9   63.54    2.20
   2 -12   9   69.08    2.33
  -2  12   9   67.83    2.23
  -2 -12   9   74.57    2.66
   2 -12   9   68.54    2.37
   2  12  -9   65.56    2.41
   2 -12  -9   72.44    2.60
   2  12   9   65.90    2.69
   2  12   9   71.64    2.28
   2 -12   9   77.71    2.42
   2  12   9   66.77    2.30
  -2 -12  -9   71.11    2.02
   2  12  -9   69.89    2.37
  -2  12   9   62.20    2.21
  -2  12  -9   67.97    2.15
   2 -12   9   66.77    2.21
  -2 -12   9   74.49    2.49
  -2  12   9   66.91    2.62
  -2  12  -9   64.73    2.74
   2 -12 -10   91.11    2.79
  -2 -12 -10  103.60    3.57
  -2  12 -10   98.08    3.43
   2 -12  10   94.55    2.79
  -2  12  10   89.21    2.69
   2 -12 -10   83.37    2.92
  -2 -12  10  110.51    3.36
   2 -12  10   96.04    2.92
  -2  12  10  103.45    3.16
   2  12  10   86.10    2.65
   2  12 -10  102.50    3.12
  -2 -12  10   89.93    2.88
   2  12  10  100.36    2.96
  -2  12  10   92.15    2.78
   2  12  10   86.80    3.20
  -2  12  10   95.47    3.27
   2 -12  10  100.21    2.92
   2 -12  10   89.41    2.74
  -2  12  11  327.40    5.12
   2 -12  11  329.22    5.42
   2  12 -11  355.54    6.85
  -2 -12 -11  364.47    6.81
   2 -12 -11  341.96    5.58
  -2  12 -11  330.58    6.51
   2 -12  11  345.84    5.77
  -2 -12 -11  361.29    6.69
   2  12 -12   20.02    2.22
  -2 -12 -12   16.86    2.17
   2 -12 -12   18.47    1.77
  -2  12 -12   16.50    2.09
  -2  12 -13    8.21    1.84
   2 -12 -13   11.59    1.66
  -2 -12 -13   10.14    1.80
   2 -12 -14    3.79    1.55
  -2  12 -14    3.11    1.82
  -2 -12 -14    5.02    1.87
   2  12 -14    1.73    1.78
  -2 -12 -15   83.82    4.05
   2 -12 -15   82.84    3.68
  -2  12 -15   75.24    4.07
   2  12 -15   86.30    4.38
  -2  12 -16    0.80    1.93
  -2 -12 -16    5.03    2.05
   2  12 -16    1.57    2.19
  -2  14   0 3183.39   12.25
  -2 -14   0 3144.30   12.93
   2  14   0 3202.36   12.77
   2 -14   0 3225.32   13.90
  -2 -14   0 3273.73   11.74
   2 -14   0 3156.79   13.53
   2  14   0 3139.70   11.94
  -2 -14   0 2766.59   12.17
   2 -14   0 2989.17   12.91
   2  14   0 3275.10   12.78
  -2  14   0 2840.77   12.61
  -2  14   0 3180.19   11.05
  -2 -14   0 3186.00   11.51
   2  14   0 3274.78   12.15
   2 -14   0 3296.38   12.94
   2 -14   0 3201.79   10.97
   2  14   0 3175.79    6.63
  -2 -14  -1   83.72    2.23
  -2  14   1   78.90    2.05
  -2 -14   1   76.84    2.14
  -2  14  -1   76.63    2.02
   2  14  -1   77.15    2.09
   2  14   1   73.04    1.98
  -2 -14  -1   77.28    1.96
   2 -14  -1   81.59    2.32
  -2 -14   1   81.39    1.86
   2 -14   1   74.11    2.15
   2  14  -1   89.73    2.19
   2 -14  -1   68.51    1.88
   2  14   1   87.70    2.13
   2  14   1   79.34    2.19
  -2 -14   1   75.39    2.05
   2 -14   1   63.08    1.92
  -2 -14  -1   80.43    2.07
   2  14  -1   80.45    2.15
  -2  14  -1   76.06    2.02
  -2  14   1   90.82    2.18
   2  14   1   96.18    2.37
   2 -14  -1   78.10    2.09
   2 -14   1   64.56    1.93
   2  14  -1   80.29    1.29
  -2  14   1   88.14    1.86
   2 -14  -1   84.58    2.16
  -2  14  -1   84.42    1.87
  -2 -14  -1   79.40    1.76
   2  14  -1   79.83    1.94
   2  14   1   81.68    2.10
  -2 -14   1   76.70    1.94
   2 -14  -1   83.29    1.78
  -2  14  -1   84.07    1.90
   2 -14   1   78.35    2.07
  -2  14   2  370.87    4.35
  -2 -14  -2  396.93    3.79
  -2  14  -2  355.87    4.22
  -2 -14  -2  382.36    4.48
   2  14   2  356.42    4.24
   2 -14   2  376.94    4.69
  -2  14  -2  357.77    4.46
   2  14  -2  381.50    3.82
   2 -14  -2  369.57    4.79
   2  14  -2  373.54    4.53
  -2 -14   2  363.45    3.70
  -2 -14  -2  372.78    4.25
   2  14  -2  400.50    5.00
  -2 -14   2  316.48    4.20
   2  14   2  371.27    4.33
   2 -14   2  438.07    4.83
  -2 -14  -2  358.88    4.38
   2 -14   2  358.04    4.30
  -2  14  -2  428.72    4.79
   2 -14  -2  420.99    4.52
   2  14   2  403.04    4.34
  -2  14   2  301.99    3.93
   2  14   2  378.02    4.72
   2 -14  -2  383.63    2.46
  -2 -14   2  384.73    4.32
   2  14  -2  333.86    3.98
   2 -14  -2  393.36    4.54
   2  14   2  334.09    4.09
  -2  14   2  370.77    2.62
  -2  14  -2  398.95    4.07
   2 -14   2  343.54    4.10
  -2  14   2  378.81    4.06
  -2  14  -2  375.45    4.14
  -2 -14  -3  483.78    5.09
  -2  14   3  489.25    4.99
   2 -14  -3  470.53    4.97
  -2  14  -3  502.81    3.85
  -2  14  -3  454.95    4.89
  -2 -14  -3  464.56    4.01
  -2 -14   3  456.83    4.11
   2  14   3  473.75    4.90
  -2  14  -3  492.39    5.25
   2  14  -3  482.18    4.03
   2 -14   3  516.75    5.50
   2 -14  -3  495.70    5.59
   2  14  -3  506.40    5.34
   2  14  -3  423.47    5.47
   2  14   3  487.49    5.46
  -2 -14   3  406.86    4.66
  -2  14  -3  562.96    5.92
   2 -14   3  443.29    4.88
   2 -14  -3  503.94    3.50
   2  14   3  414.02    4.57
   2  14   3  509.82    4.89
  -2 -14  -3  498.03    4.98
  -2  14  -3  476.99    2.96
   2 -14  -3  552.94    5.25
  -2  14   3  538.07    5.24
   2 -14   3  523.25    4.98
  -2 -14   3  464.15    4.94
   2  14  -3  494.76    4.66
   2 -14   3  498.54    4.80
  -2  14  -3  531.54    4.87
   2  14   3  486.05    5.05
  -2  14   3  497.15    3.88
  -2  14  -3  488.27    4.94
  -2 -14  -3  491.29    3.03
  -2  14   3  449.33    4.36
  -2 -14  -4  962.81    7.32
   2 -14  -4  961.59    4.66
  -2 -14  -4  977.63    6.07
  -2  14   4  954.42    7.15
   2 -14  -4  996.74    7.28
  -2  14  -4  958.59    6.27
  -2  14  -4  949.60    7.37
   2  14  -4 1001.17    5.45
   2 -14   4  979.14    7.57
   2  14   4 1013.47    7.04
   2 -14  -4  931.49    7.61
   2  14  -4  994.61    7.62
  -2 -14   4  979.47    6.01
  -2  14  -4 1189.57    8.53
  -2 -14   4  888.88    6.92
   2 -14   4  984.73    7.44
  -2  14   4  975.92    7.22
   2  14   4 1008.54    7.20
   2  14   4  954.91    7.96
   2 -14   4  943.67    6.98
   2 -14  -4  991.64    5.66
  -2  14  -4  926.80    5.21
   2  14   4  913.86    6.58
   2 -14  -4  938.91    7.16
  -2 -14  -4  961.80    6.82
   2  14  -4  782.43    7.28
   2 -14   4 1154.12    7.96
   2  14  -4  908.06    6.86
  -2  14  -4 1038.51    7.00
  -2 -14   4 1021.39    7.46
  -2  14   4  957.84    6.30
   2 -14   4  980.07    4.89
   2  14   4  989.78    6.99
  -2  14  -4  977.38    7.58
  -2 -14  -4  958.27    5.13
  -2  14   4 1044.57    7.01
  -2  14   5   47.34    1.77
   2 -14  -5   47.21    1.31
  -2 -14  -5   46.00    1.78
  -2 -14  -5   44.37    1.38
   2 -14  -5   39.53    1.59
  -2  14  -5   47.35    1.71
   2  14   5   47.23    1.56
  -2  14  -5   43.99    1.74
   2 -14   5   50.55    1.87
   2 -14  -5   49.20    1.86
   2  14  -5   47.25    1.81
   2  14   5   56.12    1.59
  -2 -14   5   45.66    1.34
  -2 -14   5   54.98    2.00
   2 -14  -5   50.62    1.87
   2 -14   5   44.71    1.71
  -2 -14  -5   45.24    1.62
  -2  14  -5   52.78    1.92
   2  14   5   45.03    1.62
   2  14   5   48.42    2.04
  -2  14   5   42.08    1.68
   2  14  -5   47.81    1.81
  -2  14   5   42.52    1.58
   2 -14   5   46.26    1.72
   2  14  -5   43.05    1.69
  -2 -14  -5   40.97    1.35
  -2 -14   5   44.94    1.74
  -2  14  -5   45.65    1.65
   2 -14   5   43.02    1.22
  -2  14  -5   49.34    1.92
  -2  14   5   46.51    1.64
   2  14   5   45.09    1.65
   2  14   6   65.13    1.63
   2 -14  -6   65.07    2.11
  -2  14   6   58.23    2.03
  -2  14  -6   62.38    2.15
   2 -14  -6   61.65    1.63
  -2 -14  -6   67.04    1.74
  -2  14  -6   61.24    1.96
   2 -14   6   63.58    2.14
  -2 -14   6   59.30    1.53
   2 -14  -6   61.59    2.08
   2  14   6   58.54    1.48
   2  14  -6   64.41    2.14
  -2 -14   6   58.78    2.15
   2  14   6   58.38    2.27
   2 -14   6   53.02    1.88
  -2 -14  -6   67.11    2.08
   2  14   6   63.72    1.95
  -2  14   6   50.57    1.92
   2  14  -6   65.47    2.30
   2 -14  -6   60.67    2.11
  -2  14  -6   76.78    2.37
   2 -14   6   64.31    2.02
  -2  14   6   72.68    2.08
   2  14  -6   54.64    1.89
  -2 -14   6   63.54    2.16
  -2  14  -6   62.23    1.93
  -2  14   6   64.95    2.09
   2 -14   6   64.62    1.64
  -2 -14  -6   63.55    1.85
  -2  14  -6   63.46    2.31
   2  14   6   64.12    2.06
  -2 -14  -7  325.73    4.90
  -2  14   7  316.15    4.49
   2 -14  -7  315.33    4.83
  -2  14  -7  330.90    5.07
  -2 -14  -7  331.72    4.01
   2 -14  -7  325.04    4.01
  -2  14  -7  314.02    4.26
   2 -14   7  327.77    4.77
   2  14  -7  332.06    4.82
   2 -14  -7  327.42    4.71
  -2  14   7  272.05    4.33
  -2 -14   7  381.65    5.58
   2 -14   7  337.09    4.63
   2  14   7  336.24    5.48
   2  14  -7  321.55    5.14
   2  14   7  329.52    4.32
  -2 -14  -7  287.52    4.35
  -2  14  -7  289.15    4.37
   2 -14  -7  323.25    5.10
  -2  14   7  360.62    4.85
  -2 -14   7  378.62    5.32
   2  14  -7  335.63    4.65
  -2  14  -7  322.25    4.40
  -2  14  -7  333.61    5.42
  -2  14   7  333.91    5.00
   2 -14   7  334.55    4.12
  -2 -14  -7  335.69    4.58
   2  14   7  350.12    4.70
   2 -14   7  313.03    4.38
  -2 -14  -8  369.92    5.62
   2 -14  -8  409.80    5.55
   2 -14  -8  383.25    4.76
  -2 -14  -8  378.59    4.46
  -2  14   8  373.92    5.11
  -2  14  -8  376.51    5.82
   2  14  -8  388.13    5.35
   2 -14   8  394.09    5.45
  -2 -14   8  440.76    5.99
   2 -14   8  402.10    5.46
   2  14   8  369.21    5.98
   2  14  -8  456.56    6.38
  -2  14  -8  289.77    4.76
  -2  14   8  357.05    5.35
   2  14   8  380.69    5.06
  -2 -14  -8  387.56    5.55
   2 -14  -8  432.40    6.08
  -2 -14   8  391.44    5.58
  -2  14   8  405.23    5.40
   2  14  -8  303.26    4.56
  -2  14   8  372.64    5.70
  -2  14  -8  375.76    4.83
   2 -14   8  383.99    4.81
  -2 -14  -8  394.76    5.50
  -2  14  -8  387.37    6.19
   2 -14   8  309.15    4.54
   2  14   8  420.45    5.50
   2 -14  -9    3.84    0.91
  -2  14  -9    4.93    1.30
  -2 -14  -9    3.00    1.22
   2 -14  -9    4.34    1.00
   2  14  -9    5.26    0.96
  -2  14   9    3.21    0.85
   2 -14   9    5.23    1.00
   2  14  -9    2.95    0.94
  -2 -14   9    4.92    1.01
   2 -14  -9    4.85    1.11
   2 -14   9    4.02    0.92
  -2  14   9    4.83    1.00
   2  14   9    2.52    0.74
  -2 -14  -9    3.79    1.04
  -2  14  -9    5.51    1.19
   2  14   9    5.34    0.90
  -2 -14   9    5.65    1.00
  -2  14   9    3.82    0.88
   2  14  -9    5.33    0.88
  -2  14   9    5.15    1.13
   2 -14   9    4.56    0.84
  -2  14  -9    3.85    0.81
   2  14   9    3.54    1.08
   2 -14   9    5.12    0.92
  -2 -14 -10   10.34    1.52
   2 -14 -10    6.99    1.13
  -2  14 -10   10.69    1.65
   2 -14  10    7.52    1.10
  -2  14  10    7.58    1.09
  -2 -14  10   12.02    1.32
  -2  14  10   10.89    1.30
   2  14  10    8.43    1.14
   2 -14  10    7.32    1.01
  -2  14  10    7.40    1.24
   2 -14  10    7.30    1.05
  -2  14  11  283.55    4.92
  -2 -14 -11  285.44    5.74
   2  14 -11  292.50    6.36
  -2  14 -11  280.73    6.08
   2 -14 -11  270.58    5.00
  -2  14 -12  153.10    4.84
   2  14 -12  138.57    4.72
  -2 -14 -12  147.49    4.46
   2 -14 -12  142.65    3.95
   2  14 -13   19.70    2.40
   2 -14 -13   15.76    1.78
  -2 -14 -13   15.29    2.03
  -2  14 -13   19.67    2.37
  -2 -14 -14   15.92    2.10
   2  14 -14   13.16    2.22
  -2  14 -14   19.67    2.47
   2  14 -15   97.93    4.67
  -2 -14 -15  100.11    4.35
  -2  14 -15   98.51    4.65
  -2 -14 -16   40.32    3.21
   2  14 -16   36.41    3.27
  -2  14 -16   33.00    3.23
  -2  16   0   -0.68    0.79
  -2 -16   0   -0.03    0.73
   2 -16   0    0.31    0.63
  -2 -16   0    0.51    0.61
   2 -16   0   -0.39    0.78
  -2 -16   0    0.06    0.65
   2  16   0   -0.61    0.76
   2  16   0    0.27    0.68
  -2 -16   0    0.12    0.74
  -2  16   0    0.02    0.65
   2 -16   0   -0.63    0.82
  -2  16   0   -0.18    0.56
   2  16   0   -0.23    0.63
   2  16   0    0.21    0.17
  -2  16   1 1180.30    8.06
  -2  16  -1 1167.58    8.14
  -2 -16   1 1179.35    8.31
  -2 -16  -1 1172.65    8.17
   2  16  -1 1175.43    8.42
   2  16   1 1147.52    8.20
   2 -16  -1 1194.33    8.98
  -2 -16   1 1198.01    7.62
  -2 -16  -1 1263.06    8.32
   2 -16   1 1195.44    8.86
   2 -16  -1 1062.54    7.99
   2  16   1 1216.93    8.26
  -2  16   1 1077.06    7.84
  -2 -16   1 1061.71    8.16
   2 -16   1 1267.21    8.61
  -2 -16  -1 1254.05    8.45
   2  16  -1  995.61    7.98
  -2  16  -1 1358.59    8.97
   2  16   1 1333.13    8.84
   2  16   1 1196.31    8.45
   2 -16  -1 1335.91    8.83
   2 -16   1 1276.81    8.60
   2  16  -1 1207.85    8.04
  -2 -16  -1 1212.06    7.33
   2  16   1 1264.74    8.34
  -2 -16   1 1237.32    7.94
  -2  16  -1 1203.73    7.49
  -2  16   1 1085.06    7.12
  -2  16  -1 1196.97    7.13
   2  16  -1 1208.77    4.52
  -2 -16  -2    3.88    0.64
   2 -16  -2    4.04    0.73
  -2 -16  -2    4.97    0.89
  -2  16  -2    2.94    0.83
   2 -16  -2    4.56    0.88
  -2 -16  -2    4.10    0.75
   2  16   2    4.76    0.85
  -2  16  -2    2.11    0.80
   2 -16   2    2.49    0.82
   2  16  -2    2.37    0.77
  -2 -16   2    3.03    0.66
   2  16  -2    2.42    0.94
   2  16   2    3.50    0.75
  -2 -16   2    3.71    0.84
   2 -16  -2    3.41    0.34
   2 -16   2    3.05    0.83
  -2  16  -2    1.62    0.70
  -2 -16  -2    2.68    0.75
  -2  16   2    2.62    0.73
   2 -16  -2    2.71    0.79
   2 -16   2    2.18    0.75
  -2 -16   2    4.21    0.82
  -2  16   2    3.63    0.69
  -2  16   2    4.13    0.40
   2  16  -2    2.07    0.63
   2  16   2    2.97    0.79
   2  16   2    1.57    0.66
  -2  16  -2    2.72    0.64
  -2  16  -2    3.35    0.64
  -2  16   3   29.69    1.51
   2 -16  -3   33.19    1.63
  -2 -16  -3   30.84    1.51
  -2 -16  -3   28.51    1.21
  -2  16  -3   27.86    1.50
  -2  16  -3   31.31    1.05
   2  16  -3   30.29    1.58
  -2  16  -3   28.27    1.53
   2  16   3   28.87    1.43
   2 -16   3   30.20    1.56
  -2 -16   3   25.72    1.22
   2 -16  -3   27.68    1.59
   2  16   3   31.59    1.59
   2  16  -3   26.24    1.60
  -2 -16   3   34.49    1.61
   2 -16   3   37.92    1.64
  -2 -16  -3   26.26    1.39
  -2  16  -3   29.25    0.75
   2 -16  -3   27.10    1.38
  -2  16   3   31.91    1.48
   2 -16  -3   30.49    0.92
   2  16   3   35.32    1.52
   2  16  -3   38.30    1.56
   2 -16   3   30.95    1.43
  -2  16   3   29.13    1.02
  -2  16  -3   30.45    1.38
   2  16   3   31.42    1.51
  -2 -16   3   29.95    1.46
  -2  16  -3   27.75    1.30
  -2  16   3   25.29    1.24
  -2 -16  -3   27.95    0.66
  -2 -16  -4   25.89    1.15
  -2 -16  -4   26.57    1.44
  -2  16   4   25.30    1.43
  -2  16  -4   27.79    1.20
   2 -16  -4   33.63    1.67
   2  16  -4   29.06    1.62
  -2  16  -4   27.62    1.49
   2 -16   4   30.11    1.59
   2  16   4   28.41    1.35
  -2 -16   4   26.30    1.20
   2 -16  -4   25.26    1.52
  -2  16  -4   39.58    1.76
  -2 -16   4   28.34    1.48
   2 -16   4   31.09    1.51
   2  16   4   28.35    1.59
  -2 -16  -4   30.39    1.35
   2  16   4   25.20    1.32
   2 -16  -4   31.04    1.52
  -2  16   4   25.84    1.38
   2  16  -4   33.20    1.74
   2  16  -4   26.56    1.36
   2 -16   4   30.04    1.46
  -2  16  -4   33.11    1.45
  -2  16   4   27.13    1.18
  -2 -16   4   23.96    1.37
   2  16   4   26.99    1.35
  -2  16  -4   29.61    1.42
  -2 -16  -4   29.34    0.87
  -2  16   4   31.53    1.41
  -2 -16  -5  239.27    3.97
   2 -16  -5  229.35    4.01
   2  16   5  246.10    3.62
  -2  16   5  241.55    3.91
  -2 -16  -5  229.92    3.26
  -2  16  -5  240.39    3.64
  -2  16  -5  230.60    3.98
   2  16  -5  238.61    4.19
   2 -16   5  242.38    4.15
  -2 -16   5  252.16    3.33
   2  16   5  240.68    3.50
   2 -16  -5  239.81    4.19
  -2  16  -5  307.99    4.80
  -2 -16   5  235.89    3.96
   2 -16   5  250.75    4.12
  -2 -16  -5  283.79    4.26
   2  16   5  231.99    4.35
  -2  16   5  206.83    3.73
   2 -16  -5  207.72    3.78
   2  16   5  201.68    3.42
   2  16  -5  304.80    4.99
  -2  16   5  219.76    3.58
   2 -16   5  273.70    4.18
   2  16  -5  208.27    3.65
  -2 -16   5  216.11    3.77
  -2  16  -5  274.30    4.30
  -2  16   5  234.98    3.58
   2 -16   5  239.94    2.82
  -2 -16  -5  237.25    2.84
   2  16   5  236.32    3.97
  -2  16  -5  255.44    4.16
  -2  16  -6   82.57    2.45
  -2 -16  -6   84.49    2.50
  -2  16   6   80.95    2.41
   2 -16  -6   92.91    2.60
   2  16   6   88.69    2.08
  -2 -16  -6   87.52    2.09
  -2  16  -6   78.18    2.39
   2 -16   6   84.93    2.54
   2  16  -6   96.84    2.75
   2 -16  -6   84.88    2.56
   2  16   6   82.29    1.93
   2  16   6   87.06    2.78
  -2 -16   6   88.21    2.71
   2 -16   6   79.16    2.39
  -2  16   6   86.79    2.52
   2  16   6   93.57    2.46
  -2 -16  -6   79.73    2.33
   2 -16  -6   94.09    2.69
   2  16  -6  107.03    3.01
  -2  16  -6   74.20    2.49
  -2  16   6   76.53    2.28
  -2  16   6   88.13    2.45
   2 -16   6   96.92    2.64
   2  16  -6   94.56    2.61
  -2 -16   6   90.98    2.60
  -2  16  -6   94.58    2.45
  -2 -16  -6   87.50    2.04
   2 -16   6   82.94    1.88
  -2  16  -6   88.05    2.68
   2  16   6   97.01    2.66
  -2 -16  -7  189.36    3.85
   2 -16  -7  213.74    4.17
  -2 -16  -7  201.09    3.24
  -2  16   7  198.55    3.76
  -2  16  -7  191.64    3.94
   2  16  -7  211.31    4.12
  -2  16  -7  195.01    3.71
   2 -16   7  197.12    3.90
   2 -16  -7  212.90    4.09
  -2 -16   7  193.30    4.10
   2 -16   7  198.88    3.80
   2  16   7  196.19    4.32
   2  16   7  213.03    3.77
  -2  16   7  219.31    4.15
  -2 -16  -7  189.66    3.71
   2  16  -7  190.24    4.07
   2 -16  -7  189.57    3.96
  -2  16  -7  197.55    4.06
  -2  16   7  188.07    3.76
   2 -16   7  208.73    3.86
   2  16  -7  219.46    4.08
  -2 -16   7  214.45    4.06
  -2  16  -7  222.29    3.84
  -2  16   7  191.80    3.87
   2 -16   7  201.52    3.18
  -2  16  -7  201.52    4.24
   2  16   7  192.96    3.69
  -2  16  -8    1.08    1.04
  -2 -16  -8    0.16    0.96
   2 -16  -8   -1.16    0.56
  -2 -16  -8    0.58    0.37
   2 -16   8    1.06    0.82
  -2  16   8    0.48    0.86
   2  16  -8    1.87    0.84
   2 -16  -8    0.81    0.86
   2  16  -8    2.21    0.95
  -2 -16   8    0.94    0.93
   2 -16   8   -0.17    0.73
  -2  16   8    1.34    0.83
   2  16   8    1.53    0.74
  -2  16  -8    0.41    0.86
   2 -16   8    0.89    0.71
   2  16   8    0.09    0.69
  -2 -16   8    0.25    0.82
   2  16  -8    0.67    0.78
  -2  16   8    0.43    0.73
  -2  16  -8    0.70    0.70
  -2  16   8   -0.09    0.86
   2  16   8    1.16    0.95
  -2 -16  -9  323.78    4.48
  -2 -16  -9  325.52    5.55
   2 -16  -9  355.05    5.69
  -2  16  -9  336.61    5.99
  -2  16   9  318.92    5.04
   2  16  -9  333.43    5.38
   2 -16   9  315.20    5.17
  -2 -16   9  326.89    5.67
   2 -16   9  328.67    5.21
   2  16  -9  370.67    6.20
  -2  16   9  314.27    5.46
   2  16   9  300.70    4.93
   2 -16  -9  371.87    6.00
   2  16   9  342.52    6.16
   2  16   9  351.94    5.44
   2 -16   9  335.79    5.29
  -2  16   9  348.86    5.38
  -2 -16   9  309.39    5.47
   2  16  -9  363.28    5.68
  -2  16  -9  319.58    4.92
  -2  16   9  312.21    5.65
  -2  16  -9  344.12    6.17
  -2  16  10  197.75    4.12
   2 -16  10  193.24    4.23
  -2 -16 -10  200.83    4.69
  -2  16 -10  186.82    4.77
  -2  16  10  190.47    4.64
  -2  16  11   10.11    1.29
  -2 -16 -11   15.28    1.76
   2  16 -11   11.69    1.95
  -2  16 -11   17.21    1.91
   2  16 -12    4.96    1.73
  -2  16 -12    5.29    1.70
  -2 -16 -12    5.10    1.50
   2  16 -13   24.56    2.57
  -2 -16 -13   23.11    2.27
  -2  16 -13   21.67    2.45
   2  16 -14  195.19    6.13
  -2 -16 -14  209.71    5.80
  -2  16 -14  189.76    6.04
   2  16 -15   21.91    2.86
  -2 -16 -15   22.40    2.48
  -2  16 -15   25.25    2.90
  -2  16 -16    7.33    2.28
  -2 -16 -16   11.73    2.19
   2  16 -16   12.39    2.55
  -2  18   0 1737.83   10.66
  -2 -18   0 1813.39   10.39
   2 -18   0 1831.34   11.98
   2  18   0 1774.04   11.00
  -2 -18   0 1832.68   10.26
  -2 -18   0 1537.56   10.42
   2 -18   0 1776.50   11.51
   2  18   0 1857.62   10.70
   2  18   0 1753.29   10.95
  -2  18   0 1939.24   11.48
  -2 -18   0 1847.00   10.14
   2  18   0 1624.23   10.42
   2 -18   0 1604.14   10.23
  -2  18   0 1644.33    9.40
  -2  18   1  168.58    3.45
  -2  18  -1  179.79    3.46
  -2 -18   1  179.14    3.42
  -2 -18  -1  188.22    3.42
   2 -18   1  179.76    3.73
   2  18  -1  162.80    3.43
   2  18   1  172.63    3.48
  -2 -18  -1  175.48    3.38
   2 -18  -1  175.20    3.70
  -2 -18   1  180.60    3.31
  -2 -18   1  209.40    3.83
   2 -18   1  179.28    3.48
  -2 -18  -1  209.06    3.82
   2 -18  -1  162.68    3.43
  -2  18   1  158.27    3.15
   2  18  -1  211.77    3.84
   2  18   1  182.12    3.60
   2  18   1  186.27    3.49
  -2  18  -1  187.39    3.61
   2 -18  -1  176.14    3.58
  -2 -18  -1  188.25    3.18
   2 -18   1  187.58    3.54
   2  18  -1  166.34    3.22
   2  18   1  201.78    3.57
  -2  18  -1  171.50    3.08
  -2 -18   1  205.70    3.50
  -2  18   1  173.68    3.17
  -2  18  -1  187.29    2.86
  -2  18   2  116.60    2.82
  -2 -18  -2  121.76    2.56
  -2  18  -2  114.97    2.85
  -2 -18  -2  113.78    2.74
  -2 -18  -2  122.11    2.91
   2  18  -2  111.84    2.91
   2  18   2  104.37    2.71
  -2  18  -2  107.17    2.89
  -2 -18   2  108.85    2.50
   2 -18  -2  114.90    3.05
   2 -18   2  113.35    2.95
  -2 -18   2  111.51    2.85
   2 -18   2  124.70    2.97
  -2 -18  -2  137.31    3.18
   2  18  -2  102.05    2.72
   2 -18  -2  127.43    2.97
   2  18   2  123.56    2.85
  -2  18   2  108.83    2.82
  -2  18  -2  104.19    2.77
   2  18   2  122.30    2.94
  -2  18  -2  113.46    2.59
   2 -18  -2  102.99    2.55
  -2 -18   2  124.86    2.85
   2  18  -2  110.40    2.64
  -2  18   2  105.75    2.38
  -2  18   2  119.11    1.51
   2 -18   2  131.35    3.04
   2  18   2  140.25    3.09
  -2  18  -2  127.12    2.47
  -2 -18  -3  303.13    3.86
  -2  18   3  290.27    4.48
   2 -18  -3  343.90    5.03
  -2  18  -3  296.05    4.39
  -2 -18  -3  303.34    4.39
  -2  18  -3  279.48    4.61
   2  18   3  296.24    4.39
   2 -18   3  296.32    4.67
  -2 -18   3  300.36    4.00
   2 -18  -3  293.81    4.85
   2  18  -3  298.37    4.73
  -2 -18  -3  298.43    4.53
  -2 -18  -3  321.89    4.50
   2  18   3  296.09    4.58
   2  18  -3  362.33    5.47
  -2 -18   3  287.46    4.66
   2 -18   3  331.91    4.78
  -2  18  -3  321.86    4.72
   2 -18  -3  307.73    4.52
   2  18   3  317.06    4.50
  -2  18   3  332.24    4.67
   2  18   3  272.29    4.46
   2  18  -3  322.77    4.50
   2 -18   3  319.93    4.56
  -2  18   3  289.05    3.02
  -2  18  -3  329.68    4.43
  -2  18   3  312.98    4.25
  -2  18  -3  303.17    3.98
  -2 -18   3  287.28    4.41
  -2 -18  -4  622.52    6.27
   2 -18  -4  548.08    6.39
  -2 -18  -4  594.51    5.21
  -2  18   4  597.18    6.37
   2  18   4  626.34    6.13
   2  18  -4  604.07    6.77
  -2  18  -4  585.62    6.72
   2 -18   4  635.13    6.88
  -2 -18   4  632.28    5.62
   2 -18  -4  601.27    6.94
   2  18  -4  774.05    8.22
  -2 -18   4  605.67    6.72
  -2  18  -4  476.59    6.96
   2 -18   4  625.63    6.59
   2  18   4  635.83    6.97
  -2 -18  -4  675.36    6.77
   2  18   4  696.30    6.70
   2 -18  -4  691.90    7.05
  -2  18   4  547.73    6.19
   2  18  -4  672.30    6.72
  -2  18  -4  671.60    6.25
  -2  18   4  566.55    4.93
   2 -18   4  633.08    6.40
   2  18   4  486.64    5.54
  -2 -18   4  628.78    6.59
  -2  18  -4  613.97    5.97
  -2  18   4  559.38    5.85
  -2 -18  -5  799.62    7.39
  -2 -18  -5  814.09    6.58
   2 -18  -5  910.94    8.23
  -2  18   5  806.00    7.47
   2  18   5  817.84    7.03
  -2  18  -5  719.33    6.30
   2 -18  -5  812.00    8.16
   2  18  -5  809.37    8.01
  -2  18  -5  743.37    7.62
   2 -18   5  835.91    8.00
  -2 -18   5  821.35    6.45
   2  18   5  817.71    6.83
  -2  18  -5  679.18    7.62
  -2 -18   5  870.51    8.13
   2 -18   5  885.16    7.99
  -2 -18  -5  847.25    7.68
   2  18   5  810.65    7.21
   2  18   5  798.28    8.21
  -2  18   5  781.18    7.47
   2 -18  -5  806.88    7.56
   2  18  -5  954.20    9.18
   2  18  -5  712.29    7.07
   2 -18   5  771.33    7.32
  -2  18   5  713.66    6.29
  -2 -18   5  816.60    7.69
  -2  18  -5  745.05    6.81
   2  18   5  833.75    8.05
  -2  18  -5  781.91    7.20
  -2  18   5  853.40    7.40
   2  18   6   58.16    1.90
  -2  18   6   49.28    2.05
  -2 -18  -6   45.80    1.97
   2 -18  -6   46.04    1.91
  -2 -18  -6   47.83    1.68
  -2  18  -6   48.12    1.95
   2  18  -6   54.93    2.21
   2 -18   6   52.25    2.19
  -2  18  -6   44.21    1.99
   2 -18  -6   53.69    2.20
  -2  18  -6   65.80    2.52
   2  18   6   48.69    2.22
  -2 -18   6   42.83    1.99
   2 -18   6   54.71    2.16
  -2 -18  -6   50.64    2.00
   2  18   6   54.25    2.01
  -2  18   6   54.85    2.18
   2 -18  -6   52.32    2.24
   2  18  -6   69.02    2.64
  -2  18   6   51.18    1.97
   2 -18   6   56.32    2.15
   2  18  -6   44.39    1.84
  -2  18  -6   53.19    2.04
  -2 -18   6   48.51    2.02
  -2  18   6   48.81    1.91
   2  18   6   48.33    1.91
  -2  18  -6   47.86    1.99
  -2 -18  -7  343.05    5.28
  -2  18   7  351.04    5.21
   2 -18  -7  411.65    6.09
  -2 -18  -7  340.59    4.41
  -2  18  -7  326.11    5.12
   2  18  -7  351.41    5.54
  -2  18  -7  331.47    5.11
   2 -18   7  371.32    5.57
   2 -18  -7  383.74    5.81
  -2 -18   7  332.05    5.52
   2 -18   7  381.15    5.52
   2  18   7  351.90    5.88
   2  18   7  391.36    5.35
  -2  18   7  326.86    5.35
  -2 -18  -7  435.09    6.05
   2 -18  -7  342.93    5.42
   2  18  -7  294.01    5.32
  -2  18  -7  292.63    5.23
  -2  18   7  362.02    5.16
   2 -18   7  357.39    5.48
   2  18  -7  382.30    5.41
  -2 -18   7  388.86    5.52
  -2  18  -7  362.48    5.11
  -2  18   7  347.98    5.19
  -2  18  -7  368.37    5.69
   2  18   7  346.90    5.28
  -2 -18  -8  455.95    6.35
  -2  18   8  432.09    5.84
   2 -18  -8  434.30    6.30
  -2 -18  -8  452.69    5.35
  -2  18  -8  420.11    6.30
   2  18  -8  453.29    6.35
   2 -18   8  465.68    6.31
   2 -18  -8  452.00    6.26
  -2 -18   8  416.35    6.46
   2  18   8  450.48    6.90
   2 -18   8  484.81    6.38
  -2  18   8  410.80    5.94
   2  18   8  389.85    5.35
   2  18  -8  447.51    6.76
   2 -18  -8  420.83    6.35
  -2  18   8  458.94    6.17
   2 -18   8  510.23    6.70
   2  18  -8  507.48    6.53
  -2 -18   8  467.24    6.33
  -2  18  -8  459.40    5.93
  -2  18  -8  480.69    6.88
  -2  18   8  436.11    6.26
   2  18   8  503.92    6.54
  -2  18   9  347.70    5.46
  -2 -18  -9  333.26    5.69
  -2  18  -9  325.67    5.91
   2  18  -9  325.48    5.56
   2 -18   9  326.86    5.47
  -2 -18   9  390.99    6.44
  -2  18   9  365.98    6.01
   2  18   9  319.04    5.44
   2 -18   9  338.42    5.70
  -2  18   9  307.22    5.66
  -2  18  -9  348.23    6.20
  -2  18  10   15.80    1.46
  -2 -18 -10   14.88    1.71
  -2  18 -10   14.45    1.78
  -2  18  11   25.44    1.82
   2  18 -11   22.63    2.24
  -2  18 -11   27.00    2.23
  -2  18 -12  141.82    4.71
  -2 -18 -12  143.21    4.46
   2  18 -12  145.07    4.95
   2  18 -13  188.00    5.83
  -2 -18 -13  173.89    5.10
  -2  18 -13  189.07    5.67
  -2  18 -14    4.73    1.95
   2  18 -14    4.25    1.86
  -2 -18 -14    7.63    1.86
  -2 -18 -15   25.70    2.71
   2  18 -15   26.85    2.98
  -2  18 -15   26.39    2.87
  -2 -20   0   -0.63    0.84
  -2  20   0    1.02    0.97
  -2 -20   0    0.16    0.71
   2 -20   0    0.07    0.80
   2 -20   0   -0.70    0.83
   2  20   0    0.21    0.76
  -2 -20   0    0.02    0.71
   2 -20   0    1.65    1.03
  -2 -20   0    1.72    0.87
   2  20   0    0.90    0.84
  -2  20   0    0.44    0.78
  -2  20   0    0.97    0.69
   2  20   0    0.40    0.74
   2  20   0    1.72    0.84
  -2  20   1   85.72    2.59
  -2 -20   1   90.11    2.58
  -2 -20  -1   89.62    2.48
  -2  20  -1   81.07    2.57
   2  20  -1   87.44    2.82
   2  20   1   82.29    2.58
  -2  20  -1   85.24    2.74
   2 -20   1   90.61    2.90
  -2 -20  -1   84.19    2.56
  -2 -20   1   88.84    2.54
   2 -20  -1   87.01    2.83
   2  20   1   92.17    2.57
  -2 -20   1   90.72    2.77
   2 -20   1   95.11    2.77
  -2 -20  -1   80.06    2.65
   2  20  -1   91.35    2.75
   2 -20  -1   82.65    2.65
  -2  20  -1   78.90    2.53
   2  20   1   95.62    2.79
  -2  20   1  101.07    2.81
  -2  20  -1   93.18    2.08
  -2 -20  -1   90.60    2.40
   2 -20  -1  103.05    2.91
   2 -20   1  108.02    2.90
   2  20  -1   99.96    2.73
  -2  20   1  106.93    2.80
   2  20   1   79.84    2.44
  -2  20  -1   87.28    2.38
  -2 -20   1   93.03    2.53
  -2  20   2    0.14    0.92
  -2 -20   2   -0.10    0.73
  -2 -20  -2   -0.56    0.82
   2 -20  -2    0.06    0.69
  -2  20  -2    0.76    1.01
  -2 -20  -2    1.21    0.64
   2 -20   2    0.72    0.94
   2 -20  -2   -0.30    0.82
  -2 -20   2   -0.11    0.67
  -2 -20  -2   -0.71    0.83
   2  20   2   -1.18    0.77
  -2  20  -2    4.03    1.01
   2  20  -2   -0.54    0.84
  -2 -20   2   -0.28    0.87
   2 -20   2    2.04    0.94
   2  20  -2    0.22    0.80
  -2  20  -2    1.36    0.75
  -2 -20  -2    1.49    0.92
   2  20   2    0.47    0.76
   2 -20  -2   -0.21    0.80
  -2  20   2   -0.41    0.87
  -2  20  -2    0.22    0.56
   2 -20   2    0.19    0.75
  -2  20   2   -0.01    0.66
   2  20  -2    0.57    0.75
   2  20   2    0.14    0.74
   2  20   2    0.56    0.74
  -2  20  -2   -0.30    0.71
   2 -20  -3    0.71    0.73
  -2 -20   3    3.22    0.89
  -2 -20  -3    2.15    0.84
  -2  20   3    7.52    1.15
  -2  20  -3    2.36    0.98
  -2 -20  -3    4.64    0.76
   2 -20   3    0.67    0.79
  -2  20  -3    1.98    0.87
   2 -20  -3    1.10    0.79
  -2 -20   3    1.11    0.63
  -2 -20  -3    4.28    0.91
   2  20   3    2.87    0.77
   2  20  -3    4.73    1.05
   2 -20  -3    2.58    0.84
   2  20  -3    0.53    1.11
  -2 -20   3    4.11    0.97
  -2  20  -3    2.70    0.85
   2  20   3    2.73    0.88
  -2  20   3    2.43    0.79
  -2 -20  -3    2.01    0.74
  -2  20  -3    2.17    0.66
  -2  20   3    3.22    0.79
   2 -20   3    2.44    0.83
   2  20  -3    2.87    0.82
   2  20   3    2.37    0.92
  -2  20  -3    2.65    0.74
   2  20   3    3.14    0.94
  -2 -20  -4    5.15    0.99
  -2  20   4    5.63    1.14
   2 -20  -4    6.06    0.89
  -2 -20  -4    4.91    0.64
   2 -20  -4    4.12    0.96
   2  20   4    4.42    0.81
  -2  20  -4    6.11    1.08
   2 -20   4    6.75    1.09
  -2 -20   4    4.49    0.70
   2  20  -4    4.80    1.04
   2  20  -4    7.53    1.30
   2 -20   4    4.77    1.02
  -2 -20   4    4.82    1.02
  -2  20  -4    3.77    0.81
   2  20   4    6.15    0.94
  -2  20   4    7.44    1.06
  -2 -20  -4    6.14    0.98
   2 -20  -4    6.14    0.96
  -2  20   4    4.08    0.82
   2  20  -4    6.14    0.92
  -2  20  -4    5.92    0.82
   2 -20   4    7.07    0.99
   2  20   4    5.74    1.00
   2  20   4    4.65    0.86
  -2 -20   4    6.98    1.03
  -2  20  -4    3.95    0.75
  -2 -20  -5  180.81    3.68
  -2 -20  -5  181.19    3.42
  -2  20   5  173.92    3.81
   2  20   5  187.30    3.68
   2 -20  -5  177.90    3.83
   2  20  -5  178.53    4.00
  -2  20  -5  171.18    3.93
   2 -20   5  176.70    3.89
   2 -20  -5  185.62    4.11
  -2 -20   5  184.58    3.34
   2  20   5  189.23    3.49
   2  20  -5  158.18    4.12
  -2  20  -5  171.46    4.12
  -2 -20   5  173.75    4.01
   2 -20   5  172.68    3.72
  -2 -20  -5  170.29    3.65
   2  20   5  180.28    3.64
   2 -20  -5  207.23    4.14
  -2  20   5  213.14    4.21
   2  20   5  179.33    4.03
   2  20  -5  160.20    3.73
   2 -20   5  168.08    3.64
  -2  20  -5  197.97    3.70
  -2 -20   5  182.98    3.90
   2  20   5  173.61    3.97
  -2  20  -5  179.65    3.44
  -2  20   5  190.96    3.77
   2  20   6  134.78    3.03
  -2  20   6  140.91    3.48
  -2 -20  -6  134.61    3.31
   2 -20  -6  119.23    3.14
  -2 -20  -6  138.88    2.96
   2  20  -6  130.98    3.53
  -2  20  -6  127.50    3.41
   2 -20   6  132.71    3.45
   2 -20  -6  129.63    3.47
   2  20   6  141.02    3.70
  -2  20  -6  171.54    4.18
  -2 -20   6  143.73    3.63
   2 -20   6  137.54    3.59
  -2 -20  -6  134.81    3.32
   2  20   6  135.64    3.27
  -2  20   6  130.22    3.41
   2 -20  -6  140.32    3.59
   2  20  -6  120.14    3.76
  -2  20   6  140.34    3.29
   2  20  -6  128.56    3.33
   2 -20   6  146.18    3.43
  -2  20  -6  141.41    3.26
  -2 -20   6  151.25    3.60
  -2  20  -6  131.99    3.20
   2  20   6  138.68    3.41
  -2 -20  -7   13.56    1.42
  -2  20  -7    9.23    1.20
  -2  20   7   14.00    1.34
   2 -20  -7   15.00    1.22
  -2 -20  -7   15.89    1.20
   2  20  -7   13.29    1.39
  -2  20  -7   12.49    1.31
   2 -20   7   13.86    1.35
   2 -20  -7   18.32    1.56
  -2 -20   7   15.24    1.41
   2 -20   7   19.29    1.55
   2  20   7   13.11    1.45
   2  20   7   13.75    1.26
  -2  20   7   15.84    1.41
   2 -20  -7   15.20    1.35
   2  20  -7   17.77    1.61
  -2  20   7   13.51    1.25
   2  20  -7   16.18    1.40
   2 -20   7   12.02    1.26
  -2  20  -7   13.97    1.27
  -2 -20   7   15.78    1.37
  -2  20  -7   10.22    1.21
   2  20   7   16.12    1.38
  -2 -20  -8  119.22    3.44
  -2  20   8  120.63    3.30
  -2 -20  -8  115.84    2.82
  -2  20  -8  114.40    3.36
   2 -20   8  126.02    3.53
   2 -20  -8  115.07    3.36
   2  20  -8  115.89    3.45
  -2  20   8  117.25    3.40
   2  20   8  105.47    3.50
  -2 -20   8  123.99    3.56
   2 -20  -8  112.45    3.47
   2  20  -8   94.06    3.40
  -2  20   8  111.86    3.29
   2 -20   8  134.37    3.65
  -2 -20   8  117.54    3.26
  -2  20  -8  123.92    3.27
  -2  20  -8  115.20    3.44
   2  20   8  128.84    3.51
   2  20  -9  106.72    3.44
   2 -20   9  106.62    3.36
  -2 -20  -9   99.72    3.30
  -2  20  -9   98.77    3.38
  -2  20   9  100.51    3.12
  -2  20  10    2.12    1.08
  -2  20 -10    4.45    1.41
  -2 -20 -10    4.33    1.38
  -2  20  11    4.51    1.22
  -2  20 -11    1.37    1.38
  -2 -20 -11    2.41    1.42
   2  20 -11    3.56    1.71
  -2  20 -12  132.16    4.51
  -2 -20 -12  141.28    4.51
   2  20 -12  126.93    4.74
   2  20 -13   38.62    3.02
  -2 -20 -13   38.01    2.70
  -2  20 -13   34.60    2.88
   2  20 -14   20.10    2.68
  -2 -20 -14   22.49    2.37
  -2  20 -14   21.78    2.54
   2  20 -15    5.54    2.05
  -2  20 -15    4.75    2.01
  -2 -20 -15    5.62    1.90
  -2 -22   0  109.71    2.79
  -2  22   0  107.66    3.10
   2 -22   0  106.88    3.22
   2  22   0  108.73    3.13
  -2 -22   0  107.90    2.95
  -2 -22   0   95.06    3.02
   2 -22   0  116.28    3.35
   2  22   0  117.07    3.26
   2  22   0  113.42    2.89
  -2  22   0  133.39    3.62
   2  22   0  113.59    3.01
  -2 -22   0  109.19    2.92
  -2  22   0  102.13    2.72
   2 -22   0  120.88    3.21
  -2  22   1   77.22    2.70
  -2 -22   1   84.02    2.57
  -2 -22  -1   86.97    2.56
  -2  22  -1   92.82    2.83
   2  22  -1   85.08    2.84
   2  22   1   85.35    2.73
  -2  22  -1   82.56    2.81
  -2 -22   1   93.71    2.74
  -2 -22  -1   83.52    2.71
   2 -22   1   82.99    2.88
   2 -22  -1   90.25    3.00
   2 -22  -1   98.13    3.00
  -2  22   1   77.61    2.62
  -2 -22   1   90.57    2.91
   2 -22   1  104.07    3.07
  -2 -22  -1   94.37    2.98
  -2  22  -1  106.51    3.06
   2  22   1  105.09    3.27
   2  22  -1   91.22    2.82
   2  22   1   85.72    2.56
  -2 -22  -1   89.51    2.50
   2 -22  -1  105.65    3.07
   2  22  -1   87.42    2.80
   2 -22   1   97.28    2.86
   2  22   1   99.58    2.79
  -2  22  -1   94.99    2.59
  -2  22   1   87.66    2.69
  -2 -22   1   84.85    2.58
  -2  22   2 2318.81   13.65
  -2 -22  -2 2333.51   12.57
  -2  22  -2 2360.40   13.96
  -2 -22  -2 2164.38   11.77
   2  22  -2 2276.82   14.39
  -2  22  -2 2152.87   13.87
   2  22   2 2321.71   13.84
  -2 -22  -2 2308.82   14.00
  -2 -22   2 2318.15   12.73
   2 -22  -2 2356.18   14.80
   2 -22   2 2425.88   14.92
  -2 -22   2 2592.49   15.12
   2 -22   2 2123.80   13.23
  -2 -22  -2 2262.83   14.17
   2  22  -2 2623.71   14.91
   2 -22  -2 1904.95   12.74
  -2  22  -2 2484.04   13.96
   2  22   2 2410.23   13.80
   2  22   2 2405.10   13.40
  -2  22   2 2161.69   14.26
   2 -22   2 2199.72   13.47
   2  22  -2 2050.60   12.79
   2 -22  -2 2142.16   13.40
  -2 -22   2 2348.83   13.00
   2  22   2 2379.97   13.12
  -2  22  -2 2374.11   12.99
  -2  22   2 1973.57   11.70
  -2  22  -2 2282.98   10.50
  -2  22  -3   85.97    2.78
  -2  22   3   81.81    2.73
  -2 -22  -3   80.30    2.23
  -2 -22  -3   82.82    2.54
   2 -22  -3   73.35    2.56
   2 -22   3   79.75    2.80
   2  22  -3   82.06    2.93
  -2  22  -3   74.70    2.74
   2 -22  -3   81.15    2.86
   2  22   3   81.61    2.53
  -2 -22   3   90.89    2.56
  -2 -22  -3   75.26    2.63
   2  22   3   87.68    2.72
  -2 -22   3   74.14    2.69
  -2  22  -3   87.31    2.83
   2 -22   3   83.12    2.75
   2  22  -3   90.41    2.90
  -2 -22  -3   63.51    2.36
   2 -22  -3   77.37    2.54
   2  22   3   82.22    2.67
  -2  22   3   93.37    2.93
  -2 -22   3   82.13    2.64
   2  22  -3   86.60    2.74
  -2  22  -3   82.30    2.45
  -2  22   3   88.71    2.67
   2  22   3   84.74    2.76
  -2  22  -3   83.44    2.19
   2 -22   3   81.03    2.72
  -2  22   4   30.55    1.87
   2 -22  -4   34.42    1.84
  -2 -22  -4   26.16    1.34
  -2 -22  -4   27.20    1.62
  -2  22  -4   28.06    1.78
   2  22  -4   35.47    2.07
   2 -22   4   27.77    1.74
  -2 -22   4   32.03    1.59
   2  22   4   28.61    1.62
   2 -22  -4   27.21    1.79
   2  22  -4   32.79    2.14
   2 -22  -4   29.59    1.76
  -2 -22   4   33.73    2.04
   2 -22   4   26.40    1.66
   2  22   4   27.99    1.72
  -2 -22  -4   27.60    1.70
   2  22   4   30.17    1.69
  -2  22   4   27.58    1.71
  -2  22  -4   33.94    1.85
  -2 -22   4   31.32    1.75
   2  22  -4   30.45    1.72
  -2  22  -4   27.23    1.55
   2  22   4   29.40    1.65
   2 -22   4   33.90    1.82
  -2  22  -4   28.46    1.42
  -2  22   4   24.07    1.48
  -2  22   5   18.46    1.59
  -2 -22  -5   15.85    1.17
   2  22   5   17.28    1.43
   2 -22  -5   20.05    1.38
  -2 -22  -5   17.12    1.46
  -2  22  -5   15.22    1.44
   2  22  -5   17.22    1.56
   2 -22   5   14.01    1.40
   2 -22  -5   21.67    1.51
   2  22   5   18.56    1.28
  -2  22   5   18.90    1.50
   2  22  -5   18.08    1.68
   2 -22  -5   13.70    1.33
  -2 -22   5   17.76    1.58
   2 -22   5   15.99    1.39
  -2 -22  -5   15.66    1.41
   2  22   5   18.89    1.43
   2  22   5   19.79    1.57
   2  22  -5   15.94    1.35
  -2  22  -5   19.55    1.40
   2 -22   5   18.10    1.41
   2  22   5   21.57    1.64
  -2 -22   5   14.03    1.32
  -2  22  -5   19.68    1.29
  -2  22   5   16.58    1.37
  -2 -22  -6  691.40    7.55
   2 -22  -6  622.08    7.56
  -2 -22  -6  685.50    6.86
  -2  22   6  661.62    7.64
   2  22   6  667.07    7.02
  -2  22  -6  640.82    7.85
   2  22  -6  655.89    8.19
   2 -22   6  682.37    8.03
   2 -22  -6  653.12    8.04
   2  22  -6  605.01    8.35
   2  22   6  685.45    8.18
  -2  22  -6  824.02    9.23
  -2 -22   6  766.23    8.73
   2 -22   6  627.34    7.52
  -2 -22  -6  674.46    7.83
   2  22   6  608.65    7.08
  -2  22   6  680.17    8.02
   2 -22  -6  714.80    8.23
  -2  22   6  768.84    7.96
   2  22  -6  643.01    7.66
  -2  22  -6  692.45    7.22
   2 -22   6  688.26    7.84
  -2 -22   6  680.31    7.80
   2  22   6  714.54    7.96
  -2  22  -6  669.76    7.15
  -2 -22  -7   31.98    1.91
  -2  22   7   27.34    1.84
  -2 -22  -7   30.61    1.57
   2  22  -7   31.85    2.06
  -2  22  -7   31.34    1.92
   2 -22   7   30.14    1.87
   2 -22  -7   38.46    2.17
   2  22  -7   44.44    2.56
  -2 -22   7   35.58    2.08
   2 -22   7   32.56    1.93
   2  22   7   29.91    2.02
   2  22   7   29.45    1.73
  -2  22   7   32.93    1.93
   2 -22  -7   32.55    1.98
  -2  22   7   40.66    2.03
   2 -22   7   28.21    1.67
  -2  22  -7   34.74    1.88
  -2 -22   7   32.32    1.93
  -2  22  -7   34.51    1.84
   2  22   7   40.67    2.16
  -2 -22  -8   -0.05    1.03
   2 -22   8   -0.37    0.91
   2  22  -8    1.11    0.98
   2 -22  -8    1.14    0.96
  -2  22   8    0.73    1.03
  -2 -22   8    0.98    0.97
  -2  22   8    2.10    1.02
  -2  22  -8    1.48    0.93
  -2 -22  -9   39.22    2.32
  -2  22   9   47.39    2.38
  -2 -22 -10  415.44    6.93
  -2  22  10  408.94    6.59
  -2  22  11   23.80    1.94
  -2 -22 -11   24.13    2.17
   2  22 -11   20.95    2.28
  -2 -22 -12   13.30    1.83
   2  22 -12   15.28    2.16
  -2 -22 -13    2.25    1.54
   2  22 -13    1.11    1.78
   2  22 -14  101.84    4.68
  -2 -22 -14   97.24    4.18
  -2 -22 -15   12.48    2.18
  -2  24   0    3.62    1.12
  -2 -24   0   -0.51    0.79
   2 -24   0   -0.39    0.83
  -2 -24   0    0.43    0.92
   2 -24   0    1.05    0.99
  -2 -24   0    0.25    0.79
   2  24   0   -0.60    0.84
  -2 -24   0    0.51    0.81
   2  24   0   -0.65    0.88
  -2  24   0    0.48    0.97
   2 -24   0    1.04    0.84
  -2  24   0   -0.56    0.74
   2  24   0    0.48    0.70
   2  24   0   -0.51    0.78
  -2  24   1  122.90    3.44
  -2 -24  -1  128.44    3.19
  -2  24  -1  149.67    3.74
   2  24  -1  116.92    3.44
   2  24   1  122.59    3.42
  -2 -24   1  137.32    3.36
   2 -24  -1  134.65    3.75
  -2 -24  -1  119.76    3.35
   2 -24   1  121.86    3.55
  -2 -24   1  128.16    3.59
   2 -24   1  151.69    3.82
  -2 -24  -1  155.66    4.03
   2  24  -1  134.94    3.24
   2 -24  -1  134.21    3.47
   2  24  -1  158.41    3.90
  -2  24  -1  134.64    3.67
   2  24   1  167.47    4.21
  -2  24   1  148.10    3.73
   2  24   1  127.93    3.21
  -2 -24   1  136.19    3.33
   2  24  -1  146.46    3.64
   2  24   1  137.26    3.46
   2 -24   1  143.16    3.59
   2 -24  -1  137.82    3.71
  -2  24  -1  129.16    3.05
  -2  24   1  150.50    3.63
  -2 -24  -1  135.89    3.22
  -2 -24  -2   -0.45    0.88
   2 -24   2    0.62    0.79
  -2 -24   2   -0.33    0.82
   2 -24  -2    1.04    0.90
  -2 -24  -2    0.94    0.71
  -2  24  -2    1.33    1.05
  -2  24   2    0.67    1.10
   2 -24   2   -0.51    0.93
   2 -24  -2    0.01    0.88
  -2 -24   2    2.19    0.56
  -2 -24  -2   -1.06    0.87
  -2  24  -2    1.33    0.92
   2  24  -2    4.08    1.02
   2  24   2    1.85    0.80
  -2 -24   2   -0.05    0.96
   2  24  -2    0.16    0.87
   2 -24   2   -0.58    0.80
  -2  24  -2   -0.38    0.86
   2  24   2    0.22    0.79
  -2  24   2    1.68    1.05
  -2 -24  -2   -0.71    0.96
   2 -24  -2   -0.93    0.88
  -2  24   2   -0.05    0.76
   2  24   2    0.04    0.78
   2  24  -2    0.14    0.85
   2  24   2    0.21    0.74
  -2  24  -2    0.75    0.78
  -2 -24  -3    5.94    1.02
  -2  24   3    4.07    1.15
   2 -24  -3    4.67    1.05
  -2 -24  -3    4.87    0.70
  -2  24  -3    6.01    1.22
   2  24   3    4.55    0.97
  -2 -24   3    5.72    0.97
  -2 -24  -3    5.47    1.07
   2  24  -3    4.98    1.16
   2 -24   3    7.36    1.21
  -2  24  -3    7.42    1.23
   2 -24  -3    7.60    1.01
   2  24   3    5.94    1.06
  -2 -24   3    7.00    1.26
  -2 -24  -3    6.69    1.09
   2 -24   3    3.09    0.95
   2  24   3    6.74    1.13
   2  24  -3    2.75    0.92
  -2  24   3    4.67    1.05
   2 -24  -3    4.30    1.12
  -2  24  -3    4.31    1.05
  -2 -24   3    6.15    1.05
   2  24  -3    6.96    1.15
   2  24   3    4.99    0.99
   2 -24   3    4.08    0.97
  -2  24   3    7.29    1.12
  -2  24  -3    4.56    0.88
  -2  24   4   11.42    1.53
   2 -24  -4   11.00    1.21
  -2 -24  -4   15.62    1.27
  -2  24  -4   18.54    1.61
  -2 -24  -4   14.50    1.36
   2 -24  -4   15.24    1.52
  -2  24  -4   11.91    1.37
   2  24  -4   12.76    1.39
   2 -24   4   10.33    1.32
  -2 -24   4   13.42    1.22
   2  24   4   10.72    1.16
  -2 -24   4   12.23    1.34
   2 -24   4   13.02    1.29
   2  24   4   11.34    1.23
  -2  24  -4   12.67    1.35
  -2 -24  -4   12.71    1.35
   2 -24  -4   11.18    1.28
   2  24   4   11.74    1.23
  -2  24   4   11.14    1.28
  -2 -24   4   13.39    1.29
   2  24  -4   10.94    1.25
  -2  24  -4   13.64    1.25
   2  24   4   15.21    1.37
   2 -24   4    9.40    1.27
  -2  24   4   11.54    1.21
  -2  24   5   66.84    2.75
   2 -24  -5   77.05    2.81
  -2 -24  -5   75.78    2.41
   2  24   5   78.38    2.67
  -2 -24  -5   79.05    2.71
  -2  24  -5   76.25    2.93
   2  24  -5   77.39    2.97
   2 -24  -5   77.92    2.98
   2 -24   5   71.57    2.82
   2  24   5   76.23    2.53
   2  24  -5   80.14    3.27
  -2 -24   5   91.86    3.40
   2 -24   5   87.44    2.98
  -2  24  -5   63.78    2.58
  -2 -24  -5   69.68    2.69
   2  24   5   83.51    2.79
   2 -24  -5   66.45    2.68
  -2  24   5   88.75    3.04
   2  24   5   85.22    3.03
   2  24  -5   78.81    2.81
  -2  24  -5   76.63    2.49
   2 -24   5   82.25    2.90
   2  24   5   75.10    2.95
  -2  24   5   80.11    2.74
  -2 -24   5   81.24    2.86
   2  24   6   22.03    1.55
  -2 -24  -6   22.59    1.52
  -2  24   6   23.01    1.79
  -2 -24  -6   23.43    1.66
  -2  24  -6   25.66    1.85
   2  24  -6   18.99    1.72
   2 -24   6   25.92    1.87
   2 -24  -6   25.39    1.88
   2  24   6   26.34    1.85
  -2 -24   6   24.37    1.91
   2 -24  -6   23.20    1.73
  -2  24   6   23.43    1.77
  -2  24   6   24.50    1.70
   2 -24   6   22.26    1.68
  -2  24  -6   24.07    1.59
   2  24   6   18.64    1.54
  -2 -24   6   26.43    1.78
  -2 -24  -7    0.27    1.02
  -2 -24  -7   -0.52    0.72
   2 -24   7    0.40    0.90
  -2  24   7    2.02    1.21
  -2 -24   7   -0.24    0.91
  -2  24   7   -0.05    0.98
   2  24   7   -1.17    0.97
  -2  24  -7   -0.44    0.80
  -2 -24  -8  134.03    3.81
  -2  24   8  134.93    3.89
  -2  24   9   74.42    3.01
  -2 -24  -9   78.30    3.12
  -2  24  10    6.82    1.51
  -2 -24 -10    5.67    1.53
  -2  24  11    1.24    1.38
  -2 -24 -11   -0.21    1.37
   2  24 -11    2.80    1.81
  -2 -24 -12  123.82    4.38
   2  24 -12  133.05    4.91
  -2 -24 -13    1.40    1.65
   2  24 -13    3.17    2.06
   2  24 -14    1.23    1.98
  -2  26   0   84.18    3.08
  -2 -26   0   85.17    2.65
   2  26   0   84.27    3.02
   2 -26   0   79.02    2.99
  -2 -26   0   74.46    2.72
  -2 -26   0   82.19    3.07
   2 -26   0   83.92    3.07
  -2  26   0   80.99    2.92
   2  26   0  103.41    3.42
   2  26   0   80.67    2.60
  -2 -26   0   91.18    2.73
   2 -26   0   91.97    3.09
   2  26   0   86.41    2.85
  -2  26   0   76.22    2.60
  -2  26   1  275.73    5.26
  -2 -26  -1  295.14    4.74
  -2  26  -1  294.26    5.48
   2  26  -1  269.67    5.30
   2 -26   1  269.12    5.27
  -2 -26  -1  292.17    5.37
  -2 -26   1  296.41    5.18
   2  26   1  282.99    5.14
   2 -26  -1  281.06    5.47
   2  26  -1  271.45    5.27
  -2 -26   1  232.59    4.97
   2 -26   1  289.57    5.53
  -2 -26  -1  374.69    6.57
   2 -26  -1  243.57    4.87
   2  26  -1  288.93    4.77
  -2  26  -1  333.39    5.85
   2  26   1  277.31    5.14
  -2  26   1  254.22    5.10
   2  26   1  304.00    4.95
  -2 -26   1  290.32    5.11
   2  26  -1  304.22    5.27
   2  26   1  259.99    4.85
  -2 -26  -1  301.91    4.91
  -2  26  -1  294.20    4.77
   2 -26   1  322.29    5.63
  -2  26   1  307.91    5.25
   2 -26  -1  305.41    5.51
  -2  26   2  337.70    5.95
  -2 -26  -2  353.08    5.24
  -2 -26  -2  356.90    5.25
  -2  26  -2  372.59    6.10
   2  26  -2  358.03    6.21
  -2  26  -2  341.59    6.02
   2  26   2  358.64    5.74
   2 -26  -2  365.54    6.32
  -2 -26   2  379.80    5.81
   2 -26   2  333.91    5.98
  -2 -26  -2  345.80    6.01
   2  26   2  373.12    5.50
  -2 -26   2  344.09    5.99
   2  26  -2  411.58    6.38
   2 -26   2  351.39    5.94
  -2 -26  -2  431.91    6.77
   2 -26  -2  380.32    6.20
   2  26   2  368.03    5.92
  -2  26   2  347.42    6.03
  -2  26  -2  359.67    5.99
   2 -26  -2  392.57    6.29
   2 -26   2  419.55    6.44
   2  26  -2  428.36    6.80
   2  26   2  359.64    5.92
  -2  26  -2  377.63    5.65
  -2  26   2  332.39    5.32
  -2 -26   2  366.55    5.68
  -2  26   3   45.65    2.41
   2 -26  -3   58.38    2.66
  -2 -26  -3   52.56    2.03
  -2 -26  -3   51.09    2.17
  -2  26  -3   67.56    2.75
   2 -26  -3   55.36    2.58
   2  26  -3   51.57    2.55
  -2  26  -3   52.18    2.49
   2 -26   3   48.17    2.47
  -2 -26  -3   45.65    2.29
   2  26   3   55.88    2.37
  -2 -26   3   54.47    2.26
   2  26   3   51.84    2.26
  -2 -26   3   56.37    2.62
   2 -26   3   61.22    2.57
   2  26  -3   51.00    2.44
  -2 -26  -3   56.85    2.52
  -2  26  -3   54.60    2.40
   2 -26  -3   58.49    2.62
   2  26   3   58.63    2.51
  -2  26   3   52.44    2.48
   2 -26   3   49.31    2.37
   2  26  -3   58.67    2.50
  -2 -26   3   53.29    2.28
  -2  26  -3   62.32    2.39
   2  26   3   58.27    2.47
  -2  26   3   52.74    2.34
  -2 -26  -4  109.88    3.04
  -2  26   4  113.24    3.61
  -2  26  -4  132.51    3.69
  -2 -26  -4  130.41    3.46
   2 -26  -4  124.70    3.68
   2 -26   4  127.54    3.87
  -2  26  -4  116.14    3.60
   2  26  -4  115.81    3.71
   2 -26  -4  112.19    3.62
   2  26   4  116.03    3.26
  -2 -26   4  138.48    4.08
   2 -26   4   99.74    3.27
   2  26  -4  121.31    3.74
  -2  26  -4  112.77    3.53
  -2 -26  -4  132.69    3.79
   2 -26  -4  110.18    3.44
   2  26   4  115.90    3.36
  -2  26   4  108.27    3.49
   2  26   4  127.16    3.50
   2 -26   4  113.11    3.46
  -2 -26   4  133.28    3.63
   2  26  -4  134.20    3.77
  -2  26  -4  129.51    3.20
   2  26   4  103.50    3.22
  -2  26   4  118.25    3.34
  -2  26  -5  276.65    5.21
  -2  26   5  241.00    5.17
  -2 -26  -5  233.26    4.29
   2  26   5  255.18    4.90
  -2 -26  -5  252.43    4.77
   2  26   5  256.54    4.75
  -2  26  -5  252.42    5.28
   2 -26   5  241.19    5.19
  -2 -26   5  252.35    5.41
  -2  26   5  249.95    5.21
   2  26   5  245.05    4.99
  -2 -26   5  220.68    4.79
  -2  26  -5  273.18    4.85
   2  26   5  253.23    5.44
   2 -26   5  235.81    4.99
  -2  26   5  239.34    4.82
   2  26   6  286.73    5.14
  -2  26   6  270.81    5.57
  -2 -26  -6  281.22    4.89
  -2 -26  -6  265.72    5.02
  -2  26  -6  269.29    5.44
   2  26   6  278.22    5.48
  -2 -26   6  266.53    5.73
  -2  26   6  259.75    5.47
  -2  26  -6  289.57    4.92
  -2  26  -7  218.64    4.97
  -2  26   7  230.86    5.17
  -2 -26  -7  228.54    4.89
  -2  26   8    4.40    1.44
  -2 -26  -8    4.08    1.22
  -2 -26  -9  357.51    6.46
  -2  26   9  343.52    6.39
  -2 -26 -10  128.25    4.19
  -2  26  10  131.36    4.16
   2  26 -11   15.78    2.24
  -2  26  11   14.54    1.84
   2  26 -12   26.82    2.68
   2  26 -13  125.48    5.01
   2  26 -14   48.37    3.45
   2 -28   0    1.01    0.88
  -2  28   0    1.10    1.23
  -2 -28   0    0.94    0.77
   2 -28   0   -0.81    0.98
  -2 -28   0    1.97    0.98
   2  28   0    0.44    0.85
   2  28   0    0.03    0.89
  -2  28   0   -1.14    0.87
   2 -28   0   -0.23    0.94
  -2 -28   0    0.31    0.97
  -2  28   0   -0.65    0.88
   2  28   0    0.66    0.79
   2  28   0    0.49    0.82
  -2  28   1  124.68    3.82
  -2 -28  -1  130.09    3.31
  -2  28  -1  126.24    3.76
   2  28   1  125.55    3.54
   2 -28  -1  119.88    3.82
  -2 -28   1  132.07    3.65
   2  28  -1  137.97    4.03
  -2 -28  -1  131.84    3.79
   2 -28   1  125.29    3.88
  -2  28   1  127.99    3.87
  -2 -28   1  147.87    4.14
   2 -28   1  146.41    4.26
  -2 -28  -1  165.84    4.56
   2  28  -1  163.94    4.31
  -2  28  -1  136.35    3.90
   2  28   1  123.18    3.62
   2  28  -1  127.33    3.27
   2 -28  -1  145.55    3.88
   2  28   1  127.72    3.31
  -2 -28   1  146.48    3.76
   2  28  -1  122.90    3.50
   2  28   1  123.42    3.43
  -2  28  -1  119.36    3.18
  -2  28   1  158.59    3.95
   2 -28   1  126.34    3.74
   2 -28  -1  134.23    3.72
  -2 -28  -1  137.81    3.50
   2 -28  -2    3.48    1.01
   2 -28   2    0.71    0.79
  -2 -28   2    2.22    0.93
  -2 -28  -2    1.26    0.87
  -2 -28  -2    1.20    0.85
  -2  28  -2    0.39    1.12
  -2  28   2    1.85    1.14
   2 -28   2   -0.29    1.02
  -2  28  -2    0.42    0.98
  -2 -28   2    0.73    0.88
   2  28  -2    2.72    1.08
   2  28   2    3.75    1.00
  -2 -28  -2    1.62    1.02
  -2 -28   2    1.22    1.03
   2  28  -2    2.07    1.07
   2 -28   2    2.15    1.03
  -2  28  -2    2.53    1.13
   2  28   2    1.09    0.91
  -2  28   2   -0.34    1.04
  -2 -28  -2    1.47    1.03
   2 -28  -2    0.89    1.00
  -2  28   2    0.56    0.80
   2  28  -2    1.79    0.82
   2  28   2    1.15    0.82
   2  28  -2    1.78    0.97
   2  28   2    1.92    1.00
  -2  28  -2    0.99    0.78
  -2  28   3  144.91    4.14
  -2 -28  -3  151.14    3.66
  -2 -28  -3  144.37    3.50
  -2  28  -3  168.84    4.36
  -2  28  -3  153.79    4.23
   2  28   3  157.26    3.97
  -2 -28  -3  151.26    4.19
  -2 -28   3  160.37    4.28
   2  28   3  153.96    3.77
  -2 -28  -3  142.88    4.05
  -2  28  -3  166.90    4.32
  -2  28   3  150.44    4.20
  -2  28  -3  181.57    4.15
  -2  28   3  166.27    4.12
  -2 -28   3  154.85    3.89
  -2  28   4    7.04    1.53
   2  28   4    5.67    1.22
  -2  28  -4    5.68    1.38
  -2 -28  -4    4.08    0.97
  -2 -28  -4    6.18    1.18
   2  28   4    6.99    1.16
  -2  28   4    8.12    1.37
  -2 -28   4    7.38    1.28
   2  28   4    7.32    1.21
  -2 -28   4    6.19    1.18
  -2  28  -4    6.20    1.05
  -2  28   4    7.12    1.12
  -2  28   5  236.46    5.33
  -2 -28  -5  217.79    4.32
  -2  28  -5  241.55    5.12
  -2 -28  -5  235.36    4.75
   2  28   5  241.46    4.94
  -2 -28   5  234.19    5.55
  -2  28   5  223.45    5.14
   2  28   5  241.80    4.97
  -2  28  -5  239.26    4.47
  -2  28   6    4.42    1.66
   2  28   6    3.70    1.21
  -2  28  -6    2.49    1.10
  -2  28   7   -0.84    1.52
  -2  28  -7    0.28    1.13
  -2  28   8   16.17    2.02
  -2  28   9  175.99    4.96
  -2  28  10   63.08    3.20
   2  28 -11   13.15    2.12
  -2  28  11   14.68    2.00
   2  28 -12    8.43    1.97
   2  28 -13   23.62    2.59
  -2  30   0  726.69    9.15
  -2  30   0  718.96    8.70
  -2 -30   0  706.16    8.20
  -2  30  -1   94.65    3.45
  -2  30   1   86.60    3.31
  -2 -30  -1   82.70    2.87
  -2 -30  -1   88.84    3.28
  -2 -30   1   93.74    3.22
  -2 -30   1   85.23    3.32
  -2 -30  -1  103.40    3.69
  -2  30  -1  114.93    3.98
  -2  30   1   97.58    3.49
  -2  30  -1   84.65    2.85
  -2 -30   1   91.78    3.08
  -2  30   1   83.07    2.99
  -2 -30  -2  127.55    3.61
  -2  30   2  131.77    4.12
  -2  30  -2  121.75    3.92
  -2 -30   2  140.95    3.74
  -2 -30   2  136.10    4.18
  -2  30   2  137.58    4.22
  -2  30  -2  131.72    3.44
  -2  30   3    1.26    1.41
  -2 -30  -3    1.82    0.54
  -2  30  -3    0.14    1.18
  -2 -30   3    0.68    1.09
  -2  30   3    0.32    1.03
  -2  30  -3    1.49    0.96
  -2  30   4  265.89    5.91
   2  30   4  281.04    5.58
  -2 -30  -4  278.02    5.16
  -2  30   5   14.01    2.00
  -2  30  -5   14.58    1.82
   2  30   5   17.76    1.76
   2  30   6   46.67    2.45
  -2  30   6   45.81    2.93
  -2  30  -7    5.01    1.39
  -2  30   7    3.14    1.69
  -2  30   8  162.76    4.92
  -2  30   9   70.48    3.46
  -2  30  10    5.22    1.78
   2  30 -11   22.99    2.43
  -2  30  11   23.23    2.29
   2  30 -12   45.81    3.19
  -2  32   0    0.43    1.58
  -2  32   0    0.79    1.12
  -2  32   1  145.66    4.51
  -2  32  -1  146.39    4.39
  -2  32   2    9.93    1.93
  -2  32  -2    9.62    1.81
  -2  32   3  235.49    5.69
   2  32   3  244.82    5.43
  -2  32  -3  246.30    5.61
  -2  32   4    9.59    2.12
   2  32   4    4.94    1.46
  -2  32  -4    8.44    1.76
  -2  32   5   39.14    2.91
  -2  32  -5   36.92    2.57
   2  32   5   40.95    2.40
  -2  32   6    1.92    1.84
  -2  32  -6    0.17    1.56
   2  32   6    0.48    1.30
  -2  32  -7  309.54    6.30
  -2  32   7  309.07    6.79
  -2  32   8    0.54    1.69
  -2  32   9   14.31    2.17
  -2  32  10   12.27    2.14
  -2  32  11   31.42    2.69
  -2  34   0    3.71    1.85
  -2  34  -1  113.90    4.16
  -2  34   1  117.51    4.32
  -2  34  -2    2.32    1.76
  -2  34   2    0.14    1.81
  -2  34   3   82.56    3.86
  -2  34  -3   88.55    3.83
  -2  34   4    7.51    2.18
  -2  34  -4    7.00    1.87
   2  34   4    5.96    1.64
  -2  34   5   24.47    2.58
  -2  34  -5   22.48    2.26
   2  34   5   24.54    2.25
  -2  34   6   36.97    2.95
   2  34   6   40.31    2.56
  -2  34  -6   42.69    2.87
  -2  34   7  280.68    6.79
  -2  34   8    5.37    1.81
  -2  34   9   51.65    3.30
  -2  34  10    3.34    1.93
  -2  36   0    1.72    1.91
  -2  36  -1   80.28    3.67
  -2  36   1   80.22    3.87
  -2  36  -2    7.79    2.11
  -2  36   2    3.19    1.87
   2  36   2    3.69    1.76
  -2  36   3  105.66    4.39
   2  36   3  113.30    4.22
  -2  36  -3  108.30    4.20
  -2  36  -4    2.72    1.73
  -2  36   4    5.60    2.10
   2  36   4    8.02    1.84
   2  36   5   67.82    3.33
  -2  36   5   61.18    3.55
  -2  36  -5   61.76    3.39
  -2  36   6    7.24    2.09
   2  36   6   10.29    1.82
  -2  36  -6    9.77    2.00
  -2  36   7  125.48    4.81
  -2  36   8    3.23    1.81
  -2  36   9    3.31    1.93
  -2  38   0  423.81    8.07
  -2  38   1    3.15    1.96
  -2  38  -1    2.99    1.93
  -2  38  -2   34.97    2.86
  -2  38   2   30.40    2.93
   2  38   2   32.59    2.62
  -2  38  -3    8.02    2.10
   2  38   3   10.43    1.99
  -2  38   3   10.13    2.30
  -2  38  -4  220.59    5.85
  -2  38   4  214.08    6.17
   2  38   4  231.47    5.84
  -2  38   5    2.41    1.90
  -2  38  -5    2.94    1.87
   2  38   5    5.69    1.76
  -2  38   6   -0.01    1.84
  -2  38  -6    0.10    1.71
   2  38   6    1.64    1.55
  -2  38   7   11.13    2.33
  -2  38   8  126.59    4.93
  -2  40   0   -2.27    1.99
  -2  40  -1   12.88    2.30
  -2  40   1    8.37    2.22
   2  40   1    9.44    2.00
  -2  40  -2    2.08    1.88
  -2  40   2    5.06    2.13
   2  40   2   -0.08    1.87
  -2  40  -3   12.55    2.16
  -2  40   3   14.18    2.42
   2  40   3   17.03    2.33
  -2  40   4    2.15    2.06
   2  40   4    3.82    1.80
  -2  40  -4    4.36    1.98
  -2  40   5   99.94    4.44
  -2  40  -5  102.80    4.21
   2  40   5  101.18    4.12
  -2  40  -6   23.69    2.58
   2  40   6   20.22    2.34
  -2  40   6   21.76    2.75
  -2  40   7   10.12    2.16
  -2  42   0   51.57    3.39
   2  42   0   61.74    3.59
  -2  42  -1   35.26    2.91
  -2  42   1   36.46    3.03
  -2  42  -2   73.59    3.81
   2  42   2   81.01    3.83
  -2  42  -3   35.76    2.91
  -2  42   3   44.29    3.30
   2  42   3   34.92    2.82
   2  42   4   29.88    2.65
  -2  42  -4   28.94    2.72
  -2  42   4   29.44    2.82
  -2  42  -5   77.88    3.81
   2  42   5   79.88    3.79
  -3   1   0    1.18    0.61
   3  -1   0    0.67    0.36
  -3  -1   0    1.94    0.45
   3   1   0    1.22    0.38
   3   1   0    0.88    0.42
  -3   1   0    0.92    0.42
   3  -1   0    1.39    0.43
  -3  -1   0    0.75    0.18
  -3   1   0    0.99    0.17
  -3  -1   0    1.31    0.18
  -3   1   0    0.84    0.18
   3   1   0    0.58    0.43
   3  -1  -1    4.01    0.35
   3   1  -1    3.06    0.30
  -3   1   1    7.04    0.76
  -3  -1   1    5.31    0.80
  -3  -1  -1    5.03    0.76
  -3   1  -1    6.30    0.76
   3  -1   1    3.30    0.47
   3   1   1    3.62    0.49
   3  -1  -1    4.39    0.63
   3   1  -1    3.73    0.58
   3  -1   1    3.44    0.48
   3   1  -1    3.14    0.40
   3   1   1    3.69    0.42
   3  -1  -1    4.11    0.44
  -3   1   1    6.03    0.62
  -3  -1   1    4.76    0.63
  -3   1  -1    4.73    0.49
  -3  -1  -1    4.07    0.49
   3  -1  -1    4.08    0.36
   3   1  -1    3.75    0.30
   3   1   1    4.82    0.64
   3  -1   1    5.52    0.65
   3  -1  -1    5.04    0.34
  -3   1   1    4.81    0.33
   3   1  -1    4.43    0.33
  -3  -1   1    4.11    0.35
   3  -1  -1    4.74    0.36
   3   1  -1    3.96    0.35
  -3   1  -1    5.75    0.81
  -3  -1  -1    6.30    0.83
  -3  -1  -2    3.71    0.73
  -3   1  -2    5.30    0.73
   3  -1  -2    3.17    0.41
   3   1  -2    3.67    0.37
   3  -1   2    2.79    0.56
  -3   1  -2    3.05    0.36
  -3   1   2    3.07    0.34
   3  -1  -2    3.47    0.62
   3   1   2    3.25    0.41
   3   1  -2    3.68    0.58
   3   1  -2    3.29    0.35
   3  -1  -2    3.28    0.42
   3  -1   2    2.40    0.41
  -3   1   2    3.01    0.58
  -3  -1   2    3.52    0.60
  -3  -1  -2    2.31    0.36
   3  -1  -2    3.67    0.40
   3   1  -2    3.14    0.41
   3  -1  -2    3.06    0.35
   3   1  -2    2.86    0.36
  -3   1   2    2.68    0.37
   3  -1   2    3.00    0.53
  -3  -1   2    2.93    0.39
  -3   1   2    3.49    0.28
   3  -1  -2    2.74    0.36
   3   1  -2    3.20    0.37
  -3  -1   2    3.48    0.28
  -3  -1   2    3.35    0.24
  -3   1   2    4.25    0.27
   3  -1  -2    3.35    0.54
   3   1   2    3.18    0.57
  -3   1  -2    4.39    0.78
  -3  -1  -2    3.80    0.77
  -3  -1   3   29.24    0.79
  -3  -1  -3   30.35    1.37
  -3   1  -3   32.92    1.36
   3  -1  -3   29.22    0.93
   3   1  -3   26.40    0.91
   3   1  -3   29.31    0.52
   3  -1   3   25.33    1.15
   3  -1   3   22.08    0.78
  -3   1   3   20.98    0.62
   3  -1  -3   24.80    1.15
   3   1  -3   28.03    1.17
   3   1   3   22.57    0.81
  -3  -1   3   30.47    1.19
  -3   1   3   29.69    1.19
   3  -1  -3   31.07    0.78
   3   1   3   21.12    0.52
   3  -1  -3   30.88    1.01
   3  -1   3   25.30    0.58
  -3  -1  -3   22.65    0.59
   3   1   3   25.55    1.19
   3   1  -3   29.86    1.00
   3  -1   3   26.20    1.11
   3   1   3   26.21    0.59
  -3  -1  -3   22.37    0.61
   3  -1  -3   29.82    0.93
   3  -1   3   24.52    0.51
  -3   1  -3   20.94    0.55
   3   1  -3   29.04    0.89
  -3   1   3   24.95    0.92
  -3  -1   3   29.55    1.00
   3  -1   3   25.58    0.59
   3   1   3   20.96    0.57
   3  -1   3   24.50    0.61
   3  -1  -3   25.19    0.91
   3   1  -3   25.62    0.96
  -3   1   3   31.32    0.82
  -3   1   3   30.11    0.80
   3   1   3   28.74    0.66
  -3   1  -3   31.81    1.49
  -3  -1  -3   30.30    1.46
  -3  -1   3   28.44    0.81
   3   1   4    2.42    0.32
  -3   1   4    2.41    0.34
  -3  -1   4    3.00    0.40
   3  -1  -4    2.78    0.47
  -3  -1  -4    2.50    0.75
   3   1  -4    3.59    0.55
  -3   1  -4    3.34    0.77
  -3  -1   4    3.61    0.68
   3  -1  -4    2.96    0.60
   3  -1   4    3.33    0.69
   3  -1   4    2.01    0.35
  -3   1   4    2.14    0.26
   3   1  -4    2.70    0.69
   3   1   4    2.08    0.34
   3  -1  -4    2.34    0.27
  -3   1   4    3.17    0.72
   3  -1   4    3.06    0.33
  -3  -1   4    2.71    0.51
   3   1  -4    3.76    0.60
   3  -1  -4    2.62    0.53
   3   1   4    2.23    0.28
   3   1   4    3.01    0.66
   3  -1   4    2.39    0.29
   3  -1  -4    3.90    0.50
   3   1  -4    2.55    0.44
  -3   1   4    2.74    0.52
   3   1   4    2.70    0.33
   3   1   4    2.79    0.35
  -3   1  -4    2.53    0.93
   3  -1   4    2.73    0.35
   3  -1   4    2.91    0.35
  -3   1   4    3.04    0.46
   3  -1   4    2.00    0.56
  -3  -1   4    2.98    0.45
  -3  -1  -4    4.64    0.94
   3  -1  -5   10.40    0.78
  -3  -1  -5   12.84    1.18
  -3   1  -5   10.95    1.17
   3   1  -5   12.07    0.79
   3   1   5   11.26    0.54
   3  -1   5   13.49    0.53
  -3   1   5   13.88    1.02
  -3  -1   5   12.28    0.94
   3  -1   5   12.25    1.02
   3  -1   5    8.95    0.45
   3  -1  -5   10.36    0.83
  -3   1   5    9.50    0.44
   3   1  -5   10.47    0.88
   3   1   5    8.33    0.44
   3  -1   5   13.81    0.67
   3   1   5    9.93    0.90
   3  -1  -5   13.71    0.88
  -3  -1  -5   11.35    0.62
   3   1  -5   14.32    0.96
  -3   1  -5   11.97    0.68
   3  -1   5   11.00    0.92
   3   1   5   10.43    0.62
   3  -1   5    9.74    0.61
   3  -1  -5   12.83    0.84
   3   1  -5   11.17    0.73
  -3   1   5   12.97    0.89
  -3  -1   5   11.89    0.86
   3   1   5   12.12    0.62
   3  -1   5   11.43    0.69
   3   1   5   14.62    0.70
  -3   1   5    9.63    1.02
   3  -1   5   12.51    0.63
  -3   1   5   12.14    0.76
  -3  -1   5   12.78    0.80
  -3  -1  -5   11.71    1.23
  -3   1  -5   11.72    1.28
   3  -1  -6    7.16    0.79
  -3  -1  -6    6.83    1.11
  -3   1  -6    8.78    1.13
  -3  -1   6    6.75    0.85
   3  -1   6    4.88    0.86
   3  -1  -6    7.28    0.85
   3   1  -6    6.45    0.81
  -3   1   6    5.19    0.44
   3  -1   6    4.11    0.28
  -3   1   6    7.86    0.88
   3  -1   6    6.94    0.61
   3  -1   6    5.97    0.83
   3  -1  -6    5.87    0.77
  -3  -1  -6    6.38    0.59
   3   1  -6    5.64    0.78
  -3   1  -6    8.17    0.69
   3   1   6    5.25    0.82
  -3   1   6    7.70    0.81
  -3  -1   6    7.47    0.84
   3   1   6    7.45    0.60
   3   1   6    7.25    0.61
   3  -1   6    6.56    0.59
  -3   1   6    6.90    0.74
  -3   1   6    4.70    0.93
  -3  -1   6    6.38    0.96
  -3  -1   6    6.49    0.69
  -3  -1  -6    7.18    1.19
  -3   1  -6    7.78    1.27
  -3  -1  -7   19.14    1.58
  -3   1  -7   26.12    1.73
   3  -1  -7   19.97    1.14
   3  -1   7   23.46    1.45
   3  -1  -7   18.72    1.17
   3   1  -7   22.46    1.22
  -3   1   7   21.54    1.29
  -3  -1   7   25.90    1.36
   3  -1   7   22.02    1.07
   3  -1  -7   23.43    1.35
  -3  -1  -7   19.45    0.98
   3   1  -7   18.69    1.28
  -3   1  -7   22.90    1.11
   3   1   7   20.64    1.35
  -3   1   7   25.38    1.33
  -3  -1   7   23.96    1.36
   3   1   7   21.16    1.02
   3  -1   7   22.67    1.40
   3   1  -7   21.29    1.24
   3   1   7   22.06    1.01
   3  -1   7   22.98    1.06
  -3   1   7   22.35    1.20
  -3   1   7   24.92    1.65
  -3  -1   7   19.33    1.50
  -3  -1   7   23.04    1.22
  -3  -1  -7   17.79    1.63
  -3   1  -7   17.98    1.66
  -3  -1  -8    5.38    1.30
  -3   1  -8    4.43    1.22
   3  -1   8    6.36    0.98
  -3  -1   8    6.58    0.96
   3  -1  -8    4.72    0.73
   3   1  -8    5.03    0.79
  -3   1   8    7.04    0.98
   3  -1   8    6.65    0.77
   3  -1  -8    6.34    0.94
   3   1  -8    7.78    1.02
   3  -1   8    4.69    0.87
  -3   1   8    7.19    0.96
  -3  -1   8    6.60    0.91
   3   1   8    6.02    0.72
  -3  -1  -8    4.61    1.25
  -3   1  -8    5.17    1.32
   3  -1  -8    9.40    1.03
   3   1  -8    6.74    0.89
   3   1   8    5.22    0.70
   3  -1   8    6.70    0.78
  -3   1   8    6.42    0.88
  -3   1   8    6.78    1.17
  -3  -1   8    5.93    0.83
   3   1   8    3.70    0.87
  -3  -1   8    4.62    1.04
   3  -1  -9    2.40    1.03
  -3  -1  -9    1.98    1.27
  -3   1  -9    3.10    1.27
  -3  -1   9    2.66    0.86
   3   1  -9    3.08    0.76
   3  -1  -9    2.66    0.66
   3  -1   9    2.94    0.83
  -3   1   9    2.84    0.92
   3  -1   9    3.64    0.73
  -3  -1   9    2.42    0.84
   3   1  -9    4.73    1.02
   3  -1  -9    2.37    0.89
  -3   1   9    5.44    0.98
   3   1   9    4.44    0.74
  -3  -1  -9    2.41    1.17
  -3   1  -9    1.96    1.23
   3  -1  -9    2.61    0.79
   3   1  -9    2.65    0.77
  -3   1   9    2.55    0.73
  -3  -1   9    3.54    0.78
   3  -1   9    3.51    0.71
   3   1   9    1.96    0.86
   3  -1   9    2.50    0.86
  -3   1   9    2.08    0.98
  -3  -1   9    3.24    1.03
   3   1   9    2.15    0.62
   3   1 -10   -0.05    1.19
   3  -1 -10    1.12    1.08
  -3  -1 -10    0.41    1.18
  -3   1 -10    1.21    1.32
  -3   1  10    0.38    0.79
   3   1 -10    1.72    0.74
  -3  -1  10    0.52    0.80
   3  -1  10    2.38    0.80
   3  -1 -10    1.27    0.66
  -3   1  10    2.29    0.85
  -3  -1  10    0.19    0.77
   3   1  10    1.38    0.60
   3  -1  10    2.57    0.75
   3  -1 -10    0.08    0.81
   3   1 -10    2.04    0.94
  -3  -1 -10    0.29    1.15
  -3   1 -10   -1.10    1.28
   3  -1 -10    2.11    0.84
   3   1 -10    0.29    0.73
  -3   1  10    0.67    0.70
  -3  -1  10    0.46    0.69
   3   1  10    1.38    0.89
   3  -1  10    0.66    0.81
  -3   1  10   -0.01    0.92
  -3  -1  10    3.30    1.16
   3   1  10    0.69    0.61
   3  -1  10    2.48    0.71
   3  -1 -11    8.87    1.46
  -3   1 -11    8.11    1.75
   3   1 -11    6.07    1.40
  -3  -1 -11    6.58    1.61
  -3   1  11    9.15    1.16
  -3  -1  11    7.42    1.18
  -3   1  11    7.34    1.23
  -3  -1  11    9.53    1.25
   3   1  11    8.74    1.12
   3  -1  11   10.12    1.10
  -3   1  12   -0.41    0.96
  -3  -1  12    0.02    1.00
   3  -1 -12    2.22    1.35
   3   1 -12   -0.99    1.40
  -3  -1 -12    2.15    1.54
  -3   1 -12    0.18    1.47
  -3   1  13   19.79    1.73
  -3  -1  13   22.99    1.83
   3  -1 -13   19.43    2.16
   3   1 -13   16.94    2.07
  -3  -1 -13   20.88    2.43
  -3   1 -13   15.90    2.29
   3  -1 -14   -0.76    1.48
   3   1 -14    2.36    1.62
  -3  -1 -14   -2.35    1.91
  -3   1 -14   -0.05    1.85
   3  -1 -15    3.83    1.83
   3   1 -15    6.32    2.02
  -3  -1 -15    1.51    1.92
  -3   1 -15    0.33    1.91
   3  -1 -16   -1.11    1.88
   3   1 -16    2.41    1.92
  -3  -1 -16    1.41    2.12
  -3   1 -16   -0.93    2.02
  -3   3   0    0.45    0.53
  -3  -3   0    0.87    0.73
   3  -3   0    0.56    0.24
   3   3   0   -0.25    0.45
  -3   3   0    0.90    0.46
  -3  -3   0    0.27    0.42
  -3   3   0   -0.19    0.38
   3  -3   0    0.01    0.34
  -3  -3   0    0.82    0.24
   3  -3   0    0.24    0.17
  -3   3   0    0.62    0.25
   3   3   0    0.81    0.23
   3   3   0    0.42    0.15
   3   3   0    1.46    0.53
  -3   3   0    0.02    0.68
   3  -3   0    0.26    0.17
   3   3   0    0.44    0.22
   3   3  -1    2.82    0.29
  -3  -3  -1    5.45    0.76
  -3   3   1    4.13    0.62
   3  -3  -1    3.75    0.38
  -3  -3   1    5.23    0.85
  -3   3  -1    4.60    0.68
  -3   3  -1    3.33    0.46
   3   3  -1    2.86    0.37
  -3   3   1    3.10    0.44
  -3  -3   1    4.00    0.57
   3  -3   1    3.13    0.56
   3   3  -1    3.80    0.61
   3  -3  -1    2.69    0.43
   3   3   1    3.48    0.46
  -3   3   1    3.01    0.56
  -3  -3  -1    3.64    0.48
  -3  -3   1    3.15    0.35
  -3   3  -1    3.77    0.26
  -3  -3  -1    4.00    0.25
  -3  -3  -1    3.70    0.22
  -3   3   1    3.96    0.36
   3  -3  -1    4.23    0.34
   3  -3   1    3.32    0.52
  -3   3  -1    3.36    0.23
   3   3  -1    4.30    0.42
   3   3  -1    3.27    0.32
   3  -3  -1    2.62    0.34
  -3  -3  -1    2.63    0.67
   3  -3  -1    2.06    0.30
   3   3   1    3.56    0.70
   3   3   1    3.74    0.63
   3   3  -1    3.68    0.36
  -3   3  -1    4.33    0.78
   3   3  -1    4.43    0.64
  -3  -3  -2   18.69    1.18
  -3  -3   2   14.77    0.45
  -3   3  -2   16.41    0.96
   3   3   2   12.06    0.34
   3   3  -2   12.25    0.61
  -3  -3   2   20.57    1.21
   3  -3  -2   14.95    0.69
   3  -3   2   14.57    0.83
  -3   3   2   13.90    0.64
   3   3  -2   15.47    0.92
   3   3   2   13.44    0.69
   3  -3  -2   17.85    0.82
  -3   3  -2   12.21    0.61
  -3   3   2   17.53    0.93
  -3  -3   2   18.48    0.94
  -3  -3  -2   13.87    0.65
   3   3  -2   17.80    0.47
  -3  -3   2   16.97    0.71
   3  -3  -2   13.51    0.69
  -3  -3  -2   14.17    0.39
   3  -3   2   15.26    0.83
   3   3  -2   14.43    0.65
  -3  -3  -2   18.84    0.52
   3  -3  -2   17.45    0.67
   3   3   2   17.88    1.10
  -3   3   2   13.98    0.71
   3   3  -2   17.25    0.68
  -3   3  -2   10.70    0.42
   3  -3  -2   14.87    0.66
  -3   3   2   18.59    0.55
   3  -3   2   12.09    0.36
   3   3   2   17.11    0.47
   3  -3   2   18.47    0.55
   3   3  -2   16.85    0.68
   3  -3  -2   16.00    0.86
  -3  -3   2   21.49    0.58
  -3   3   2   13.85    0.45
  -3   3  -2   16.53    1.16
  -3  -3  -2   17.03    1.05
  -3  -3  -3   10.16    0.99
  -3   3  -3    8.66    0.88
   3  -3  -3   11.30    0.68
  -3  -3   3    9.71    0.47
   3   3   3    6.74    0.38
  -3  -3   3    8.92    0.79
   3  -3   3   10.64    0.83
  -3   3   3    7.22    0.49
   3   3  -3    8.57    0.82
  -3   3   3   11.70    0.88
   3   3   3    7.08    0.52
   3  -3  -3    7.58    0.57
   3  -3  -3    8.86    0.64
   3   3   3    9.20    0.91
   3  -3   3   11.04    0.49
   3   3   3    9.48    0.46
   3   3  -3    9.94    0.67
  -3   3  -3    9.97    0.81
  -3  -3  -3    7.90    0.43
   3  -3  -3   10.51    0.62
   3  -3   3    8.32    0.65
   3   3  -3   10.18    0.61
  -3   3   3    8.33    0.63
  -3   3  -3    6.34    0.40
   3  -3   3    8.95    0.39
   3   3   3    7.32    0.36
  -3  -3   3   12.66    0.72
  -3  -3   3   11.15    0.64
   3  -3   3    9.73    0.46
   3  -3   3    5.85    0.38
  -3   3   3   10.35    0.53
  -3   3   3   11.53    0.56
   3   3   3   10.66    0.45
  -3   3  -3   10.49    1.06
  -3  -3  -3    9.66    0.94
  -3  -3  -4   12.77    1.08
  -3   3  -4    8.87    0.90
   3  -3  -4   12.65    0.77
  -3  -3   4    9.29    0.61
   3   3   4    8.72    0.52
   3  -3  -4    8.71    0.84
   3  -3   4   10.01    0.82
   3  -3   4   11.77    0.62
  -3   3   4    9.23    0.54
   3   3  -4    8.98    0.79
   3  -3  -4    8.35    0.55
   3   3   4    9.34    0.53
  -3   3   4   10.97    0.88
  -3  -3   4   11.52    0.88
   3  -3  -4    9.91    0.67
   3  -3  -4   12.47    0.86
   3  -3   4   11.83    0.58
   3  -3   4   10.56    0.78
   3   3  -4   12.03    0.81
   3   3   4   10.16    0.97
   3   3   4   13.62    0.58
  -3   3  -4   10.15    0.61
   3   3  -4   13.99    0.80
  -3   3   4    9.97    0.73
   3  -3   4   10.91    0.53
   3   3   4    8.08    0.48
  -3  -3   4   12.27    0.79
   3   3  -4   10.95    0.75
   3  -3   4    9.48    0.58
   3  -3   4    7.51    0.52
  -3   3   4   11.47    0.66
  -3   3   4   10.49    0.62
  -3   3  -4   12.35    1.20
  -3  -3  -4    8.77    0.99
   3   3   4   11.55    0.57
  -3  -3   4   11.46    0.68
  -3  -3  -5   15.98    1.28
  -3   3  -5   16.03    1.29
   3  -3  -5   13.20    0.89
   3  -3   5   16.00    1.09
   3  -3  -5   14.55    1.03
  -3   3   5   12.53    0.67
   3   3  -5   13.65    1.00
   3   3   5   11.95    0.53
  -3  -3   5   12.74    1.03
   3  -3   5   12.45    0.65
   3  -3  -5   13.44    0.63
  -3   3   5   16.69    1.09
  -3  -3  -5   14.57    0.70
   3  -3  -5   16.00    1.00
   3  -3   5   15.97    0.74
   3   3  -5   14.98    1.00
  -3   3  -5   14.01    0.74
   3   3   5   14.99    0.74
   3  -3  -5   17.57    0.93
   3   3  -5   15.90    0.91
   3  -3   5   14.20    0.76
  -3   3   5   16.60    0.96
   3  -3   5   15.07    1.00
   3   3   5   14.15    1.09
   3   3   5   14.59    0.66
  -3  -3   5   14.43    0.91
   3   3   5   16.23    0.73
   3   3  -5   16.45    0.92
   3  -3   5   11.92    0.71
  -3   3   5   15.08    0.84
  -3   3   5   16.00    1.17
  -3  -3   5   16.38    0.86
  -3  -3  -5   17.22    1.40
  -3   3  -5   12.85    1.39
   3  -3  -6   27.56    1.30
  -3  -3  -6   23.75    1.55
  -3   3  -6   29.49    1.65
   3  -3   6   23.05    0.62
   3  -3   6   24.07    1.38
   3  -3  -6   25.90    1.28
  -3   3   6   25.16    0.99
   3   3  -6   24.17    1.30
  -3  -3   6   25.92    1.40
  -3   3   6   26.74    1.34
   3  -3   6   27.77    1.02
  -3  -3  -6   28.75    1.11
   3  -3  -6   28.54    1.40
   3   3  -6   26.47    1.35
   3   3   6   24.85    1.43
  -3   3  -6   28.26    1.07
   3  -3   6   24.67    1.28
  -3   3   6   26.92    1.26
   3   3   6   24.34    0.96
  -3  -3   6   27.96    1.29
   3   3   6   27.91    1.04
   3   3  -6   27.05    1.26
  -3  -3  -6   23.22    0.49
   3  -3   6   24.45    0.98
  -3  -3  -6   25.48    0.55
  -3   3  -6   34.16    0.66
  -3   3   6   24.99    1.14
  -3   3  -6   28.17    0.56
  -3   3   6   27.89    1.57
  -3  -3   6   25.68    1.16
  -3  -3  -6   24.60    1.70
  -3   3  -6   24.95    1.78
  -3  -3  -7   10.86    1.37
   3  -3  -7   12.98    0.91
  -3   3  -7    8.88    1.18
   3  -3   7    8.95    1.04
   3  -3  -7    8.62    0.83
   3   3  -7   11.31    0.97
  -3   3   7   13.09    1.11
  -3  -3   7   11.80    1.06
   3   3   7    9.78    1.11
   3  -3   7   11.83    0.84
  -3  -3  -7    9.81    0.84
   3  -3  -7   11.82    1.10
   3   3  -7   10.12    1.06
  -3   3  -7   10.23    0.83
   3  -3   7    8.72    0.92
  -3   3   7   13.16    1.09
   3   3   7   11.02    0.79
  -3  -3   7    9.97    0.99
   3   3  -7   11.13    0.96
   3   3   7   11.84    0.82
   3  -3   7   10.26    0.79
  -3   3   7   12.56    0.97
  -3   3   7   11.29    1.21
  -3  -3   7   11.13    1.21
  -3  -3   7   12.71    0.97
  -3  -3  -7    7.75    1.21
  -3   3  -7    7.06    1.29
  -3  -3  -8   38.47    2.18
   3  -3  -8   41.37    1.77
  -3   3  -8   41.91    2.16
   3  -3   8   33.37    1.72
   3  -3  -8   36.29    1.61
  -3  -3   8   32.55    1.70
   3   3  -8   37.36    1.60
  -3   3   8   44.57    1.83
   3  -3   8   39.96    1.47
   3  -3  -8   42.30    1.90
   3   3  -8   45.09    1.96
   3   3   8   32.40    1.78
  -3   3   8   37.35    1.67
   3   3   8   39.52    1.43
  -3  -3   8   40.46    1.81
   3   3  -8   42.21    1.76
   3   3   8   39.50    1.45
   3  -3   8   36.87    1.43
   3  -3   8   32.66    1.65
  -3   3   8   41.61    1.68
  -3   3   8   30.15    1.84
  -3  -3   8   33.38    1.91
  -3  -3   8   41.36    1.66
  -3  -3  -8   31.58    2.22
  -3   3  -8   37.43    2.40
  -3   3  -9    1.41    1.11
   3  -3  -9    3.56    1.07
  -3  -3  -9   -0.02    1.14
   3   3  -9    1.13    0.64
  -3  -3   9    0.57    0.76
  -3   3   9    1.54    0.84
   3  -3  -9    0.52    0.55
   3  -3   9    0.51    0.68
  -3   3   9    0.01    0.66
   3   3   9    0.92    0.62
  -3  -3   9    0.89    0.74
   3  -3   9    1.97    0.64
   3  -3  -9    0.05    0.72
   3   3  -9    2.34    0.81
  -3  -3  -9    3.14    1.28
  -3   3  -9    1.48    1.17
   3  -3   9    1.53    0.60
  -3   3   9    0.93    0.70
   3   3  -9    1.32    0.70
  -3  -3   9    1.15    0.61
   3   3   9   -0.30    0.78
   3   3   9    0.86    0.58
   3  -3   9    0.23    0.67
  -3   3   9   -0.08    0.89
  -3  -3   9    1.06    0.95
  -3   3 -10    3.11    1.33
   3  -3 -10   -0.71    1.07
   3   3 -10    2.12    1.13
  -3  -3 -10    2.85    1.39
   3  -3  10    1.92    0.86
  -3  -3  10    1.39    0.85
   3   3 -10    2.74    0.80
  -3   3  10    1.43    0.90
   3  -3  10    3.81    0.76
  -3   3  10    2.40    0.92
   3   3  10    2.97    0.70
  -3  -3  10    2.71    0.92
   3  -3 -10    2.20    0.97
   3   3 -10    2.47    0.85
  -3  -3 -10    3.24    1.31
  -3   3 -10    0.84    1.22
   3  -3  10    2.48    0.73
  -3   3  10    2.62    0.81
   3  -3 -10    1.81    0.79
   3   3 -10    3.72    0.96
   3   3  10    3.86    0.79
  -3  -3  10    3.34    0.85
   3  -3  10    4.72    0.99
   3   3  10    2.12    0.94
  -3   3  10    1.93    0.96
  -3  -3  10    1.21    0.91
  -3   3 -11   -1.48    1.34
   3   3 -11   -0.47    1.33
   3  -3 -11    0.61    1.12
  -3  -3 -11    0.73    1.34
  -3   3  11   -0.99    0.96
  -3  -3  11    0.47    0.90
  -3   3  11    0.50    0.90
  -3  -3  11    1.08    0.92
   3  -3  11    0.72    0.74
   3   3  11    1.81    0.83
  -3   3  12    5.27    1.07
  -3  -3  12    6.34    1.12
   3  -3 -12    8.27    1.67
   3   3 -12    4.96    1.62
  -3  -3 -12    2.67    1.54
  -3   3 -12    4.73    1.64
  -3  -3  13    1.59    1.10
  -3   3  13    5.89    1.23
   3  -3 -13    2.88    1.53
   3   3 -13    4.04    1.72
  -3  -3 -13    5.73    1.88
  -3   3 -13    6.67    1.90
   3  -3 -14    4.51    1.83
   3   3 -14   -0.10    1.58
  -3  -3 -14    4.34    2.07
  -3   3 -14    2.74    1.88
   3  -3 -15    1.97    1.77
   3   3 -15    2.34    1.72
  -3  -3 -15    0.27    1.84
  -3   3 -15   -0.27    1.93
   3  -3 -16    4.78    1.93
   3   3 -16    5.91    2.11
  -3  -3 -16    1.86    2.12
  -3   3 -16    3.82    2.21
  -3   5   0   15.48    0.84
  -3   5   0   17.22    0.83
  -3  -5   0   14.85    1.16
  -3   5   0   15.28    0.77
   3  -5   0   15.27    0.88
   3   5   0   14.13    0.82
  -3  -5   0   14.69    0.87
   3  -5   0   12.18    0.76
  -3   5   0   19.79    0.74
  -3  -5   0   18.31    0.62
   3   5   0   16.95    0.64
   3  -5   0   13.96    0.51
   3   5   0   14.24    0.52
  -3   5   0   16.41    1.14
   3   5   0   12.96    0.51
   3  -5   0   16.91    0.66
   3   5   0   16.08    0.63
   3  -5   0   15.26    0.55
   3   5   0   18.57    0.95
  -3  -5   1    3.36    0.83
  -3  -5  -1    2.55    0.75
  -3   5   1    3.10    0.59
  -3   5  -1    2.49    0.48
   3  -5  -1    1.58    0.32
  -3   5   1    1.98    0.47
  -3   5  -1    3.57    0.57
   3  -5  -1    1.90    0.52
  -3  -5   1    2.24    0.57
  -3  -5  -1    0.91    0.40
  -3   5   1    2.66    0.43
   3   5  -1    1.64    0.28
   3   5  -1    2.57    0.55
   3   5   1    1.52    0.44
   3  -5   1    1.05    0.44
   3   5   1    2.04    0.22
  -3  -5   1    2.70    0.42
  -3   5  -1    2.10    0.32
  -3  -5   1    2.11    0.33
  -3   5   1    2.81    0.40
   3  -5   1    2.33    0.26
   3  -5   1    1.72    0.25
   3   5   1    2.09    0.25
  -3   5   1    2.23    0.33
   3  -5   1    2.08    0.42
  -3  -5  -1    3.34    0.34
   3  -5  -1    1.61    0.36
   3   5  -1    2.24    0.34
   3   5  -1    2.66    0.44
   3  -5  -1    2.41    0.40
   3   5   1    3.24    0.58
   3   5  -1    2.45    0.51
  -3  -5  -1    2.43    0.58
   3   5  -1    2.39    0.38
   3   5  -1    2.10    0.35
   3  -5   1    1.86    0.31
   3   5   1    2.20    0.27
   3   5   1    2.68    0.28
   3  -5  -1    2.26    0.40
   3  -5   1    1.79    0.26
   3   5   1    1.63    0.72
   3  -5  -1    1.31    0.30
  -3   5  -1    5.02    0.89
  -3  -5  -2   20.41    1.24
  -3   5  -2   29.58    1.13
  -3   5  -2   20.44    0.76
   3   5   2   21.60    0.60
   3  -5  -2   28.12    0.91
  -3  -5   2   24.91    0.58
  -3  -5   2   21.51    1.30
  -3  -5  -2   22.17    0.83
   3   5  -2   20.88    0.49
   3  -5   2   21.87    1.11
  -3   5   2   23.16    0.90
  -3   5   2   23.97    1.10
   3   5  -2   19.76    1.04
  -3  -5   2   21.11    1.09
   3   5  -2   22.09    0.54
   3  -5  -2   24.23    1.04
   3   5   2   20.70    0.84
  -3   5  -2   20.05    0.67
  -3  -5   2   22.78    0.88
   3   5   2   21.72    0.62
   3  -5   2   20.14    0.56
   3  -5   2   22.01    0.86
   3  -5   2   23.17    0.65
   3  -5  -2   27.55    0.90
   3   5  -2   27.60    0.96
   3   5   2   28.08    1.36
   3   5   2   18.62    0.52
  -3   5   2   22.94    0.83
  -3  -5  -2   25.59    0.77
   3   5  -2   24.14    0.82
   3  -5  -2   24.46    0.87
   3   5  -2   22.76    0.79
   3  -5   2   28.04    0.79
   3   5   2   23.04    0.76
  -3   5   2   24.37    0.61
   3  -5  -2   24.24    0.94
   3   5  -2   27.03    0.91
   3  -5   2   19.00    0.58
   3   5   2   28.48    1.22
  -3  -5   2   27.41    0.79
  -3   5  -2   25.93    1.36
  -3  -5  -2   23.35    1.12
   3  -5  -2   22.11    0.81
  -3   5   2   29.27    0.77
   3  -5  -3    7.69    0.59
  -3  -5  -3    7.22    0.96
  -3   5  -3    6.97    0.47
  -3   5  -3    7.90    0.78
  -3  -5   3    7.67    0.48
   3   5   3    5.97    0.39
  -3   5   3    6.58    0.75
   3  -5   3    7.23    0.84
  -3   5   3    6.75    0.56
   3  -5   3    7.71    0.57
   3   5  -3    4.85    0.71
   3   5   3    6.25    0.52
  -3  -5   3    9.21    0.82
   3  -5  -3    6.54    0.60
  -3  -5   3    5.94    0.63
   3   5   3    8.61    0.94
   3  -5   3    6.43    0.45
   3  -5   3    7.54    0.52
   3   5   3    7.38    0.47
  -3   5  -3    7.13    0.67
   3   5  -3    8.43    0.68
   3  -5  -3    5.95    0.52
  -3   5   3    9.83    0.68
   3   5   3    5.39    0.39
   3   5  -3    7.90    0.60
   3  -5   3    6.58    0.59
   3  -5  -3    6.79    0.69
   3   5  -3    6.73    0.57
   3  -5   3    6.16    0.47
  -3  -5   3    7.99    0.59
  -3   5   3    8.91    0.52
   3  -5   3    7.37    0.43
   3   5   3    9.79    0.53
   3  -5  -3    5.37    0.60
  -3   5  -3    7.34    1.01
  -3  -5  -3    9.21    0.88
  -3   5   3    9.83    0.59
  -3  -5   4    4.73    0.51
  -3  -5  -4    6.09    0.94
  -3   5  -4    6.03    0.85
   3  -5  -4    5.37    0.63
   3   5   4    4.21    0.38
   3  -5   4    4.68    0.47
   3  -5   4    5.85    0.71
  -3   5   4    4.89    0.54
   3   5  -4    7.08    0.77
  -3   5   4    4.20    0.76
   3  -5  -4    4.68    0.52
   3   5   4    3.81    0.44
  -3  -5   4    4.06    0.76
   3  -5   4    3.69    0.43
  -3  -5   4    5.51    0.67
   3  -5   4    5.28    0.49
   3   5   4    5.53    0.88
   3   5   4    5.45    0.50
   3   5  -4    3.81    0.63
   3  -5   4    3.58    0.51
   3  -5  -4    4.44    0.55
  -3   5  -4    6.14    0.55
  -3   5   4    6.81    0.68
   3   5   4    5.15    0.41
   3   5  -4    5.89    0.59
  -3  -5  -4    6.48    0.49
   3  -5  -4    4.03    0.61
  -3   5  -4    4.30    0.91
  -3  -5  -4    3.84    0.77
   3   5  -4    4.60    0.57
  -3  -5   4    4.89    0.56
  -3   5   4    5.43    0.50
   3  -5   4    3.33    0.44
  -3   5   4    5.43    0.53
   3  -5   4    4.10    0.45
  -3   5   4    4.23    0.75
   3   5   4    7.07    0.50
  -3  -5  -5    9.08    1.08
  -3   5  -5    9.61    0.98
   3  -5  -5    9.34    0.76
   3  -5  -5    7.27    0.80
   3  -5   5    9.28    1.00
  -3   5   5    8.15    0.68
   3   5  -5    7.12    0.84
  -3   5   5    9.03    0.92
   3  -5   5    9.02    0.62
   3   5   5    7.70    0.50
   3  -5  -5    6.66    0.57
  -3  -5   5    7.04    0.85
   3  -5  -5   11.37    0.88
   3  -5   5    8.31    0.63
   3   5  -5    7.87    0.86
   3   5   5    7.21    0.61
  -3   5  -5    8.78    0.62
   3  -5   5    8.45    0.75
   3   5   5    7.56    0.98
  -3   5   5   10.01    0.81
   3   5  -5    7.09    0.73
   3   5   5    8.38    0.58
   3  -5  -5   10.75    0.79
  -3  -5  -5    6.70    0.59
   3  -5   5    9.16    0.63
  -3  -5   5    8.22    0.79
   3   5  -5    8.56    0.75
  -3   5   5    9.05    0.69
   3  -5   5    7.91    0.64
  -3   5   5    9.06    0.98
  -3  -5  -5    9.40    1.09
  -3   5  -5    9.47    1.23
   3   5   5    9.81    0.65
  -3  -5   5    8.19    0.71
  -3  -5  -6   24.90    1.62
  -3   5  -6   26.26    1.58
   3  -5  -6   24.50    1.24
   3  -5   6   25.96    1.42
   3  -5  -6   24.79    1.29
  -3   5   6   21.49    1.09
  -3   5   6   26.01    1.37
   3   5  -6   24.52    1.30
  -3  -5   6   27.02    1.39
   3  -5  -6   25.01    1.27
   3  -5   6   25.11    1.04
   3   5   6   26.30    1.55
   3   5  -6   24.39    1.36
   3  -5   6   25.22    1.26
  -3   5  -6   26.51    1.06
  -3   5   6   29.92    1.37
   3   5   6   26.81    1.02
  -3  -5   6   24.98    1.27
  -3  -5  -6   27.45    1.07
   3   5   6   26.02    1.05
   3   5  -6   30.16    1.35
  -3  -5  -6   22.49    0.53
  -3   5   6   26.24    1.19
  -3   5  -6   33.62    0.87
   3  -5   6   26.30    1.06
  -3   5   6   26.75    1.55
  -3  -5  -6   24.54    1.60
  -3   5  -6   24.46    1.78
  -3  -5   6   26.92    1.27
  -3  -5  -7   21.75    1.64
  -3   5  -7   23.10    1.62
   3  -5  -7   21.24    1.27
   3  -5   7   18.64    1.26
   3  -5  -7   19.56    1.16
  -3   5   7   27.36    1.46
   3   5  -7   23.18    1.28
  -3  -5   7   22.11    1.33
   3  -5  -7   25.49    1.46
   3  -5   7   19.86    1.05
   3   5  -7   23.37    1.39
   3   5   7   22.47    1.54
  -3   5   7   23.18    1.33
   3   5   7   20.17    0.97
  -3  -5   7   21.11    1.29
   3   5   7   20.01    1.02
   3   5  -7   25.19    1.39
  -3   5   7   22.12    1.17
   3  -5   7   21.54    1.09
   3  -5   7   20.21    1.27
  -3   5   7   20.07    1.50
  -3  -5  -7   16.42    1.52
  -3   5  -7   19.60    1.78
  -3  -5   7   24.91    1.29
   3  -5  -8   13.32    1.30
  -3  -5  -8   14.57    1.65
  -3   5  -8   14.28    1.51
   3  -5  -8   18.27    1.09
  -3   5   8   17.63    1.28
   3   5  -8   11.78    1.05
   3  -5   8   16.39    1.22
   3  -5  -8   11.86    0.97
  -3  -5   8   14.12    1.24
   3  -5   8   17.52    1.08
   3  -5  -8   16.61    1.35
   3   5  -8   12.70    1.24
   3   5   8   15.59    1.40
  -3   5   8   18.56    1.32
   3   5   8   15.81    0.98
  -3  -5   8   14.79    1.19
   3   5  -8   18.05    1.28
   3   5   8   17.39    1.08
  -3   5   8   13.84    1.07
   3  -5   8   13.85    1.00
   3  -5   8   12.68    1.11
  -3   5   8   16.52    1.44
  -3  -5   8   15.32    1.46
  -3  -5   8   13.99    1.10
  -3  -5  -8   13.59    1.58
  -3   5  -8   11.60    1.60
  -3   5  -9   17.58    1.74
   3  -5  -9   14.16    1.40
  -3  -5  -9   21.87    1.98
   3  -5  -9   14.78    1.25
   3  -5   9   15.66    1.32
   3  -5  -9   15.96    1.16
   3   5  -9   17.45    1.24
  -3   5   9   18.73    1.40
  -3  -5   9   16.95    1.39
   3  -5   9   18.76    1.20
   3  -5  -9   18.35    1.52
   3   5  -9   16.98    1.39
   3   5   9   14.38    1.40
  -3   5   9   17.67    1.43
   3   5   9   17.76    1.14
  -3  -5   9   18.61    1.38
   3   5  -9   17.73    1.34
   3   5   9   21.17    1.25
  -3   5   9   19.65    1.32
   3  -5   9   14.26    1.32
   3  -5   9   17.87    1.16
  -3  -5   9   11.62    1.38
  -3  -5   9   19.33    1.29
  -3  -5  -9   12.97    1.62
  -3   5  -9   19.04    1.90
  -3   5   9   16.12    1.54
  -3   5 -10    0.19    1.19
   3  -5 -10    2.00    1.05
  -3  -5 -10    4.76    1.54
  -3  -5  10    2.14    0.85
   3   5 -10    0.21    0.64
   3  -5  10    1.83    0.80
  -3   5  10    0.78    0.84
  -3  -5  10    3.75    0.97
  -3   5  10    2.38    0.88
   3   5  10    1.99    0.69
   3  -5  10    1.25    0.67
   3  -5 -10    1.18    0.83
   3   5 -10    2.07    0.92
  -3  -5 -10    1.55    1.13
  -3   5  10    1.62    0.77
   3  -5  10    0.80    0.69
   3   5 -10    1.38    0.77
  -3  -5  10    0.05    0.70
   3   5  10    1.65    0.72
   3   5  10    2.25    1.00
   3  -5  10    1.44    0.83
  -3   5  10    1.06    1.05
  -3  -5  10    1.32    0.97
   3  -5 -11   10.86    1.52
   3   5 -11   11.09    1.70
  -3  -5 -11   15.25    1.99
  -3   5 -11   13.92    1.90
  -3   5  11   14.40    1.43
  -3  -5  11   16.52    1.53
  -3  -5  11   15.33    1.59
  -3   5  11   18.30    1.61
   3   5  11   15.72    1.34
   3  -5  11   12.98    1.41
   3  -5  11   15.48    1.35
  -3   5  12    2.66    1.02
  -3  -5  12    3.18    1.12
  -3   5 -12    5.04    1.65
   3  -5 -12    2.82    1.18
   3   5 -12    6.13    1.62
  -3  -5 -12    4.51    1.75
  -3   5  13    5.16    1.25
  -3  -5  13    7.05    1.37
  -3   5 -13    9.95    2.00
   3   5 -13   10.87    2.05
  -3  -5 -13    8.34    2.16
   3  -5 -13    6.75    1.64
   3  -5 -14    1.19    1.45
   3   5 -14    1.95    1.74
  -3  -5 -14    0.58    1.88
  -3   5 -14    0.67    1.83
   3  -5 -15    0.78    1.63
   3   5 -15   -2.49    1.87
  -3  -5 -15   -0.83    1.90
  -3   5 -15    1.47    2.01
   3  -5 -16    1.02    1.65
   3   5 -16    3.52    2.07
  -3  -5 -16    6.48    2.30
  -3   5 -16    4.72    2.28
  -3   7   0    6.07    0.65
  -3  -7   0    6.10    0.93
   3  -7   0    6.14    0.75
   3   7   0    7.03    0.72
   3   7   0    6.64    0.51
  -3  -7   0    5.55    0.66
   3   7   0    6.40    0.47
   3  -7   0    7.49    0.63
  -3  -7   0    8.07    0.61
   3   7   0    6.56    0.56
  -3   7   0    7.04    0.50
   3  -7   0    7.32    0.46
  -3   7   0    6.49    0.90
   3   7   0    6.48    0.45
   3  -7   0    6.96    0.59
   3   7   0    8.01    0.57
   3  -7   0    6.48    0.46
   3   7   0    8.29    0.69
  -3   7  -1   12.34    0.78
  -3  -7   1   12.09    0.38
  -3  -7   1   17.59    1.22
  -3  -7  -1   20.08    1.32
  -3   7   1   17.87    0.92
  -3   7  -1   14.16    0.78
  -3  -7  -1   12.99    0.77
  -3  -7   1   14.78    0.91
   3  -7   1   12.20    0.90
   3  -7  -1   15.31    0.97
   3   7   1   13.83    0.85
   3   7  -1   13.69    0.92
   3   7  -1   14.36    0.60
   3   7   1   11.06    0.68
   3  -7   1   12.42    0.59
   3   7  -1   21.35    0.95
   3   7   1   15.71    0.65
  -3  -7   1   13.21    0.73
   3   7   1   14.80    1.15
   3  -7   1   15.12    0.58
   3  -7  -1   15.87    0.74
  -3   7  -1   17.80    0.74
   3   7   1   15.16    0.63
  -3   7   1   14.50    0.66
   3  -7  -1   16.28    0.66
   3  -7   1   14.88    0.63
  -3  -7  -1   18.18    0.78
   3   7  -1   14.61    0.64
  -3  -7  -1   12.90    0.82
  -3   7   1   14.09    0.51
   3   7  -1   17.12    0.84
   3   7  -1   14.46    0.65
  -3   7   1   13.89    0.40
   3   7   1   13.72    0.68
   3  -7   1   14.78    0.70
   3  -7   1   13.68    0.64
   3   7   1   12.39    0.60
   3  -7  -1   12.12    0.58
   3  -7  -1   17.25    0.80
  -3  -7   1   14.12    0.43
   3  -7  -1   13.02    0.65
   3   7   1   19.39    0.95
  -3   7  -1   15.72    1.15
   3   7  -1   18.53    0.92
  -3  -7  -2   35.26    1.69
   3  -7  -2   42.25    1.18
  -3   7  -2   35.48    1.05
  -3   7  -2   40.67    1.22
  -3  -7   2   41.12    1.69
  -3   7   2   39.33    1.35
  -3  -7   2   37.89    0.83
  -3  -7  -2   36.04    1.06
   3  -7   2   34.71    1.41
  -3   7   2   38.95    1.25
  -3  -7   2   42.82    1.42
   3  -7  -2   39.04    1.47
   3   7   2   36.59    1.16
   3   7  -2   34.81    1.36
   3   7  -2   35.52    0.78
  -3  -7   2   35.68    1.25
   3   7   2   42.92    1.07
   3  -7   2   42.18    1.07
   3  -7   2   34.04    0.91
  -3   7  -2   44.05    1.16
   3  -7  -2   41.05    1.14
   3   7   2   31.82    0.83
   3   7   2   44.98    1.76
  -3   7   2   39.59    1.09
   3  -7   2   35.61    0.99
   3  -7  -2   38.05    1.07
   3   7  -2   42.36    1.32
   3   7  -2   41.16    1.14
  -3  -7   2   41.61    1.07
   3  -7  -2   37.64    1.06
   3  -7   2   33.06    0.94
   3   7  -2   42.14    1.14
  -3   7   2   38.56    0.85
   3  -7   2   42.07    1.12
   3   7   2   39.59    1.15
   3   7   2   36.81    0.93
   3   7   2   45.05    1.45
  -3   7   2   45.83    1.10
   3  -7  -2   36.55    1.13
   3   7  -2   43.11    1.31
  -3   7  -2   42.42    1.70
  -3  -7  -2   43.07    1.40
  -3   7  -3    6.40    0.75
  -3  -7  -3    4.79    0.87
   3  -7  -3    5.65    0.59
  -3   7   3    5.56    0.78
  -3  -7   3    5.77    0.46
  -3   7  -3    5.02    0.48
   3   7   3    3.87    0.38
  -3  -7  -3    3.68    0.43
   3  -7   3    6.62    0.84
   3   7   3    4.30    0.48
  -3   7   3    4.36    0.57
   3   7  -3    5.21    0.75
  -3  -7   3    5.67    0.76
   3  -7  -3    4.48    0.64
  -3   7  -3    5.86    0.58
  -3  -7   3    5.00    0.59
   3  -7   3    3.83    0.43
   3  -7   3    5.84    0.58
   3   7   3    4.85    0.50
  -3   7  -3    3.96    0.55
   3  -7   3    3.90    0.47
  -3  -7  -3    3.84    0.43
   3  -7  -3    6.13    0.62
   3   7   3    4.66    0.40
   3   7  -3    5.80    0.74
  -3   7   3    5.19    0.60
   3  -7  -3    6.97    0.70
   3   7  -3    6.61    0.58
   3   7   3    5.33    0.95
   3   7  -3    4.60    0.57
  -3   7   3    6.51    0.52
   3  -7   3    4.96    0.52
  -3  -7   3    6.60    0.60
   3  -7  -3    4.45    0.51
  -3   7   3    6.56    0.55
   3   7   3    5.16    0.52
   3  -7   3    5.35    0.46
  -3   7  -3    5.90    0.96
  -3  -7  -3    4.51    0.69
  -3  -7  -4    5.98    0.96
   3  -7  -4    5.71    0.65
   3   7   4    4.50    0.47
  -3   7  -4    4.73    0.73
  -3   7  -4    3.93    0.39
  -3  -7  -4    4.31    0.43
   3  -7   4    6.83    0.84
  -3   7   4    5.11    0.64
   3   7  -4    4.53    0.73
  -3   7   4    4.50    0.84
  -3  -7   4    3.84    0.79
   3  -7  -4    5.48    0.63
   3  -7   4    5.10    0.59
   3   7   4    2.89    0.40
  -3  -7   4    6.21    0.66
   3  -7   4    5.06    0.48
   3  -7   4    5.11    0.57
   3   7   4    4.60    0.88
   3   7   4    4.27    0.49
   3   7  -4    6.25    0.68
   3  -7  -4    4.08    0.57
   3  -7   4    3.89    0.48
  -3   7  -4    4.18    0.62
  -3  -7  -4    4.98    0.46
  -3   7   4    7.07    0.70
   3   7   4    5.24    0.46
  -3   7  -4    6.06    0.59
   3   7  -4    5.73    0.58
   3  -7  -4    6.35    0.70
   3  -7   4    2.62    0.45
   3   7  -4    5.34    0.67
   3  -7   4    4.26    0.50
  -3  -7   4    5.88    0.64
  -3   7   4    5.71    0.57
  -3   7   4    5.32    0.76
   3   7   4    6.04    0.54
  -3   7  -4    5.27    1.01
  -3  -7  -4    5.30    0.76
  -3  -7  -5    2.57    0.87
   3  -7  -5    1.01    0.58
  -3   7  -5    1.57    0.78
   3   7  -5    0.98    0.60
  -3  -7   5    0.69    0.66
   3  -7  -5    1.02    0.43
   3   7   5    0.91    0.35
   3  -7   5    0.21    0.65
  -3   7   5    1.77    0.76
   3  -7   5    0.54    0.39
   3   7  -5    1.98    0.61
  -3  -7  -5    1.38    0.44
  -3  -7   5    0.35    0.51
  -3   7  -5    1.28    0.45
   3  -7  -5    1.42    0.63
   3  -7   5    0.91    0.43
   3  -7   5    1.61    0.42
   3   7   5    1.41    0.50
  -3   7   5    0.96    0.54
   3   7   5    1.00    0.41
  -3   7  -5   -0.39    0.86
  -3  -7  -5    0.61    0.73
  -3  -7   5    0.91    0.52
  -3   7  -5    1.02    0.20
   3   7   5    0.57    0.42
  -3  -7  -5    1.12    0.20
   3   7  -5    0.75    0.51
   3  -7   5    1.30    0.42
  -3  -7  -5    0.70    0.16
   3   7   5    2.41    0.82
   3  -7   5    0.97    0.47
  -3   7   5    1.41    0.65
  -3   7   5    0.85    0.47
  -3   7  -5    0.89    0.21
   3  -7  -6    7.79    0.76
  -3  -7  -6    5.56    1.07
  -3   7  -6    6.04    1.04
  -3   7   6    7.00    0.91
   3   7  -6    4.44    0.77
   3  -7   6    3.96    0.84
   3  -7  -6    5.18    0.64
  -3  -7   6    5.12    0.88
  -3  -7   6    5.79    0.86
   3  -7   6    4.42    0.64
   3   7  -6    5.15    0.78
  -3   7  -6    5.49    0.62
  -3   7   6    7.49    0.89
   3   7   6    4.15    0.54
  -3  -7  -6    4.85    0.65
   3  -7  -6    4.60    0.79
  -3  -7   6    4.83    0.70
   3   7   6    3.98    0.94
  -3  -7  -6    4.28    0.35
   3   7  -6    3.97    0.73
  -3   7   6    3.87    0.66
  -3   7  -6    5.13    0.48
   3  -7   6    4.99    0.71
   3  -7   6    5.06    0.61
  -3   7   6    4.76    0.92
  -3  -7  -6    4.71    0.95
  -3   7  -6    5.22    1.13
   3   7   6    4.02    0.59
   3  -7  -7   24.93    1.39
  -3  -7  -7   22.96    1.72
  -3   7  -7   26.07    1.67
   3  -7  -7   32.18    1.53
   3  -7  -7   26.75    1.37
   3  -7   7   28.41    1.59
   3   7  -7   26.97    1.44
  -3   7   7   32.25    1.57
  -3  -7   7   30.18    1.56
   3  -7  -7   31.94    1.60
  -3  -7   7   30.90    1.63
   3  -7   7   31.33    1.36
   3   7  -7   26.49    1.45
   3   7   7   28.58    1.71
  -3   7   7   27.53    1.41
   3   7   7   28.84    1.20
   3   7   7   30.07    1.28
   3   7  -7   28.46    1.46
  -3   7   7   31.08    1.40
   3  -7   7   25.31    1.32
   3  -7   7   25.68    1.17
  -3   7   7   28.10    1.70
  -3  -7  -7   27.51    1.82
  -3   7  -7   24.30    1.89
  -3  -7   7   24.34    1.23
  -3   7  -8   -0.10    1.01
   3  -7  -8    1.04    0.80
   3  -7  -8   -0.56    0.71
  -3  -7  -8    0.32    1.09
  -3  -7   8    0.13    0.74
   3   7  -8   -0.17    0.63
   3  -7  -8   -0.03    0.59
  -3   7   8    0.14    0.77
   3  -7   8    0.49    0.73
   3   7  -8    1.18    0.77
   3   7   8    0.61    0.54
  -3  -7   8    0.32    0.70
   3  -7   8    1.41    0.58
   3  -7  -8    0.63    0.72
  -3   7   8    2.63    0.86
  -3  -7  -8    1.21    1.02
  -3   7  -8   -0.87    0.98
   3  -7   8    0.88    0.56
   3   7  -8    1.64    0.74
   3   7   8    0.62    0.61
   3   7   8    1.04    0.83
   3  -7   8    0.39    0.66
  -3   7   8    2.48    0.93
  -3  -7   8    0.75    0.70
  -3   7   8    0.68    0.65
   3  -7  -9   12.35    1.31
  -3  -7  -9   18.75    1.77
  -3   7  -9   17.73    1.83
   3  -7  -9   23.51    1.37
  -3   7   9   15.52    1.39
   3  -7   9   14.24    1.35
   3  -7  -9   15.37    1.01
  -3  -7   9   15.25    1.35
   3   7  -9   14.92    1.17
  -3  -7   9   18.34    1.55
   3  -7  -9   17.85    1.45
   3  -7   9   17.76    1.14
   3   7  -9   15.31    1.31
  -3   7   9   18.50    1.40
   3   7   9   16.60    1.09
   3   7   9   12.83    1.37
   3   7   9   17.69    1.22
   3   7  -9   18.79    1.41
  -3   7   9   20.60    1.33
   3  -7   9   13.51    1.24
   3  -7   9   16.08    1.14
  -3   7   9   12.87    1.41
  -3  -7  -9   17.40    1.76
  -3   7  -9   10.62    1.53
  -3  -7   9   18.04    1.40
   3  -7 -10    7.57    1.24
  -3   7 -10    7.86    1.46
  -3  -7 -10   12.49    1.93
   3  -7 -10    7.78    1.10
   3  -7  10    4.47    0.98
   3   7 -10    6.68    0.94
  -3   7  10    6.76    1.10
  -3  -7  10    7.39    1.14
  -3  -7  10    7.52    1.26
   3  -7  10    7.22    0.90
   3  -7 -10    6.76    1.17
   3   7 -10    7.28    1.11
   3   7  10   10.89    1.36
  -3   7  10    9.53    1.26
   3   7  10    7.00    0.91
  -3  -7 -10    4.99    1.37
   3   7 -10    7.18    1.04
   3   7  10    6.53    0.91
  -3   7  10    5.88    0.93
   3  -7  10    5.64    1.00
   3  -7  10    6.17    0.93
  -3   7  10    5.67    1.18
  -3  -7  10   10.69    1.26
   3   7 -11   30.66    2.44
  -3  -7 -11   32.65    2.61
  -3   7 -11   26.19    2.29
   3  -7 -11   23.79    1.87
  -3   7  11   31.10    1.90
  -3  -7  11   26.73    1.75
  -3  -7  11   27.99    2.03
  -3   7  11   32.27    1.95
   3   7  11   31.16    1.82
   3  -7  11   21.60    1.69
   3  -7  11   33.22    1.83
  -3  -7  12    0.95    0.98
  -3   7  12    2.77    1.02
  -3   7 -12    1.11    1.49
   3  -7 -12   -0.88    1.29
   3   7 -12    1.72    1.57
  -3  -7 -12    1.80    1.58
  -3  -7  13   12.80    1.56
  -3   7  13   11.95    1.46
   3   7 -13   11.04    2.00
  -3  -7 -13   13.83    2.12
  -3   7 -13   13.80    2.19
   3  -7 -13   14.03    1.90
   3  -7 -14   -1.00    1.53
   3   7 -14    2.63    1.85
  -3  -7 -14   -1.08    1.75
  -3   7 -14   -1.36    1.91
   3   7 -15    2.79    1.80
  -3  -7 -15    7.33    2.07
   3  -7 -15    5.06    1.94
  -3   7 -15    2.93    2.05
   3  -7 -16   -1.71    1.71
  -3  -7 -16   -0.53    1.91
   3   7 -16    0.86    1.90
  -3   7 -16   -3.17    2.35
  -3  -9   0    1.17    0.81
   3  -9   0    1.22    0.51
  -3  -9   0    0.81    0.18
  -3  -9   0    0.70    0.18
   3  -9   0    0.01    0.62
   3   9   0    1.25    0.31
   3   9   0    0.98    0.60
  -3   9   0    1.22    0.55
   3   9   0    1.37    0.38
   3  -9   0    0.90    0.47
  -3  -9   0    1.44    0.48
   3   9   0    1.97    0.50
  -3   9   0    1.18    0.40
   3  -9   0    0.62    0.37
   3   9   0    1.43    0.45
  -3   9   0    0.67    0.67
   3   9   0    0.63    0.34
  -3   9   0    0.88    0.21
   3   9   0    1.30    0.43
   3  -9   0    0.83    0.24
   3  -9   0    0.96    0.24
  -3   9   0    0.98    0.22
   3  -9   0    0.85    0.39
  -3   9   1   23.75    1.14
  -3  -9   1   24.94    0.65
  -3   9  -1   23.02    1.00
  -3  -9   1   30.36    1.53
  -3  -9  -1   25.13    1.52
  -3  -9   1   25.62    1.21
   3  -9   1   22.17    1.21
   3  -9  -1   29.91    1.37
   3   9  -1   22.06    1.17
   3   9  -1   23.28    0.83
   3   9   1   22.31    1.05
   3   9  -1   25.84    0.96
   3   9   1   27.55    0.96
   3   9  -1   29.76    1.29
  -3  -9   1   28.57    1.11
  -3  -9  -1   25.73    1.04
   3  -9   1   31.06    0.99
   3   9   1   28.51    1.52
   3  -9   1   20.01    0.56
   3  -9  -1   26.13    1.09
  -3   9  -1   26.03    1.10
   3   9   1   29.33    0.95
  -3   9   1   26.64    0.95
   3  -9  -1   25.82    0.93
   3  -9   1   29.02    1.03
  -3   9   1   24.31    0.67
  -3  -9   1   26.07    0.80
   3   9  -1   20.02    0.84
   3   9  -1   27.70    1.11
  -3   9   1   26.68    0.80
   3   9   1   26.41    0.99
   3   9   1   25.26    0.94
   3  -9  -1   28.30    1.09
   3  -9   1   27.53    1.00
   3  -9   1   24.88    0.91
   3  -9  -1   20.87    0.65
   3  -9  -1   23.48    0.89
   3   9   1   27.95    1.08
  -3   9  -1   24.42    1.37
   3   9  -1   30.53    1.14
  -3   9  -2   11.84    0.67
  -3  -9   2   12.57    0.55
  -3   9  -2    9.17    0.74
  -3  -9   2   14.26    1.23
  -3  -9  -2   13.54    1.24
  -3   9   2   12.93    0.93
   3  -9   2    9.12    0.89
   3   9  -2   11.68    0.59
   3   9  -2   11.95    0.99
   3  -9  -2   12.09    1.03
   3   9   2    9.56    0.73
  -3  -9   2   13.02    0.94
  -3  -9   2   11.98    0.81
   3   9   2   13.11    0.75
   3  -9   2   10.99    0.73
  -3  -9  -2   11.20    0.68
  -3   9  -2   12.00    0.74
   3  -9   2    9.68    0.65
   3  -9  -2   12.69    0.82
   3   9   2   11.33    0.62
   3   9   2   10.11    1.03
  -3   9   2   11.85    0.73
   3  -9  -2   10.81    0.73
   3  -9   2    7.89    0.46
   3   9  -2   15.04    0.90
   3   9  -2    9.61    0.68
   3   9   2   11.61    0.67
  -3   9   2   12.47    0.59
  -3  -9   2   13.75    0.77
   3   9  -2   11.63    0.71
   3  -9   2   11.88    0.69
   3  -9   2   11.49    0.76
   3   9   2   12.96    0.79
   3  -9  -2   10.60    0.57
   3  -9  -2   12.95    0.78
  -3   9   2   13.53    0.72
   3   9   2   12.35    0.80
  -3   9  -2   11.18    1.08
  -3  -9  -2   11.37    0.78
  -3  -9  -3    4.71    0.95
  -3   9   3    5.21    0.82
  -3   9  -3    4.15    0.61
  -3   9  -3    2.86    0.49
   3  -9  -3    4.67    0.49
  -3  -9   3    4.42    0.44
   3   9  -3    4.58    0.30
   3  -9  -3    4.38    0.73
   3   9  -3    3.35    0.72
   3   9   3    3.89    0.52
  -3  -9   3    3.98    0.77
   3  -9   3    3.73    0.71
  -3  -9   3    6.19    0.72
  -3   9  -3    5.22    0.68
   3   9   3    3.13    0.53
   3  -9   3    4.31    0.63
   3  -9   3    5.37    0.56
  -3   9  -3    4.03    0.51
   3  -9   3    3.63    0.41
   3  -9  -3    3.55    0.51
  -3  -9  -3    4.80    0.52
   3   9   3    3.00    0.44
  -3   9   3    5.33    0.60
   3   9  -3    4.13    0.71
   3  -9  -3    4.99    0.62
   3   9  -3    5.21    0.61
   3   9   3    5.01    0.89
   3  -9   3    3.88    0.49
   3   9  -3    4.16    0.58
  -3   9   3    5.37    0.49
   3   9   3    4.49    0.50
   3  -9   3    4.42    0.59
  -3   9   3    6.38    0.61
   3  -9  -3    3.72    0.49
   3   9   3    4.35    0.57
  -3  -9   3    5.43    0.62
  -3   9  -3    3.33    0.90
  -3  -9  -3    5.14    0.64
  -3   9  -4    2.01    0.43
  -3  -9  -4    2.47    0.83
   3  -9  -4    2.38    0.52
  -3   9  -4    1.11    0.59
   3   9   4    1.78    0.40
  -3  -9  -4    1.37    0.24
  -3  -9   4    1.73    0.69
   3   9  -4    2.00    0.65
   3  -9  -4    2.44    0.64
  -3   9   4    2.40    0.75
   3  -9   4    2.34    0.70
  -3  -9  -4    2.11    0.41
  -3  -9   4    1.79    0.59
   3   9  -4    1.75    0.69
  -3   9  -4    2.32    0.55
   3  -9   4    2.52    0.56
   3   9   4    2.02    0.47
   3  -9  -4    3.31    0.60
   3  -9   4    2.22    0.46
   3   9   4    2.09    0.42
   3  -9  -4    3.14    0.67
   3   9  -4    2.53    0.50
  -3   9   4    2.71    0.57
  -3   9  -4    1.44    0.21
  -3   9  -4    1.65    0.23
  -3   9  -4    0.86    0.79
  -3  -9  -4    2.27    0.61
   3   9   4    2.07    0.45
  -3  -9  -4    1.27    0.21
   3   9  -4    2.47    0.57
  -3  -9  -4    1.42    0.22
   3  -9   4    1.95    0.41
  -3   9  -4    0.97    0.44
   3   9   4    1.08    0.76
  -3   9   4    1.54    0.44
   3  -9   4    1.31    0.46
  -3   9   4    1.86    0.62
  -3  -9   4    1.52    0.53
  -3   9  -5    1.75    0.39
   3  -9  -5    2.13    0.60
  -3   9  -5    4.01    0.91
  -3  -9  -5    1.80    0.88
   3  -9  -5    4.00    0.79
   3  -9  -5    3.27    0.46
  -3  -9   5    3.10    0.84
   3   9  -5    1.78    0.70
   3   9   5    2.70    0.50
  -3  -9  -5    1.89    0.35
  -3   9   5    1.92    0.74
   3  -9   5    1.87    0.72
  -3  -9   5    4.76    0.79
   3  -9  -5    2.39    0.70
   3   9  -5    1.06    0.52
  -3   9  -5    2.39    0.53
   3  -9   5    1.92    0.50
  -3  -9  -5    3.31    0.52
  -3   9   5    1.78    0.56
   3   9   5    2.32    0.49
  -3   9  -5    2.45    0.94
  -3  -9  -5    2.42    0.70
  -3  -9  -5    3.01    0.33
   3   9  -5    3.14    0.66
  -3  -9   5    2.81    0.69
  -3   9   5    4.33    0.62
   3  -9   5    2.02    0.52
  -3   9  -5    3.29    0.39
  -3  -9  -5    1.46    0.34
   3   9   5    3.11    0.87
  -3   9   5    1.95    0.69
   3  -9   5    2.44    0.48
   3   9   5    2.56    0.53
  -3   9  -5    2.36    0.30
   3  -9  -6   16.78    1.07
  -3  -9  -6   18.24    1.46
  -3   9  -6   18.25    1.40
   3  -9  -6   19.65    1.20
  -3   9   6   20.71    1.31
   3  -9   6   20.62    1.37
   3   9  -6   17.27    1.21
   3  -9  -6   16.84    0.99
  -3  -9   6   19.81    1.31
  -3  -9   6   18.49    1.14
   3  -9   6   15.95    0.95
   3   9  -6   20.59    1.27
  -3   9  -6   22.31    1.14
  -3   9   6   18.96    1.19
   3   9   6   16.21    0.91
  -3  -9  -6   18.31    1.01
   3   9   6   17.63    1.48
   3  -9  -6   23.93    1.40
  -3  -9   6   19.97    1.18
  -3  -9  -6   17.65    0.67
   3   9  -6   16.91    1.11
  -3   9   6   20.14    1.08
  -3   9  -6   19.45    0.85
   3  -9   6   16.17    1.01
  -3   9   6   17.10    1.28
   3  -9   6   19.06    1.02
  -3  -9  -6   17.73    1.29
  -3   9  -6   17.55    1.60
   3   9   6   21.28    1.07
   3  -9  -7   10.46    1.02
  -3  -9  -7   10.46    1.32
  -3   9  -7   10.52    1.25
   3  -9  -7   11.28    1.06
   3   9  -7   10.76    1.00
  -3  -9   7   11.05    1.10
   3  -9   7    9.67    1.05
  -3   9   7   12.71    1.12
   3  -9  -7   11.33    0.87
  -3  -9   7   12.54    1.16
   3  -9   7   12.10    0.98
   3   9   7   12.60    1.33
   3   9  -7   14.53    1.22
  -3   9   7   19.05    1.36
   3   9   7   13.93    0.91
   3  -9  -7   15.33    1.21
  -3  -9   7   14.08    1.11
   3   9  -7   13.02    1.09
  -3   9   7   13.54    1.02
   3  -9   7    9.31    0.92
  -3   9   7    8.67    1.11
   3  -9   7   11.68    0.90
  -3  -9  -7   10.03    1.21
  -3   9  -7   12.10    1.45
   3   9   7   13.05    0.95
   3  -9  -8   22.11    1.43
  -3  -9  -8   20.02    1.70
  -3   9  -8   24.55    1.89
   3  -9  -8   23.82    1.47
   3  -9  -8   22.66    1.34
   3  -9   8   21.43    1.45
  -3   9   8   24.88    1.58
   3   9  -8   21.85    1.37
  -3  -9   8   24.57    1.47
   3  -9  -8   29.74    1.67
  -3  -9   8   22.19    1.46
   3  -9   8   23.47    1.33
   3   9  -8   26.68    1.59
  -3   9   8   26.52    1.55
   3   9   8   24.75    1.25
   3   9   8   27.18    1.81
  -3  -9   8   23.75    1.39
   3   9   8   27.33    1.36
   3   9  -8   25.09    1.48
  -3   9   8   26.64    1.40
   3  -9   8   22.28    1.38
  -3   9   8   20.79    1.62
   3  -9   8   20.53    1.28
  -3  -9  -8   26.12    1.82
  -3   9  -8   26.12    1.97
   3  -9  -9    4.43    1.00
  -3   9  -9    3.72    1.24
   3  -9  -9    4.68    0.68
  -3  -9  -9    3.85    1.27
  -3  -9   9    4.47    1.07
   3  -9  -9    2.56    0.72
   3   9  -9    4.16    0.84
  -3   9   9    2.42    0.92
   3  -9   9    2.28    0.83
  -3   9   9    4.00    0.90
  -3  -9   9    4.58    0.99
   3   9   9    2.36    0.64
   3  -9   9    5.75    0.85
   3   9  -9    3.76    0.90
   3  -9  -9    3.33    0.90
  -3  -9  -9    2.47    1.14
  -3   9  -9    4.74    1.28
   3   9  -9    5.47    0.94
  -3   9   9    4.87    0.85
   3  -9   9    3.21    0.74
   3   9   9    4.05    0.78
   3   9   9    1.92    0.93
   3  -9   9    3.41    0.80
  -3   9   9    2.39    0.97
  -3  -9   9    3.55    0.83
  -3   9 -10    4.43    1.39
   3  -9 -10    2.34    0.97
  -3  -9 -10    3.98    1.40
  -3  -9  10    3.30    1.00
  -3   9  10    4.15    1.07
   3   9 -10    4.25    0.90
   3  -9  10    3.62    0.95
  -3   9  10    2.43    0.92
  -3  -9  10    5.41    1.07
   3  -9  10    4.73    0.94
   3   9  10    4.61    0.82
  -3   9  10    3.51    0.89
   3  -9  10    1.38    0.80
   3  -9  10    4.48    1.00
   3   9  10    3.50    0.85
  -3   9  10    5.31    1.25
  -3  -9 -10    5.69    1.38
  -3  -9  10    2.62    0.81
  -3   9 -11   16.80    1.96
  -3  -9 -11   13.24    1.79
   3  -9 -11   12.65    1.54
  -3   9  11   14.21    1.44
  -3  -9  11   13.66    1.46
  -3  -9  11   11.31    1.45
  -3   9  11   15.69    1.54
   3  -9  11   10.17    1.32
  -3  -9  12    3.54    1.12
  -3   9  12    1.92    0.94
  -3   9 -12    2.55    1.62
  -3  -9 -12    3.97    1.62
   3   9 -12    4.61    1.75
   3  -9 -12    2.17    1.26
  -3  -9  13    3.35    1.30
  -3   9  13    7.69    1.38
  -3   9 -13    5.46    1.92
  -3  -9 -13    8.42    1.99
   3  -9 -13    4.58    1.50
   3   9 -13    6.52    1.97
  -3   9 -14    0.56    1.89
   3  -9 -14    2.10    1.48
   3   9 -14    1.22    1.83
  -3  -9 -14    1.44    1.67
   3  -9 -15    3.33    1.74
  -3  -9 -15   -1.39    1.84
  -3   9 -15    0.67    1.92
   3   9 -16    0.87    1.98
  -3  -9 -16   -2.40    2.01
  -3   9 -16   -0.60    2.10
  -3 -11   0   36.42    0.90
  -3  11   0   33.48    1.37
  -3 -11   0   37.27    1.70
   3  11   0   29.34    1.08
   3 -11   0   35.29    1.60
   3  11   0   30.25    1.28
   3  11   0   33.66    1.12
   3 -11   0   41.87    1.49
  -3 -11   0   43.22    1.42
   3 -11   0   37.56    1.18
  -3  11   0   42.19    1.30
   3  11   0   41.38    1.33
  -3  11   0   34.79    0.83
  -3 -11   0   30.43    0.76
   3  11   0   35.95    1.24
   3 -11   0   40.85    1.37
   3  11   0   38.68    1.19
  -3  11   0   24.89    0.82
  -3  11  -1   12.36    0.86
  -3 -11  -1   10.91    0.44
  -3 -11   1   11.69    1.16
  -3  11   1   11.26    0.92
  -3 -11  -1   12.45    1.22
   3 -11  -1   12.32    1.05
   3 -11   1    9.20    0.96
   3  11  -1   12.27    0.93
   3  11   1    9.99    0.87
   3  11  -1   13.64    0.74
   3 -11  -1   15.02    0.89
   3  11  -1   14.25    0.81
   3  11   1   13.54    0.83
  -3 -11   1   16.04    1.01
  -3 -11  -1   12.65    0.87
   3 -11   1   16.09    0.95
   3  11   1   12.50    1.22
  -3  11  -1   15.94    0.92
   3  11   1   18.94    1.04
   3 -11  -1   13.11    0.77
  -3  11   1   15.65    0.85
   3 -11   1   16.53    0.93
  -3  11   1   13.98    0.62
  -3 -11   1   13.81    0.72
  -3 -11   1   11.29    0.56
  -3 -11  -1   13.04    0.48
   3 -11  -1   16.99    1.01
   3  11  -1   11.28    0.73
  -3  11   1   14.28    0.69
   3  11   1   12.30    0.84
   3 -11  -1    9.96    0.41
  -3  11  -1   12.09    0.50
   3 -11   1   13.94    0.87
   3  11   1   16.48    0.84
  -3  11  -1   13.53    0.51
  -3  11  -1   14.57    1.08
   3  11  -1   12.27    0.75
  -3 -11  -2    9.89    1.13
  -3  11   2   10.83    0.99
  -3  11  -2   10.67    0.62
  -3  11  -2   10.46    0.79
  -3 -11  -2    8.61    0.38
  -3 -11   2   10.50    1.19
  -3 -11   2   10.55    1.00
   3  11  -2    9.67    0.62
   3 -11   2    8.56    0.93
   3 -11  -2    7.44    0.97
   3  11  -2    9.44    0.96
   3  11   2   10.45    0.82
   3  11  -2   10.46    1.04
  -3 -11   2   10.02    0.80
   3  11   2    9.20    0.76
   3 -11   2   12.78    0.86
  -3 -11  -2   10.27    0.79
  -3  11  -2   10.64    0.84
   3 -11  -2   13.02    0.85
   3 -11   2   10.93    0.71
   3  11   2    8.76    0.72
   3 -11  -2    7.80    0.48
  -3  11   2   10.53    0.72
   3 -11  -2   11.21    0.77
   3  11   2    9.90    1.17
   3  11  -2    7.81    0.68
   3 -11  -2   11.72    0.87
  -3  11   2   12.32    0.69
  -3 -11  -2    9.18    0.41
   3  11  -2    9.06    0.72
  -3 -11   2   10.59    0.77
  -3  11  -2    8.17    0.40
   3 -11   2   10.58    0.74
   3  11   2   11.73    0.81
   3 -11   2    7.66    0.35
  -3  11   2    9.93    0.76
   3  11   2   10.15    0.69
  -3  11  -2   10.95    0.47
  -3  11  -2   10.44    1.04
  -3 -11  -2    9.43    0.69
  -3 -11  -3    5.57    0.98
  -3  11  -3    5.88    0.66
  -3  11  -3    6.55    0.70
  -3  11   3    7.23    0.92
   3 -11  -3    7.69    0.75
  -3 -11  -3    6.38    0.36
   3  11   3    6.31    0.66
  -3 -11   3    6.98    0.94
   3 -11   3    5.08    0.80
   3  11  -3    5.75    0.45
   3  11  -3    6.48    0.87
   3 -11  -3    4.92    0.85
   3 -11  -3    4.93    0.50
  -3 -11   3    8.02    0.84
  -3  11  -3    4.87    0.99
   3  11   3    6.17    0.67
   3 -11   3    7.35    0.75
   3 -11   3    4.76    0.55
  -3  11  -3    5.11    0.47
   3 -11  -3    6.14    0.71
  -3 -11  -3    6.27    0.63
   3  11   3    4.81    0.57
  -3  11   3    6.46    0.70
   3 -11  -3    7.95    0.78
   3  11  -3    4.27    0.91
   3  11   3    5.60    0.97
   3  11  -3    7.04    0.69
  -3  11   3    6.90    0.59
  -3 -11  -3    5.06    0.37
   3  11  -3    6.95    0.69
   3 -11   3    7.35    0.73
  -3  11  -3    5.51    0.34
   3 -11   3    5.39    0.42
   3  11   3    7.97    0.69
  -3  11   3    6.70    0.65
  -3  11  -3    6.99    0.42
  -3 -11   3    7.98    0.73
  -3  11  -3    6.48    0.96
  -3 -11  -3    6.94    0.66
  -3  11   4    9.89    1.03
  -3 -11  -4   10.08    1.15
   3 -11  -4    9.94    0.66
  -3  11  -4   12.07    0.76
  -3  11  -4   12.47    0.97
   3 -11  -4   14.85    1.02
  -3 -11  -4   11.34    0.47
  -3 -11   4   12.54    1.16
   3  11   4   12.38    0.83
   3 -11   4   12.06    1.18
   3 -11  -4   12.64    1.04
   3  11  -4   12.13    1.10
  -3  11  -4   14.70    0.99
  -3 -11   4   14.07    1.02
   3  11   4   10.34    1.12
   3 -11   4   11.57    0.88
   3 -11   4   13.04    0.86
   3  11   4   13.36    0.91
  -3 -11  -4   13.55    0.83
   3  11   4    9.90    0.73
  -3  11   4   12.93    0.92
  -3  11  -4   12.93    0.77
   3  11  -4   11.47    1.03
   3 -11  -4   13.46    0.96
   3 -11   4   12.71    0.84
  -3  11  -4    9.76    0.49
  -3  11   4   13.71    0.85
   3  11  -4   11.01    0.87
  -3 -11  -4   10.06    0.55
   3 -11   4   10.74    0.65
  -3 -11   4   12.24    0.94
  -3  11   4   12.07    0.89
  -3  11  -4   14.61    0.64
   3  11   4   14.51    0.84
  -3  11  -4    9.46    1.08
  -3 -11  -4    9.72    0.83
   3 -11  -5   10.22    0.78
  -3 -11  -5    9.09    1.16
  -3  11  -5   11.11    0.71
  -3  11  -5   11.86    1.08
   3 -11  -5   10.48    0.95
  -3  11   5   11.62    1.07
   3  11   5   10.52    0.79
   3 -11   5   10.84    1.06
   3 -11  -5   10.02    0.94
   3  11  -5   11.65    1.04
  -3 -11   5   12.24    1.14
  -3 -11   5   13.30    1.05
   3 -11   5   13.29    0.96
   3  11   5    9.86    1.19
   3  11  -5   12.91    1.11
  -3 -11  -5   11.43    0.84
   3  11   5   11.17    0.79
  -3  11   5   11.48    0.96
   3 -11  -5   14.24    1.10
  -3  11  -5   13.41    0.98
  -3 -11  -5   10.91    0.56
   3  11  -5   14.54    1.02
  -3  11   5   14.38    0.89
  -3 -11   5    9.84    0.91
   3 -11   5    9.69    0.71
  -3  11  -5   13.16    0.72
  -3  11   5   12.02    1.03
   3  11   5   14.67    0.93
  -3  11  -5    9.78    1.26
  -3 -11  -5   10.45    0.92
   3 -11   5   10.61    0.78
  -3  11  -6   25.15    1.50
   3 -11  -6   19.41    1.05
  -3 -11  -6   25.47    1.68
   3 -11  -6   31.57    1.56
  -3  11   6   26.34    1.55
   3 -11   6   22.82    1.38
   3  11  -6   24.71    1.39
   3 -11  -6   23.51    1.27
  -3 -11   6   28.62    1.55
  -3 -11   6   32.20    1.56
   3 -11   6   27.80    1.25
   3  11  -6   22.91    1.52
  -3  11   6   29.51    1.49
   3  11   6   26.46    1.16
  -3 -11  -6   24.11    1.20
   3  11   6   27.37    1.77
  -3  11  -6   28.35    1.36
   3 -11  -6   25.79    1.45
  -3 -11  -6   24.11    0.84
   3  11  -6   30.02    1.45
  -3 -11   6   32.67    1.55
  -3  11   6   24.06    1.20
  -3  11  -6   29.11    1.11
   3 -11   6   23.85    1.11
  -3  11   6   25.32    1.48
  -3  11  -6   23.25    1.68
  -3 -11  -6   22.88    1.39
   3  11   6   29.80    1.35
   3 -11   6   26.49    1.32
  -3  11  -7    1.49    0.99
   3 -11  -7    1.71    0.65
   3 -11  -7    0.28    0.56
  -3 -11  -7    2.82    1.09
  -3 -11   7    1.64    0.89
   3 -11  -7    1.54    0.60
   3  11  -7    0.05    0.66
  -3  11   7    1.11    0.88
   3 -11   7    1.20    0.77
  -3 -11   7    0.95    0.70
   3  11  -7    0.55    0.59
   3 -11  -7    2.68    0.82
   3 -11   7    1.29    0.59
  -3  11   7    2.62    0.74
   3  11   7    0.43    0.52
  -3 -11  -7    2.41    0.82
  -3  11  -7    0.36    0.85
  -3 -11   7    1.27    0.70
   3  11   7    1.00    0.60
   3  11  -7    2.01    0.67
   3 -11   7    1.71    0.59
   3  11   7    2.81    0.93
   3 -11   7    0.60    0.52
  -3  11   7    1.83    0.67
  -3  11   7    0.37    0.76
  -3 -11  -8   20.09    1.76
  -3  11  -8   18.83    1.68
   3 -11  -8   21.05    1.44
   3 -11  -8   15.34    1.18
  -3 -11   8   19.49    1.45
   3 -11   8   18.91    1.46
   3  11  -8   16.72    1.31
  -3  11   8   20.99    1.48
  -3 -11   8   18.78    1.44
   3 -11   8   16.88    1.21
   3  11  -8   16.40    1.31
   3  11   8   15.12    1.55
  -3  11   8   21.59    1.54
   3  11   8   18.89    1.12
   3 -11  -8   20.77    1.46
   3  11   8   19.23    1.23
  -3 -11   8   18.36    1.31
   3  11  -8   17.03    1.27
  -3  11   8   18.58    1.25
   3 -11   8   17.89    1.23
  -3  11   8   15.64    1.43
   3 -11   8   15.40    1.13
  -3 -11  -8   17.24    1.49
  -3  11  -8   21.26    1.82
  -3  11  -9    0.28    1.10
   3 -11  -9    0.77    0.79
  -3 -11  -9    1.00    1.17
   3 -11  -9    1.06    0.93
  -3 -11   9   -0.42    0.90
   3  11  -9   -0.46    0.73
   3 -11  -9    1.33    0.68
  -3  11   9    0.25    0.86
   3 -11   9    1.55    0.84
  -3  11   9    1.79    0.91
   3  11   9   -0.74    0.69
   3  11  -9    1.77    0.87
  -3 -11   9   -0.85    0.89
   3 -11   9    0.69    0.72
   3 -11  -9    0.35    0.76
  -3 -11  -9   -0.94    0.92
  -3  11  -9   -1.16    1.05
  -3 -11   9    0.42    0.72
   3  11  -9   -0.07    0.70
   3  11   9   -0.26    0.63
   3 -11   9    0.43    0.64
   3  11   9   -0.36    0.91
   3 -11   9    0.56    0.67
  -3  11   9   -0.60    0.91
  -3  11   9    1.39    0.73
  -3  11 -10    4.84    1.47
   3 -11 -10    3.67    1.04
  -3 -11 -10    4.02    1.43
  -3 -11  10    5.01    1.12
   3 -11  10    4.39    1.09
  -3  11  10    4.82    1.01
   3  11 -10    4.38    0.95
  -3 -11  10    5.42    1.17
  -3  11  10    6.22    1.11
  -3 -11  10    3.13    0.92
   3  11  10    3.53    0.93
  -3  11  10    4.15    1.17
   3 -11  10    3.95    0.86
  -3 -11 -10    6.16    1.41
  -3  11  10    4.21    0.94
  -3 -11  11    2.16    1.06
  -3  11  11    0.30    0.93
  -3  11 -11    1.42    1.35
   3 -11 -11   -0.19    1.05
  -3 -11 -11    0.40    1.35
  -3 -11  12    3.02    1.18
  -3  11  12    4.15    1.25
  -3  11 -12    3.98    1.71
  -3 -11 -12    0.54    1.65
   3 -11 -12    2.22    1.11
   3  11 -12    0.48    1.61
  -3  11  13    0.45    1.11
  -3  11 -13   -1.21    1.56
   3 -11 -13    0.66    1.24
   3  11 -13    2.35    1.86
  -3 -11 -13    0.75    1.57
  -3  11 -14    0.68    1.71
   3  11 -14   -1.13    1.95
  -3 -11 -14    1.26    1.75
  -3 -11 -15    4.01    1.94
   3  11 -15    1.18    1.99
  -3  11 -15   -0.53    1.88
   3  11 -16    2.92    1.99
  -3 -11 -16    0.32    1.94
  -3  11 -16    4.02    2.28
  -3 -13   0    2.12    0.91
  -3  13   0    4.22    0.74
   3 -13   0    3.34    0.82
   3  13   0    2.93    0.68
   3  13   0    3.61    0.62
   3 -13   0    3.24    0.71
   3  13   0    3.49    0.69
  -3 -13   0    2.30    0.64
  -3  13   0    4.33    0.61
   3 -13   0    2.44    0.56
  -3  13   0    2.46    0.42
  -3 -13   0    2.81    0.39
  -3 -13   0    2.38    0.44
   3 -13   0    4.96    0.73
   3  13   0    2.86    0.59
   3  13   0    3.57    0.48
  -3  13   0    3.19    0.42
  -3  13  -1   14.59    1.02
  -3 -13  -1   14.70    0.63
  -3  13   1   15.79    1.10
  -3 -13   1   17.08    1.40
  -3 -13  -1   14.73    1.38
   3 -13   1   16.79    1.24
   3 -13  -1   15.09    1.23
   3  13  -1   11.78    0.99
   3  13  -1   13.75    0.84
   3  13   1   14.23    1.01
   3  13  -1   15.30    0.90
   3  13   1   11.69    0.87
  -3 -13   1   14.32    0.98
  -3 -13  -1   10.68    0.88
   3 -13   1   19.12    1.14
   3 -13  -1   14.60    0.94
   3  13  -1   13.10    1.06
   3  13   1   13.34    1.25
  -3  13  -1   15.30    1.04
   3  13   1   16.10    1.00
   3 -13  -1   16.34    0.93
  -3  13   1   19.58    1.07
   3 -13   1   18.34    1.10
   3 -13   1   13.10    0.93
  -3 -13   1   14.76    0.84
  -3 -13   1   11.57    0.69
  -3 -13  -1   12.89    0.64
   3 -13  -1   17.11    1.08
  -3  13   1   10.47    0.80
   3  13  -1   16.15    0.98
   3  13   1   15.32    0.97
  -3  13  -1   14.77    0.67
   3  13   1   15.20    0.77
  -3  13  -1   15.79    0.70
   3  13  -1   15.48    0.79
  -3  13  -1   14.10    1.12
  -3  13   1   15.93    0.75
  -3  13  -2   27.58    1.26
  -3 -13  -2   26.75    0.79
  -3 -13   2   29.90    1.65
  -3  13   2   26.33    1.40
  -3 -13  -2   24.77    1.53
   3  13   2   28.82    1.30
   3 -13   2   26.22    1.45
   3  13  -2   29.67    1.09
   3  13  -2   25.35    1.39
   3 -13  -2   28.27    1.56
   3  13  -2   27.72    1.28
   3  13  -2   34.41    1.61
   3  13   2   26.58    1.23
  -3 -13   2   30.97    1.42
   3 -13  -2   23.88    0.67
   3 -13   2   28.49    1.27
  -3 -13  -2   26.94    1.25
  -3  13  -2   31.01    1.32
   3 -13  -2   29.36    1.24
   3 -13  -2   31.49    1.28
  -3  13   2   30.44    1.27
   3 -13   2   32.42    1.30
   3  13   2   30.61    1.21
   3  13   2   30.62    1.69
  -3  13   2   29.52    1.03
   3 -13  -2   34.37    1.43
  -3 -13  -2   23.51    0.83
   3  13  -2   24.26    1.12
  -3 -13   2   30.95    1.26
   3  13   2   28.12    1.27
  -3  13  -2   25.65    0.84
   3 -13   2   30.82    1.27
  -3  13  -2   29.37    0.90
  -3  13  -2   25.26    1.41
  -3 -13  -3    9.47    1.16
  -3  13   3   13.97    1.12
  -3  13  -3   10.83    0.86
  -3  13  -3   14.62    0.90
   3 -13  -3   15.08    1.07
  -3 -13  -3    9.89    0.52
   3  13   3   13.16    0.96
   3 -13  -3   11.76    1.13
   3 -13   3    9.35    1.04
   3  13  -3   11.52    0.69
   3  13  -3   10.88    1.08
  -3 -13   3   13.01    0.99
   3  13   3   13.61    0.98
   3 -13   3   12.65    0.93
   3 -13   3   10.56    0.80
  -3  13  -3   11.62    0.96
   3 -13  -3   18.16    1.08
  -3 -13  -3   12.28    0.89
   3 -13  -3   10.42    0.61
   3  13   3   12.31    0.87
  -3  13   3   14.54    0.96
   3 -13  -3   13.75    0.96
   3  13   3   11.91    1.23
   3  13  -3   11.52    0.88
   3  13  -3   15.17    1.28
  -3  13   3   14.10    0.82
  -3 -13  -3    9.97    0.60
   3  13  -3   14.57    0.99
  -3  13  -3   11.73    0.58
   3 -13   3   14.17    0.91
   3 -13   3    9.34    0.44
   3  13   3   14.17    0.91
  -3  13   3   12.55    0.76
  -3  13  -3   14.86    0.69
  -3  13  -3   11.88    1.19
  -3 -13   3   12.52    0.99
  -3 -13  -3   11.04    0.73
  -3 -13  -4    4.22    0.41
  -3  13  -4    4.45    0.68
  -3 -13  -4    2.07    0.87
  -3  13   4    5.08    0.98
  -3  13  -4    3.83    0.71
   3 -13  -4    6.82    0.77
   3 -13  -4    4.87    0.84
  -3 -13   4    3.24    0.91
   3  13  -4    3.56    0.86
   3  13   4    1.84    0.60
   3 -13   4    3.28    0.84
   3 -13  -4    3.61    0.78
  -3 -13   4    4.94    0.81
  -3  13  -4    4.31    0.77
   3 -13   4    4.23    0.75
  -3 -13  -4    4.92    0.65
   3  13   4    4.29    0.60
  -3  13   4    6.65    0.82
   3  13  -4    4.51    0.90
  -3  13  -4    3.57    0.86
  -3  13   4    3.63    0.60
   3 -13   4    5.20    0.72
   3  13  -4    3.77    0.65
   3 -13   4    4.08    0.46
  -3  13   4    3.79    0.66
  -3 -13   4    4.74    0.75
  -3  13  -4    7.09    0.66
   3  13   4    4.52    0.64
   3  13   4    4.20    0.99
  -3 -13  -4    4.67    0.62
  -3  13   5    7.21    0.99
  -3  13  -5    5.73    0.71
  -3 -13  -5    8.05    1.17
  -3  13  -5    6.47    0.92
   3 -13  -5    5.60    0.71
  -3 -13  -5    4.95    0.47
  -3 -13   5    9.22    1.17
   3 -13   5    4.41    0.94
   3  13   5    6.59    0.77
   3 -13  -5    6.60    0.94
   3  13  -5    5.41    0.89
  -3  13  -5    9.23    0.98
  -3 -13   5    9.25    1.01
   3 -13   5    8.10    0.93
   3  13   5    6.18    1.09
  -3 -13  -5    5.65    0.71
   3  13   5    7.41    0.72
  -3  13   5    6.37    0.83
   3  13  -5    7.24    0.92
   3 -13  -5    6.83    0.86
   3 -13   5    5.45    0.74
  -3  13   5    6.52    0.74
   3  13  -5    5.07    0.74
  -3 -13   5    6.99    0.85
   3 -13   5    5.22    0.57
  -3  13  -5    6.58    0.63
  -3  13   5    7.38    0.87
   3  13   5    9.55    0.92
  -3  13  -5    5.23    0.99
  -3 -13  -5    5.46    0.71
  -3  13   6    4.17    0.96
  -3  13  -6    3.34    0.88
  -3 -13  -6    2.12    0.98
   3 -13  -6    3.30    0.78
  -3 -13   6    3.11    0.95
   3  13  -6    2.25    0.78
   3 -13  -6    3.44    0.77
   3 -13   6    2.40    0.80
   3 -13   6    3.71    0.78
   3  13  -6    3.65    0.84
  -3 -13   6    3.02    0.82
   3 -13  -6    4.02    0.88
   3  13   6    2.58    0.58
  -3  13   6    1.73    0.65
   3 -13   6    5.15    0.78
  -3  13  -6    1.80    0.86
  -3  13   6    4.16    0.70
   3  13  -6    1.67    0.61
   3 -13   6    3.58    0.62
   3  13   6    2.39    0.93
  -3 -13   6    3.78    0.78
  -3  13   6    2.44    0.73
  -3  13  -6    2.81    0.57
   3  13   6    3.92    0.75
  -3 -13  -6    3.78    0.72
  -3  13  -7    3.34    1.02
  -3  13   7    6.78    1.09
  -3 -13  -7    4.82    1.15
   3 -13  -7    4.29    0.80
   3 -13   7    5.15    0.76
  -3 -13   7    8.06    1.12
   3 -13  -7    5.03    0.83
   3  13  -7    5.69    0.93
  -3 -13   7    7.79    1.03
   3 -13   7    4.48    0.79
   3  13   7    5.34    1.18
   3 -13  -7    5.60    0.93
   3  13  -7    8.36    1.09
  -3  13   7    5.40    0.91
   3  13   7    7.54    0.86
   3  13  -7    7.41    0.91
  -3  13   7    6.97    0.83
  -3 -13   7    6.75    0.94
   3 -13   7    5.74    0.80
  -3  13   7    5.41    1.01
  -3 -13  -7    6.75    0.97
  -3  13  -7    6.58    1.26
   3  13   7    7.50    0.87
   3 -13   7    5.94    0.80
   3 -13  -8   16.85    1.32
  -3 -13  -8   15.82    1.61
  -3  13  -8   14.61    1.53
  -3  13   8   14.24    1.38
  -3 -13   8   14.30    1.39
   3 -13   8   14.30    1.31
   3  13  -8   14.01    1.27
  -3 -13   8   15.66    1.36
   3 -13   8   16.26    1.20
   3  13  -8   13.15    1.35
   3  13   8   14.82    1.58
  -3  13   8   16.52    1.44
   3  13   8   17.65    1.18
   3 -13  -8   14.92    1.37
  -3 -13   8   17.24    1.41
   3  13  -8   12.50    1.16
  -3  13   8   14.82    1.15
  -3  13   8   15.16    1.42
  -3 -13  -8   15.54    1.37
  -3  13  -8   16.12    1.62
   3 -13   8   14.87    1.24
   3  13   8   17.81    1.28
  -3  13  -9    3.93    1.28
  -3 -13  -9    3.84    1.32
   3 -13  -9    3.70    0.94
  -3 -13   9    2.97    1.01
   3 -13  -9    3.95    0.81
  -3  13   9    3.25    0.94
   3  13  -9    2.14    0.83
   3 -13   9    2.82    0.94
   3  13  -9    2.99    0.94
  -3 -13   9    1.85    0.84
   3 -13  -9    3.64    0.91
   3 -13   9    3.19    0.80
   3  13   9    4.84    0.82
  -3  13   9    2.58    0.88
  -3  13  -9    3.77    1.18
   3  13   9    3.58    0.89
  -3 -13   9    4.84    1.02
   3  13  -9    1.20    0.74
   3  13   9    3.69    1.18
   3 -13   9    1.33    0.76
  -3  13   9    3.47    1.06
  -3  13   9    4.05    0.87
  -3  13 -10    3.16    1.36
  -3 -13 -10    1.35    1.31
   3  13 -10    2.11    0.88
  -3  13  10    0.79    0.85
  -3  13  10    1.82    0.94
  -3 -13  10    4.15    1.05
   3  13  10    0.77    0.81
   3 -13  10    2.03    0.86
  -3  13  10    2.39    1.10
  -3  13  11    0.93    0.99
  -3  13 -11    0.61    1.38
  -3 -13 -11    2.71    1.48
  -3  13  12   -0.33    1.19
  -3  13 -12    1.46    1.60
  -3 -13 -12   -0.81    1.43
   3  13 -12    1.25    1.69
  -3  13 -13   10.27    2.10
  -3 -13 -13    8.10    1.90
   3  13 -13    5.34    1.85
  -3  13 -14    1.41    1.86
   3  13 -14   -1.28    1.97
  -3 -13 -14   -0.11    1.57
   3  13 -15    6.58    2.20
  -3 -13 -15    2.68    1.78
  -3  13 -15    1.75    1.96
   3  13 -16   -1.03    2.11
  -3 -13 -16    0.05    1.79
  -3  13 -16   -2.82    2.03
  -3  15   0   -0.38    0.76
  -3 -15   0   -0.87    0.96
   3 -15   0    1.11    0.64
  -3 -15   0    0.32    0.43
   3 -15   0    0.99    0.82
   3  15   0    1.89    0.73
   3  15   0    0.50    0.53
   3 -15   0    1.53    0.64
  -3 -15   0    0.45    0.66
   3  15   0    0.22    0.62
  -3  15   0    0.37    0.58
   3 -15   0   -0.38    0.59
   3  15   0    0.88    0.39
  -3  15   0    0.53    0.40
  -3 -15   0    0.62    0.44
   3  15   0    0.55    0.61
  -3 -15  -1   31.74    1.09
  -3  15  -1   35.55    1.53
  -3  15   1   37.75    1.68
  -3 -15   1   37.56    1.82
  -3 -15  -1   39.48    1.90
   3  15   1   29.85    1.48
   3 -15   1   36.78    1.78
   3 -15  -1   37.14    1.86
   3  15  -1   31.47    1.52
   3  15  -1   38.06    1.55
   3  15   1   30.19    1.34
   3  15  -1   33.77    1.56
  -3 -15   1   36.22    1.63
  -3 -15  -1   41.58    1.61
   3 -15   1   38.78    1.67
  -3  15  -1   36.93    1.62
   3  15   1   31.33    1.77
   3 -15  -1   36.99    1.49
   3  15   1   32.90    1.44
  -3  15   1   38.01    1.60
   3 -15   1   36.86    1.65
  -3 -15   1   36.87    1.35
   3 -15   1   40.52    1.61
  -3 -15  -1   31.84    1.11
   3 -15  -1   43.11    1.69
   3  15  -1   32.53    1.41
   3  15   1   37.79    1.54
   3  15   1   32.89    1.03
  -3  15  -1   27.55    1.07
  -3  15  -1   40.24    1.18
  -3  15   1   36.75    1.20
   3  15  -1   35.69    1.13
  -3  15  -1   31.36    1.49
  -3  15  -2    0.92    0.63
  -3 -15  -2   -0.13    0.93
  -3 -15   2    0.53    0.52
   3 -15  -2    0.14    0.63
  -3 -15  -2    0.68    0.29
  -3 -15   2    1.56    1.01
   3 -15   2   -0.23    0.81
   3  15  -2    0.50    0.48
   3 -15  -2   -0.61    0.89
  -3 -15   2   -0.04    0.41
   3  15  -2    0.32    0.65
  -3  15   2   -0.08    0.72
   3  15   2    0.42    0.59
   3  15  -2    0.46    0.54
   3  15  -2   -0.69    0.85
  -3 -15   2    0.26    0.65
   3 -15   2    1.30    0.69
  -3  15  -2    0.59    0.61
  -3 -15  -2    0.89    0.61
   3  15   2    0.47    0.58
  -3  15   2    0.00    0.55
   3 -15  -2    0.18    0.57
  -3  15  -2    1.47    0.76
   3  15  -2   -0.02    0.43
  -3  15  -2    0.22    0.44
   3 -15   2    1.05    0.59
  -3  15  -2    1.16    0.39
  -3  15   2    0.84    0.48
  -3 -15  -2    0.46    0.38
   3  15  -2   -0.02    0.55
   3  15   2   -0.92    0.88
   3  15   2   -0.31    0.56
  -3  15  -3    7.90    0.90
   3 -15  -3    9.70    0.92
  -3 -15  -3   10.66    0.66
  -3  15   3    9.00    1.08
  -3 -15  -3   11.42    1.25
   3  15   3    9.93    0.94
   3 -15   3    9.75    1.13
   3 -15  -3   11.28    1.10
  -3 -15   3    9.24    0.66
   3  15  -3   11.35    1.10
  -3  15   3    9.10    0.88
  -3 -15   3   11.69    1.05
   3 -15   3   10.42    0.97
  -3  15  -3   10.51    0.97
  -3 -15  -3   11.13    0.93
   3  15   3    8.24    0.78
   3 -15  -3   10.22    0.92
   3  15   3    9.80    1.26
  -3  15   3    8.80    0.76
  -3 -15   3   10.06    0.94
   3  15  -3    9.45    0.88
   3 -15   3   10.45    0.93
   3  15   3   10.72    0.93
  -3  15   3    9.04    0.62
  -3  15  -3    9.47    0.67
  -3  15  -3    8.81    1.01
  -3 -15  -3    6.85    0.59
  -3 -15  -4   11.15    1.23
  -3  15  -4    9.24    0.91
  -3  15   4   10.92    1.21
  -3 -15  -4   10.24    0.63
   3 -15  -4    9.68    0.80
   3  15   4    8.04    0.89
   3 -15   4   12.03    1.19
   3 -15  -4    8.11    1.02
  -3 -15   4    9.61    0.66
   3  15  -4    9.88    1.07
  -3 -15   4    9.62    0.99
   3  15   4   10.66    1.28
  -3  15  -4    5.08    1.01
   3 -15   4    8.96    0.95
  -3 -15  -4   11.32    0.90
   3  15   4   11.45    0.87
  -3  15   4   10.90    0.96
   3 -15  -4   11.53    1.02
   3  15  -4   12.83    1.20
  -3  15   4   11.51    0.87
   3  15  -4    8.65    0.93
   3 -15   4   10.80    0.95
  -3  15   4    7.45    0.74
  -3  15  -4   10.73    0.82
   3  15   4   10.85    0.94
  -3 -15   4   10.61    1.01
  -3  15  -4    8.17    1.03
  -3 -15  -4    8.20    0.69
  -3  15  -5   19.59    1.17
  -3 -15  -5   21.70    1.57
  -3  15   5   22.96    1.51
   3 -15  -5   20.52    1.25
  -3  15  -5   16.54    1.20
  -3 -15  -5   19.98    0.87
   3 -15   5   18.58    1.39
   3  15   5   21.22    1.21
   3 -15  -5   18.04    1.35
   3  15  -5   17.81    1.35
  -3  15  -5   24.60    1.53
  -3 -15   5   22.51    1.49
   3 -15   5   20.37    1.27
   3  15   5   18.13    1.54
  -3 -15  -5   21.37    1.22
   3  15   5   16.56    1.06
  -3  15   5   22.96    1.34
   3 -15  -5   19.82    1.23
   3  15  -5   26.25    1.67
  -3  15   5   20.05    1.16
   3 -15   5   23.97    1.38
   3  15  -5   19.49    1.31
  -3  15  -5   20.98    1.04
  -3 -15   5   21.04    1.34
  -3  15   5   18.02    1.14
   3  15   5   24.08    1.32
  -3  15  -5   19.12    1.49
  -3 -15  -5   17.13    0.97
  -3  15  -6    0.21    0.78
  -3 -15  -6   -0.07    0.94
   3 -15  -6    0.41    0.67
  -3  15   6   -0.01    0.83
   3 -15  -6    1.33    0.41
   3  15  -6    0.89    0.77
   3 -15   6    1.21    0.75
   3 -15  -6    0.71    0.71
   3  15  -6   -0.23    0.79
  -3 -15   6    0.04    0.72
   3 -15   6    0.12    0.65
   3  15   6   -0.04    0.57
  -3  15   6   -0.12    0.68
  -3 -15   6    0.36    0.65
  -3  15  -6    1.26    0.80
  -3 -15  -6    0.29    0.54
   3  15   6    0.54    0.56
   3 -15   6    1.05    0.66
   3  15  -6    1.11    0.64
  -3  15   6    0.39    0.61
   3  15   6    0.71    0.89
  -3  15   6   -0.27    0.65
  -3 -15  -7   22.48    1.71
  -3  15   7   17.88    1.49
   3 -15  -7   22.15    1.52
  -3  15  -7   18.89    1.49
   3 -15   7   17.91    1.46
   3 -15  -7   18.42    1.39
   3  15  -7   14.72    1.29
  -3 -15   7   19.46    1.54
   3  15   7   17.42    1.63
   3 -15   7   20.15    1.38
   3  15  -7   18.48    1.44
  -3  15   7   22.90    1.48
   3  15   7   22.24    1.27
   3 -15  -7   20.08    1.50
   3 -15   7   18.35    1.28
  -3  15   7   18.37    1.25
   3  15  -7   20.78    1.37
  -3 -15   7   18.01    1.39
  -3  15   7   18.22    1.43
  -3  15  -7   21.52    1.73
   3  15   7   18.08    1.26
  -3  15  -8    1.78    1.11
  -3 -15  -8    5.19    1.32
   3 -15  -8    3.85    0.85
   3  15  -8    2.70    0.89
   3 -15  -8    1.46    0.67
  -3  15   8    2.10    0.93
   3 -15   8    3.75    0.94
   3 -15   8    3.66    0.87
   3 -15  -8    1.70    0.82
   3  15  -8    1.66    0.93
  -3 -15   8    3.58    0.98
  -3  15   8    4.34    1.04
   3  15   8    3.87    0.78
   3 -15   8    2.09    0.75
  -3  15  -8    2.88    1.09
   3  15   8    4.55    0.84
   3  15  -8    2.20    0.72
  -3 -15   8    2.54    0.84
  -3  15   8    3.00    0.74
   3  15   8    3.50    1.10
  -3  15   8    2.65    0.94
  -3  15  -9   -0.50    1.18
  -3 -15  -9   -0.44    1.25
  -3  15   9    0.73    1.04
   3  15  -9    0.17    0.83
   3 -15   9    2.73    0.97
  -3 -15   9    1.32    0.92
   3 -15   9    0.22    0.67
  -3  15   9   -0.69    0.88
   3  15   9    0.57    0.66
   3  15   9    0.39    0.71
  -3 -15   9   -0.33    0.83
  -3  15   9   -0.61    0.72
  -3  15   9   -0.19    0.91
   3 -15   9   -0.07    0.70
  -3  15 -10   -0.01    1.20
  -3 -15 -10    0.10    1.21
  -3 -15  10    0.89    0.91
  -3  15  10    1.35    0.91
   3  15 -10    0.82    0.92
  -3  15  10    1.32    0.97
  -3  15  11    4.84    1.28
  -3  15 -11    4.30    1.62
  -3 -15 -11    3.30    1.45
  -3  15  12    0.94    1.23
  -3  15 -12   -1.59    1.60
  -3 -15 -12    0.71    1.44
   3  15 -12    1.01    1.90
  -3  15 -13    7.99    1.95
  -3 -15 -13    8.87    1.90
   3  15 -13    6.07    2.13
  -3  15 -14    2.31    1.86
  -3 -15 -14    1.63    1.64
   3  15 -14    1.60    1.93
  -3  15 -15    7.70    2.27
   3  15 -15    6.79    2.27
  -3 -15 -15    6.74    2.03
  -3  17   0   66.26    2.24
  -3 -17   0   72.11    2.45
   3  17   0   65.14    2.25
   3 -17   0   64.90    2.48
  -3 -17   0   67.68    2.25
   3 -17   0   79.05    2.27
   3  17   0   70.10    2.19
  -3  17   0   79.44    2.21
   3  17   0   66.83    2.14
   3 -17   0   66.21    2.20
  -3  17   0   70.61    1.80
  -3 -17   0   67.19    1.79
  -3  17  -1    5.27    0.99
  -3  17   1    4.74    0.97
  -3 -17  -1    5.23    1.14
  -3 -17   1    5.20    1.11
  -3 -17  -1    5.13    0.65
   3  17  -1    4.35    0.95
   3 -17  -1    3.82    0.97
   3  17   1    2.06    0.75
   3 -17   1    4.66    1.08
  -3 -17   1    3.30    0.65
  -3 -17   1    6.40    0.98
   3 -17   1    5.34    0.94
   3 -17  -1    5.53    0.89
  -3  17  -1    5.73    0.91
  -3  17   1    6.17    0.87
   3  17  -1    3.91    0.84
  -3 -17  -1    3.29    0.79
   3  17   1    4.57    0.83
  -3 -17   1    5.11    0.77
   3 -17   1    4.95    0.83
   3 -17  -1    6.00    0.96
   3  17  -1    5.03    0.83
   3  17   1    5.60    0.94
   3  17   1    4.16    0.99
  -3  17  -1    5.24    0.65
  -3  17   1    4.99    0.65
  -3  17  -1    6.39    0.91
  -3  17  -2    9.33    1.06
  -3 -17   2   10.48    1.30
  -3 -17  -2    9.94    0.73
  -3  17   2    8.39    1.12
  -3 -17  -2    9.96    1.26
   3  17  -2   10.30    1.17
   3  17   2    9.49    1.01
   3 -17   2   10.14    1.24
  -3 -17   2   10.04    0.86
   3 -17  -2    9.57    1.13
  -3 -17   2   11.63    1.13
   3 -17   2   10.62    1.02
  -3 -17  -2   10.84    1.08
   3  17  -2   10.42    1.06
  -3  17  -2   10.54    1.04
   3  17   2   11.12    1.00
   3 -17  -2   14.48    1.13
  -3  17   2   13.63    1.07
   3  17   2   11.39    1.22
   3  17  -2   11.23    1.02
   3  17   2   11.40    1.05
  -3 -17   2   11.19    0.96
   3 -17  -2   10.56    1.06
  -3  17  -2   11.39    0.81
   3 -17   2   10.96    1.04
  -3  17  -2   11.49    1.10
  -3  17   2   12.00    0.89
  -3  17  -3   10.25    0.95
  -3 -17  -3    8.82    0.67
  -3  17   3   12.44    1.29
  -3 -17  -3    8.86    1.28
   3 -17  -3   10.78    1.08
   3 -17  -3   11.54    1.28
   3  17   3   11.80    1.10
   3 -17   3   11.68    1.30
  -3 -17   3    9.60    0.79
   3  17  -3   10.47    1.21
   3  17  -3   12.22    1.26
  -3 -17   3   13.89    1.24
   3 -17   3    9.67    1.03
  -3  17  -3   11.09    1.01
  -3 -17  -3    7.74    0.91
   3  17   3    8.43    0.91
   3 -17  -3    9.49    1.00
  -3  17   3   11.25    1.02
   3  17   3   13.64    1.35
  -3  17   3   12.50    0.94
  -3 -17   3   10.32    1.01
   3  17  -3    8.39    0.92
   3  17   3   12.00    1.03
   3 -17   3   12.15    1.02
  -3  17  -3   10.84    0.79
  -3  17  -3    9.52    1.03
  -3  17  -4   23.29    1.35
  -3  17   4   21.32    1.54
  -3 -17  -4   22.56    0.97
   3 -17  -4   25.92    1.55
  -3 -17  -4   20.59    1.58
   3  17   4   20.69    1.33
   3 -17   4   18.96    1.52
   3 -17  -4   23.07    1.56
   3  17  -4   22.50    1.57
   3  17  -4   30.38    1.75
  -3 -17   4   20.99    1.42
   3  17   4   20.51    1.58
   3 -17   4   24.96    1.43
  -3  17  -4   23.31    1.37
  -3 -17  -4   20.72    1.18
   3  17   4   19.79    1.16
  -3  17   4   24.18    1.40
   3 -17  -4   20.85    1.28
  -3  17   4   25.63    1.28
   3  17  -4   21.63    1.29
   3 -17   4   20.99    1.30
  -3  17  -4   27.09    1.25
   3  17   4   25.69    1.43
  -3  17  -4   20.85    1.45
  -3 -17   4   24.71    1.46
  -3  17  -5    4.24    0.88
  -3 -17  -5    7.66    1.32
  -3  17   5    7.54    1.11
   3 -17  -5    6.23    0.97
  -3 -17  -5    5.86    0.62
   3 -17  -5    3.06    0.91
   3 -17   5    6.84    1.15
   3  17   5    3.57    0.71
   3  17  -5    7.18    1.08
  -3 -17   5    7.89    1.07
   3 -17   5    6.48    0.97
   3  17   5    5.50    0.79
  -3  17   5    5.83    0.91
   3 -17  -5    8.44    1.04
   3  17  -5    4.92    1.09
  -3  17   5    8.07    0.87
   3  17  -5    5.45    0.88
   3 -17   5    5.25    0.88
  -3  17  -5    7.92    0.78
   3  17   5    5.41    1.10
  -3 -17   5    7.17    1.04
   3  17   5    6.83    0.91
  -3  17  -5    6.16    0.98
  -3 -17  -6   24.45    1.75
  -3  17   6   22.65    1.62
   3 -17   6   28.06    1.68
   3 -17  -6   27.20    1.46
   3  17  -6   27.93    1.75
  -3 -17   6   23.86    1.59
   3 -17   6   26.42    1.58
   3  17   6   27.44    1.37
  -3  17   6   28.06    1.63
   3  17   6   25.11    1.92
   3 -17  -6   24.35    1.54
   3  17  -6   30.43    1.85
  -3  17   6   28.11    1.48
   3 -17   6   23.62    1.45
   3  17  -6   25.50    1.53
  -3 -17   6   27.24    1.64
   3  17   6   26.53    1.50
  -3  17  -6   23.47    1.64
  -3 -17  -7   10.46    1.44
   3 -17  -7   10.59    1.23
  -3  17  -7    7.44    1.15
  -3  17   7    6.05    1.11
   3  17  -7    7.19    1.15
   3 -17   7    7.20    1.15
   3 -17  -7    6.74    1.08
  -3 -17   7    9.88    1.30
   3  17   7    7.79    1.31
   3 -17   7    5.42    0.96
   3  17   7    7.73    0.92
  -3  17   7    8.69    1.12
   3  17  -7   10.48    1.30
   3 -17  -7   12.28    1.30
  -3  17  -7    5.81    1.09
  -3  17   7   10.66    1.09
   3 -17   7   10.71    1.18
   3  17  -7    9.81    1.13
  -3 -17   7    8.27    1.10
   3  17   7    8.33    1.04
  -3  17  -8   -0.38    1.07
  -3 -17  -8    0.72    1.17
   3 -17  -8    0.70    0.88
   3 -17  -8    0.65    0.78
  -3  17   8    0.39    0.94
   3  17  -8   -0.40    0.86
   3 -17   8    1.55    0.87
   3 -17  -8    0.73    0.86
   3  17  -8   -0.10    0.81
  -3 -17   8    0.54    0.85
   3 -17   8   -0.15    0.74
  -3  17   8    0.33    0.80
   3  17   8   -0.36    0.60
  -3  17  -8    1.79    1.05
   3 -17   8    0.78    0.76
   3  17   8   -0.28    0.75
   3  17  -8    0.30    0.76
   3  17   8   -1.14    1.04
  -3 -17   8    1.05    0.82
  -3  17   8    0.48    0.71
  -3  17  -9    1.98    1.16
  -3 -17  -9    1.49    1.21
   3  17  -9    1.23    0.87
  -3  17   9    1.14    0.94
  -3 -17   9   -0.20    0.98
  -3  17   9    2.27    1.01
   3 -17   9    0.68    0.77
   3  17   9    0.83    0.77
  -3 -17   9    2.50    0.90
  -3  17  10    2.48    1.20
  -3  17 -10   -0.33    1.21
  -3 -17 -10    3.54    1.38
  -3  17  11   -0.30    1.21
  -3  17 -11    0.15    1.33
  -3 -17 -11   -0.15    1.50
  -3  17  12    0.76    1.16
  -3  17 -12    1.42    1.49
  -3 -17 -12    2.61    1.74
   3  17 -12    0.93    1.77
  -3  17 -13    6.76    1.93
  -3 -17 -13    7.39    2.00
   3  17 -13   11.03    2.28
  -3  17 -14   -0.44    1.79
  -3 -17 -14    1.48    1.66
   3  17 -14    1.36    2.07
  -3  17 -15    0.90    1.89
  -3 -17 -15   -2.15    2.03
   3  17 -15   -2.18    2.01
  -3  19   0   36.75    1.91
  -3 -19   0   40.89    1.97
   3  19   0   34.18    1.77
   3 -19   0   36.19    2.04
  -3 -19   0   42.61    1.92
   3  19   0   41.08    2.01
   3 -19   0   33.66    1.71
   3  19   0   44.58    1.93
  -3  19   0   37.28    1.71
   3  19   0   43.74    1.87
   3 -19   0   38.07    1.84
  -3  19   0   36.46    1.38
  -3 -19   0   37.07    1.50
  -3  19  -1   19.04    1.46
  -3  19   1   18.16    1.50
  -3 -19  -1   18.23    1.06
  -3 -19   1   14.23    1.37
  -3 -19  -1   20.88    1.58
   3  19  -1   15.97    1.40
   3  19   1   16.52    1.31
   3 -19   1   17.24    1.49
   3 -19  -1   18.52    1.54
  -3 -19   1   13.30    1.05
  -3 -19   1   19.32    1.42
  -3 -19  -1   17.53    1.39
   3 -19   1   19.07    1.39
   3  19  -1   19.00    1.37
   3 -19  -1   21.15    1.36
  -3  19  -1   24.27    1.50
   3  19   1   19.81    1.45
  -3  19   1   16.74    1.31
   3  19   1   16.58    1.40
  -3  19  -1   16.72    1.17
  -3 -19   1   16.28    1.14
   3 -19   1   13.51    1.23
   3  19  -1   17.31    1.28
   3 -19  -1   19.59    1.39
   3  19   1   17.66    1.30
  -3  19  -1   18.91    1.07
  -3  19   1   18.37    1.10
  -3  19  -2   27.47    1.64
  -3  19   2   31.93    1.81
  -3 -19  -2   28.67    1.24
  -3 -19  -2   23.52    1.73
   3  19  -2   30.61    1.78
   3 -19  -2   29.99    1.84
   3  19   2   25.40    1.59
   3 -19   2   29.30    1.89
  -3 -19   2   24.23    1.31
  -3 -19   2   29.33    1.71
   3 -19   2   26.30    1.57
  -3 -19  -2   30.62    1.67
   3  19  -2   29.88    1.66
  -3  19  -2   32.59    1.67
   3 -19  -2   28.42    1.44
   3  19   2   26.06    1.45
  -3  19   2   34.02    1.66
   3  19   2   30.08    1.80
   3 -19   2   25.79    1.52
   3  19  -2   23.49    1.41
   3  19   2   30.44    1.54
   3 -19  -2   25.26    1.53
  -3 -19   2   29.45    1.46
  -3  19  -2   31.80    1.33
  -3  19   2   30.12    1.37
  -3  19  -2   26.28    1.43
  -3  19  -3    5.00    0.99
  -3 -19  -3    4.63    1.12
   3 -19  -3    3.77    0.93
  -3 -19  -3    5.90    0.68
   3 -19   3    3.90    1.01
   3  19  -3    6.24    1.10
   3  19   3    4.48    0.84
  -3  19   3    5.40    1.09
   3 -19  -3    6.45    1.04
  -3 -19   3    4.69    0.71
  -3 -19   3    5.97    1.13
   3  19  -3    3.87    1.20
   3 -19   3    6.60    1.04
  -3 -19  -3    6.89    0.95
  -3  19  -3    8.01    1.02
   3  19   3    5.23    0.85
   3 -19  -3    8.21    1.01
  -3  19   3    5.13    0.89
  -3  19  -3    3.86    0.62
   3  19  -3    6.05    0.95
  -3 -19   3    7.07    0.98
   3  19   3    4.39    0.87
   3  19   3    3.11    0.97
   3 -19   3    5.58    0.93
  -3  19  -3    6.76    0.92
  -3  19   3    4.51    0.77
  -3  19  -4   22.32    1.48
  -3 -19  -4   21.42    1.09
   3 -19  -4   22.92    1.56
  -3  19   4   18.64    1.60
  -3 -19  -4   18.43    1.56
   3  19  -4   21.76    1.55
   3  19   4   17.91    1.35
   3 -19   4   21.22    1.58
   3 -19  -4   22.80    1.62
   3  19  -4   30.52    1.88
   3  19   4   21.57    1.66
  -3 -19   4   24.08    1.67
   3 -19   4   24.30    1.48
   3  19   4   25.70    1.43
  -3  19   4   19.89    1.38
   3 -19  -4   25.46    1.47
  -3  19   4   27.97    1.47
  -3 -19   4   21.40    1.41
   3  19  -4   22.75    1.48
   3 -19   4   22.67    1.43
  -3  19  -4   26.13    1.35
   3  19   4   21.59    1.41
  -3  19  -4   19.59    1.42
  -3  19  -5    0.47    0.77
  -3 -19  -5    2.50    1.15
   3 -19  -5    1.15    0.64
   3 -19   5    0.25    0.83
   3 -19  -5   -0.42    0.83
  -3  19   5   -1.21    0.96
   3  19  -5    0.86    0.78
   3  19   5   -0.04    0.60
   3 -19  -5   -0.43    0.77
   3  19  -5   -1.10    0.99
  -3 -19   5   -0.22    0.78
   3 -19   5   -0.19    0.70
   3  19   5    0.51    0.62
  -3  19   5   -0.06    0.71
   3 -19   5    0.27    0.66
  -3  19  -5    0.84    0.70
   3  19   5    1.28    0.78
  -3  19   5    0.60    0.63
   3  19  -5    0.77    0.67
  -3 -19   5    1.33    0.79
   3  19   5    0.26    0.83
  -3  19  -5    0.09    0.60
  -3 -19  -6   15.57    1.64
  -3  19   6   17.00    1.55
   3 -19  -6   14.86    1.30
  -3  19  -6   14.64    1.28
   3  19  -6   15.46    1.49
   3 -19   6   12.23    1.39
   3 -19  -6   18.95    1.37
  -3 -19   6   13.89    1.30
   3 -19   6   13.44    1.25
   3  19   6   14.30    1.16
  -3  19   6   18.18    1.42
   3 -19  -6   14.31    1.22
   3  19   6   13.55    1.59
   3  19  -6   21.26    1.66
  -3  19   6   16.15    1.30
   3  19  -6   12.88    1.25
   3 -19   6   17.60    1.38
  -3 -19   6   14.50    1.34
   3  19   6   16.22    1.28
  -3  19  -6   14.13    1.37
  -3 -19  -7    6.93    1.32
  -3  19   7    8.54    1.29
   3 -19  -7    6.82    1.15
   3  19  -7    7.52    1.21
   3 -19  -7    4.46    1.00
   3 -19   7    5.04    1.12
   3  19   7    6.14    1.23
  -3 -19   7    7.29    1.12
   3 -19   7    5.43    1.07
   3  19   7    8.23    1.06
  -3  19   7    8.15    1.13
   3 -19  -7   10.36    1.32
   3  19  -7    7.99    1.29
  -3  19   7    7.01    0.99
   3  19  -7    5.99    1.01
   3 -19   7    5.38    1.04
  -3 -19   7    6.66    1.08
   3  19   7    7.70    1.11
  -3  19  -7    9.36    1.25
  -3 -19  -8    1.04    1.10
  -3  19   8    3.34    1.11
   3  19  -8    2.25    0.97
   3 -19  -8    4.58    1.08
  -3 -19   8    3.75    1.02
  -3  19   8    2.53    0.94
  -3  19  -8    3.41    1.07
  -3 -19   8    0.86    0.88
   3  19   8    1.89    0.80
   3 -19   8    3.92    1.01
  -3  19   8    3.47    0.96
  -3 -19  -9    2.06    1.30
  -3 -19   9    2.37    1.08
  -3  19   9    3.80    1.08
  -3  19   9    2.21    1.06
  -3  19  10    2.29    1.19
  -3 -19 -10    0.58    1.30
  -3  19  11   -0.69    1.18
  -3 -19 -11    2.12    1.52
  -3  19  12   -0.14    1.28
  -3 -19 -12    2.44    1.56
   3  19 -12    1.84    1.79
  -3 -19 -13   -0.76    1.62
   3  19 -13   -3.90    2.05
   3  19 -14   -1.76    2.14
  -3 -19 -14   -1.15    1.95
  -3 -19 -15   -0.99    1.82
   3  19 -15    1.80    2.08
  -3 -21   0   -0.24    0.96
  -3  21   0    2.07    1.02
   3 -21   0    1.08    0.79
  -3 -21   0    0.36    0.65
   3 -21   0    0.48    0.91
  -3 -21   0   -0.15    0.66
   3  21   0    0.52    0.79
  -3 -21   0    1.18    0.79
   3  21   0    1.24    0.79
  -3  21   0    0.91    0.74
   3 -21   0    0.33    0.75
  -3  21   0    0.68    0.60
   3  21   0    0.68    0.86
   3  21   0   -0.37    0.86
  -3  21  -1   53.42    2.23
  -3  21   1   55.88    2.45
  -3 -21  -1   52.02    1.78
  -3 -21   1   58.46    2.41
  -3 -21  -1   49.83    2.23
   3 -21   1   50.33    2.45
   3  21  -1   52.87    2.30
   3  21   1   54.29    2.33
   3 -21  -1   53.67    2.46
  -3 -21   1   55.79    2.03
  -3 -21   1   45.78    2.09
  -3 -21  -1   60.18    2.41
   3 -21   1   56.80    2.35
   3  21  -1   57.52    2.24
   3 -21  -1   57.35    2.19
  -3  21  -1   57.76    2.27
   3  21   1   65.32    2.52
  -3  21   1   68.03    2.47
   3  21   1   59.67    2.41
   3  21  -1   48.18    2.07
   3 -21   1   59.57    2.28
   3  21   1   57.64    2.21
  -3 -21   1   63.55    2.16
   3 -21  -1   62.48    2.55
  -3  21  -1   59.62    1.97
  -3  21   1   66.91    2.12
  -3  21  -2    5.47    1.16
  -3  21   2    4.71    1.20
  -3 -21  -2    4.72    0.71
  -3 -21  -2    5.79    1.17
   3 -21  -2    3.56    1.02
   3  21  -2    5.18    1.10
   3  21   2    3.42    0.95
   3 -21   2    4.96    1.10
  -3 -21   2    5.70    0.86
  -3 -21   2    6.26    1.07
   3 -21   2    8.03    1.16
  -3 -21  -2    7.02    1.09
   3  21  -2    7.45    1.08
  -3  21  -2    7.04    1.01
   3 -21  -2    7.00    1.08
   3  21   2    4.75    0.94
  -3  21   2    6.02    0.98
   3 -21   2    8.39    1.10
   3  21  -2    5.00    0.94
   3  21   2    6.35    1.00
   3  21   2    5.02    1.03
  -3  21  -2    6.15    0.81
   3 -21  -2    5.34    0.98
  -3 -21   2    7.82    0.97
  -3  21   2    6.68    0.85
  -3  21  -2    3.50    0.79
  -3 -21  -3    4.82    1.15
  -3  21  -3    4.06    1.00
  -3 -21   3    3.35    0.82
   3 -21  -3    1.67    0.89
  -3 -21  -3    0.86    0.52
   3 -21   3    1.87    1.05
  -3  21   3    1.49    1.02
   3 -21  -3    2.21    0.98
   3  21   3    0.90    0.78
   3  21  -3    2.96    1.02
  -3 -21   3    1.70    0.90
   3  21  -3   -0.55    0.78
   3 -21   3    2.04    0.82
   3  21   3    1.15    0.76
  -3  21   3    3.22    0.88
   3 -21  -3    3.14    0.85
  -3  21  -3    1.54    0.61
  -3  21  -3    1.91    0.75
   3 -21   3    3.78    0.92
  -3  21   3    1.77    0.77
   3  21  -3    2.41    0.85
   3  21   3    2.51    1.00
   3  21   3    0.75    0.73
  -3  21  -4    3.34    1.02
  -3 -21  -4    3.45    1.14
  -3 -21   4    2.86    0.88
  -3 -21  -4    3.73    0.73
   3 -21  -4    1.70    0.81
  -3  21   4    4.67    1.32
   3  21   4    4.11    0.89
   3 -21   4    4.64    1.04
   3 -21  -4    0.26    0.58
   3  21  -4    2.76    1.02
   3 -21  -4    3.08    0.88
   3  21  -4    1.80    0.96
  -3 -21   4    4.16    1.08
   3 -21   4    1.89    0.87
   3  21   4    3.20    0.79
  -3  21   4    4.09    0.96
   3  21   4    2.37    0.80
  -3  21   4    5.70    0.87
   3  21  -4    2.23    0.81
  -3  21  -4    5.74    0.87
   3  21   4    5.24    1.07
   3 -21   4    3.68    0.91
  -3  21  -4    5.44    0.96
  -3  21   5    8.56    1.29
   3 -21  -5   13.81    1.16
  -3 -21  -5    9.20    1.29
  -3  21  -5   10.33    1.30
   3  21  -5    8.24    1.25
   3 -21   5    9.97    1.32
   3 -21  -5   10.53    1.32
   3  21  -5   17.62    1.64
  -3 -21   5    9.89    1.30
   3 -21   5    7.37    1.04
   3  21   5   11.13    1.45
   3  21   5   10.04    1.07
  -3  21   5   14.23    1.32
   3 -21  -5   14.76    1.36
  -3  21   5   11.34    1.07
   3  21  -5   11.09    1.18
   3 -21   5    9.73    1.18
   3  21   5   10.93    1.18
  -3  21  -5   10.12    1.17
  -3 -21   5   10.78    1.19
  -3  21  -6    1.09    0.86
  -3 -21  -6    1.45    1.07
   3 -21   6    2.62    1.00
   3 -21  -6    1.96    0.74
   3  21  -6    2.65    1.06
  -3  21   6    3.72    1.21
   3 -21  -6    1.38    0.87
   3  21  -6    3.20    1.13
  -3 -21   6    3.08    1.05
   3 -21   6   -0.55    0.78
   3  21   6    1.82    0.76
  -3  21   6    0.55    0.78
  -3  21  -6    1.21    0.80
   3 -21   6    1.03    0.70
   3  21   6    1.77    0.78
   3  21  -6    4.15    1.05
  -3 -21   6    2.69    0.87
  -3  21   6    2.65    0.80
   3  21   6    1.41    1.03
  -3 -21  -7    1.61    1.19
   3 -21  -7    3.03    1.06
   3  21  -7    1.93    0.99
  -3  21   7    2.41    1.14
  -3 -21   7    1.62    0.94
  -3  21   7    1.56    0.92
  -3  21  -7    1.30    0.89
   3  21   7    2.44    0.96
  -3  21   7    1.24    0.75
   3  21   7    0.60    0.98
  -3 -21   7    2.25    0.97
   3 -21   7    0.92    0.80
  -3 -21  -8    0.72    1.20
  -3 -21   8    1.06    0.91
  -3  21   8    1.16    0.91
   3 -21  -8    1.55    0.98
  -3  21   8    2.22    1.16
  -3  21   9    3.10    1.39
  -3 -21  -9    1.79    1.31
  -3  21  10    0.55    1.31
  -3 -21 -10    2.70    1.46
  -3  21  11    5.07    1.50
  -3 -21 -11    6.45    1.69
  -3  21  12   -1.17    1.38
  -3 -21 -12   -0.36    1.68
   3  21 -12    1.54    1.81
  -3 -21 -13    0.72    1.71
   3  21 -13    1.04    1.87
   3  21 -14   -0.21    1.92
  -3 -21 -14    1.15    1.76
  -3  23   0    1.21    1.07
   3 -23   0    1.93    0.90
  -3 -23   0    2.04    0.72
  -3 -23   0    1.56    0.99
   3 -23   0    0.66    0.94
   3  23   0    2.49    0.96
  -3 -23   0    2.03    0.84
  -3 -23   0    2.68    0.99
   3  23   0    2.46    0.99
  -3  23   0   -0.25    0.73
   3 -23   0    1.73    0.82
  -3  23   0    1.07    0.65
   3  23   0    3.77    0.98
   3  23   0    0.90    0.83
  -3  23  -1   13.71    1.46
  -3  23   1   15.16    1.55
  -3 -23   1   16.37    1.57
  -3 -23  -1   14.91    1.46
  -3 -23  -1   10.75    0.99
   3  23  -1   15.01    1.49
   3  23   1   10.95    1.24
   3 -23  -1   11.94    1.42
  -3 -23   1   14.02    1.29
   3 -23   1   13.81    1.52
  -3 -23   1   11.65    1.34
  -3 -23  -1   12.98    1.44
   3  23  -1   13.70    1.35
   3 -23   1   17.46    1.48
   3  23  -1   12.93    1.38
   3 -23  -1   18.07    1.49
  -3  23  -1   17.10    1.43
   3  23   1   15.00    1.31
  -3  23   1   11.55    1.26
   3  23   1   12.65    1.34
   3  23  -1   17.31    1.47
   3  23   1   16.64    1.39
   3 -23   1   12.60    1.32
   3 -23  -1   13.73    1.39
  -3 -23   1   15.97    1.22
  -3  23  -1   15.20    1.21
  -3  23   1   16.93    1.26
  -3 -23  -2    2.05    1.01
   3 -23  -2    2.16    0.95
   3 -23   2    1.47    0.83
  -3 -23   2    2.00    0.81
  -3  23  -2    0.77    0.97
  -3 -23  -2    1.66    0.32
  -3  23   2    2.53    1.15
   3 -23   2    1.44    0.91
   3 -23  -2    2.69    1.03
  -3 -23   2    3.50    0.89
   3  23   2    1.05    0.84
   3  23  -2    2.18    0.92
  -3 -23   2    0.92    0.82
   3  23  -2    1.70    0.96
   3 -23   2    2.55    0.90
   3  23   2    0.15    0.86
  -3  23   2    0.58    0.76
   3 -23  -2    0.50    0.77
  -3  23  -2    3.11    0.79
  -3  23  -2    0.95    0.59
  -3  23   2    2.70    0.74
   3  23   2    1.03    0.93
   3  23  -2    3.47    0.96
   3  23   2    1.55    0.76
  -3  23  -3   11.06    1.37
   3 -23  -3   11.23    1.41
  -3  23   3   11.26    1.48
  -3 -23  -3    8.06    0.70
  -3 -23  -3    9.62    1.38
   3  23  -3    8.84    1.25
   3  23   3    7.33    1.09
   3 -23  -3   12.42    1.47
   3 -23   3    9.74    1.32
   3  23   3    8.99    1.27
  -3 -23   3   11.18    1.40
   3 -23   3   10.53    1.20
   3  23  -3   13.73    1.43
   3  23   3    9.83    1.12
   3 -23  -3   10.72    1.21
  -3  23   3   13.73    1.39
   3 -23   3   10.71    1.23
   3  23  -3   13.73    1.39
  -3 -23   3   10.38    1.14
   3  23   3   14.46    1.37
  -3  23  -3   10.43    0.97
  -3  23   3   13.29    1.15
  -3  23  -3    8.96    1.00
  -3  23  -4    9.42    1.37
   3 -23  -4   13.20    1.21
  -3  23   4    9.74    1.54
  -3 -23  -4    9.22    1.43
   3  23  -4    7.64    1.30
   3 -23   4    8.04    1.31
   3  23   4    8.45    1.12
   3 -23  -4   10.44    1.38
  -3 -23   4   11.82    1.36
   3  23   4    9.31    1.28
   3 -23   4   10.66    1.25
   3  23   4    9.31    1.17
   3 -23  -4    8.29    1.14
  -3  23   4    9.67    1.20
  -3 -23   4    8.64    1.15
   3  23  -4    7.22    1.11
   3  23   4    9.44    1.14
   3 -23   4    9.40    1.18
  -3  23  -4    6.93    1.02
  -3  23   4    9.52    1.11
  -3  23  -5    1.75    0.91
  -3 -23   5    2.64    0.92
  -3 -23  -5    3.82    1.30
   3 -23  -5   -0.77    0.94
  -3  23   5    4.30    1.33
   3 -23   5    2.29    1.12
   3  23  -5    2.59    1.02
   3 -23  -5   -0.32    0.84
   3  23  -5    2.56    1.00
  -3 -23   5    4.21    1.13
   3 -23   5    2.11    0.88
   3  23   5    2.70    0.81
  -3  23   5    0.97    0.81
  -3  23  -5    1.51    0.76
   3  23   5    1.89    0.85
  -3  23   5    2.04    0.80
   3  23  -5    1.33    0.83
   3  23   5    2.11    0.94
   3 -23   5    2.28    0.87
  -3  23  -6    1.00    0.97
  -3 -23  -6    1.34    1.19
   3 -23  -6    0.52    0.62
  -3  23   6    0.58    1.05
  -3 -23   6    4.01    1.17
  -3  23   6   -0.54    0.86
  -3  23  -6    1.77    0.93
   3  23   6    1.54    0.87
   3 -23   6    2.10    0.97
  -3 -23   6    1.72    0.90
  -3  23   6    0.74    0.78
   3  23   6    1.44    1.12
  -3 -23  -7    4.08    1.37
  -3  23   7    6.96    1.46
  -3 -23   7    5.78    1.25
  -3  23   7    3.97    1.05
  -3 -23   7    7.68    1.18
  -3  23  -7    5.75    1.12
  -3  23   8    3.35    1.34
  -3 -23  -8    3.42    1.34
  -3 -23  -9    9.45    1.69
  -3  23   9    7.86    1.77
  -3  23  10    4.79    1.60
  -3 -23 -10    4.14    1.50
  -3  23  11    1.71    1.52
  -3 -23 -11    0.20    1.44
  -3  23  12   -0.20    1.44
  -3 -23 -12    2.51    1.70
   3  23 -12   -0.56    1.78
   3  23 -13   10.00    2.32
  -3 -23 -13    8.36    1.93
  -3 -23 -14    1.71    1.92
   3  23 -14    2.39    2.16
  -3  25   0   17.30    1.67
  -3 -25   0   21.32    1.68
   3  25   0   19.50    1.69
   3 -25   0   14.77    1.52
  -3 -25   0   16.29    1.44
   3 -25   0   20.13    1.56
   3  25   0   23.11    1.72
   3  25   0   18.30    1.58
   3 -25   0   18.63    1.61
   3  25   0   21.10    1.59
  -3  25   0   18.12    1.36
  -3 -25   0   19.43    1.42
  -3 -25  -1    4.31    1.10
  -3  25  -1    3.84    1.28
   3 -25   1    2.29    0.93
  -3 -25   1    2.72    0.78
  -3 -25  -1    2.80    0.82
  -3  25   1    2.82    1.12
   3 -25   1    1.56    0.99
   3 -25  -1    4.37    1.22
   3  25  -1    1.73    1.00
  -3 -25   1    1.68    0.85
   3  25   1    2.51    0.94
   3  25  -1    5.11    1.10
   3  25   1    3.07    0.89
   3 -25   1    3.08    1.01
  -3  25   1    3.20    0.98
   3 -25  -1    1.87    0.86
  -3  25  -1    3.51    0.90
  -3  25   1    2.27    0.84
   3  25  -1    1.15    0.87
   3  25   1    3.05    0.95
   3  25  -1    1.98    1.03
   3  25   1    2.65    0.85
   3 -25  -1    5.60    1.08
  -3  25   2    2.99    1.24
   3 -25   2    1.79    0.83
  -3  25  -2    1.66    0.99
  -3 -25  -2    4.09    1.21
  -3 -25  -2    1.47    0.57
   3 -25   2    3.25    1.15
   3  25  -2    3.31    1.09
   3 -25  -2    1.81    1.02
   3  25   2    0.97    0.88
  -3 -25   2    2.03    0.97
   3  25  -2    1.41    0.84
   3 -25   2    1.31    0.91
   3  25   2    3.64    1.00
  -3  25   2    1.33    0.88
   3 -25  -2    2.63    0.91
  -3  25  -2    3.06    0.79
  -3 -25   2    4.74    0.99
   3 -25  -2    4.70    1.12
   3  25   2    2.89    1.06
   3  25  -2    1.21    0.90
   3  25   2    1.98    0.88
  -3  25   2    3.36    0.94
  -3  25  -3    4.39    1.23
  -3  25   3    6.88    1.52
   3 -25  -3    4.23    1.12
  -3 -25  -3    9.29    1.37
   3  25  -3    4.26    1.15
   3 -25   3    3.95    1.16
   3 -25  -3    6.58    1.30
   3  25   3    4.99    1.00
   3  25   3    6.13    1.21
  -3 -25   3    5.57    1.18
   3 -25   3    8.07    1.24
   3  25  -3    3.72    1.01
   3  25   3    2.64    0.84
  -3  25   3    4.95    1.08
   3 -25  -3    4.24    1.04
   3 -25   3    6.47    1.11
  -3  25   3    4.65    0.93
   3  25  -3    5.09    1.08
   3  25   3    7.88    1.25
  -3 -25   3    6.86    1.05
  -3  25  -4    3.69    1.21
   3 -25  -4    5.56    0.93
  -3 -25  -4    6.25    1.32
   3  25   4    4.81    0.95
   3 -25  -4    4.33    1.15
   3 -25   4    8.55    1.37
  -3  25   4    5.40    1.44
   3  25   4    6.76    1.20
  -3 -25   4    5.11    1.22
   3 -25   4    4.95    1.04
  -3  25   4    7.83    1.25
   3  25   4    3.88    0.97
   3 -25   4    4.10    1.08
   3  25  -4    6.64    1.19
  -3 -25   4    5.44    1.03
   3  25   4    5.26    1.01
  -3  25   4    7.11    1.08
  -3  25  -5    0.26    1.00
  -3 -25  -5    1.51    1.10
   3  25   5    0.34    0.93
  -3 -25   5    1.35    0.90
  -3  25   5    4.21    1.41
  -3 -25   5   -0.12    1.03
  -3  25   5    1.75    0.89
   3  25   5    1.64    0.90
  -3  25   5    1.41    0.81
   3 -25   5   -0.03    0.88
   3  25   5    1.90    1.02
  -3  25   6   17.92    1.90
  -3 -25  -6   16.42    1.75
  -3  25  -6   15.99    1.58
  -3  25   6   14.09    1.53
  -3  25   6   19.72    1.63
  -3 -25   6   16.19    1.53
  -3  25   7    0.93    1.49
  -3 -25  -7    0.90    1.21
  -3  25   8    8.12    1.74
  -3 -25  -8    4.68    1.34
  -3  25   9   -0.20    1.43
  -3 -25  -9    3.84    1.56
  -3  25  10    9.36    1.88
  -3 -25 -10    3.99    1.49
  -3  25  11    5.89    1.75
  -3 -25 -11    7.86    1.80
  -3  25  12    0.77    1.52
  -3 -25 -12    1.67    1.70
   3  25 -12    3.35    1.97
  -3 -25 -13   -0.26    1.66
   3  25 -13   -1.44    1.91
  -3 -25 -14    2.96    1.98
  -3 -27   0    3.38    1.05
   3  27   0    4.21    1.04
  -3  27   0    2.24    1.16
   3 -27   0    1.93    1.02
  -3 -27   0    1.82    1.10
  -3  27   0    3.62    0.87
  -3 -27   0    4.75    0.93
   3  27   0    2.85    0.99
   3  27   0    2.42    0.87
  -3  27  -1    6.91    1.46
  -3  27   1   12.66    1.64
  -3 -27  -1   10.21    1.12
  -3 -27  -1   10.00    1.38
   3  27  -1   10.35    1.41
   3  27   1    9.99    1.34
  -3 -27   1    9.35    1.22
  -3 -27  -1    8.48    1.21
   3  27  -1    9.33    1.23
   3  27   1   11.78    1.45
   3 -27  -1    9.54    1.26
  -3 -27   1    7.61    1.02
   3  27  -1    9.33    1.23
   3  27   1    9.85    1.28
  -3  27  -1    8.39    1.17
  -3  27   1    8.84    1.19
   3 -27   1   10.53    1.40
  -3  27  -2    9.77    1.55
  -3  27   2   11.38    1.68
  -3 -27  -2    8.77    1.35
   3  27   2    7.61    1.27
   3  27   2    7.55    1.17
   3  27  -2    7.72    1.20
  -3 -27   2    9.73    1.23
   3  27  -2    6.95    1.20
   3 -27   2    9.61    1.31
   3  27   2    9.41    1.27
   3 -27  -2    9.40    1.34
  -3  27   2    9.21    1.20
   3  27   3    2.24    0.73
  -3  27   3    0.17    1.28
  -3 -27  -3    1.82    1.15
  -3  27  -3    1.11    1.11
   3 -27   3    1.86    0.88
  -3 -27   3    1.93    0.96
  -3  27   3    1.74    0.87
   3  27   3    1.87    0.92
   3  27   3    3.59    1.04
  -3  27   4    3.99    1.39
   3  27   4    3.67    0.99
  -3 -27  -4    2.47    1.20
  -3  27  -4    5.07    1.29
  -3 -27   4    1.63    0.90
  -3  27   4    3.31    1.03
   3  27   4    3.22    1.15
  -3  27  -5   16.92    1.70
   3  27   5   14.03    1.58
  -3  27   5   11.88    1.92
  -3 -27  -5   16.36    1.72
  -3  27   6   16.30    2.11
  -3 -27  -6   12.63    1.78
  -3  27  -6   11.83    1.52
  -3  27   7   -0.34    1.58
  -3 -27  -7   -0.17    1.21
  -3 -27  -8    9.40    1.68
  -3  27   8   10.98    1.95
  -3  27   9    0.70    1.51
  -3 -27  -9    0.21    1.43
  -3  27  10    0.78    1.67
  -3 -27 -10    1.58    1.61
  -3  27  11    0.93    1.59
  -3 -27 -11    0.40    1.60
  -3  27  12   -1.66    1.67
  -3 -27 -12    0.95    1.70
   3  27 -12    0.11    1.75
   3  27 -13    0.41    2.05
  -3 -29   0    0.56    0.87
  -3  29   0    0.17    1.26
  -3 -29   0   -0.56    1.09
  -3  29   0   -1.37    0.85
   3  29   0    0.71    0.91
  -3  29  -1   12.17    1.69
  -3  29   1    8.53    1.68
  -3 -29  -1   14.79    1.59
   3  29  -1   11.23    1.38
   3  29   1   13.00    1.49
  -3 -29   1   13.69    1.36
  -3  29   1   12.81    1.36
  -3 -29  -2    0.69    1.13
  -3  29   2    1.31    1.45
  -3  29  -2    2.51    1.23
  -3 -29   2    2.14    0.95
  -3  29   2    3.20    1.02
   3  29  -2    1.34    1.01
   3  29   2    1.27    0.94
  -3  29   3    2.55    1.61
  -3 -29  -3    5.05    1.33
  -3  29  -3    5.22    1.35
  -3 -29   3    3.93    1.03
  -3  29   3    4.63    1.12
  -3  29  -4    7.17    1.47
  -3 -29  -4    9.19    1.54
  -3  29   5    8.29    2.01
  -3 -29  -5    6.41    1.45
  -3  29  -5    6.09    1.35
   3  29   5    6.08    1.40
  -3  29   6    5.46    1.99
  -3 -29  -6    3.04    1.43
  -3  29  -6    1.58    1.12
  -3  29   7    8.03    2.03
  -3 -29  -7    6.19    1.69
  -3  29   8    3.36    1.72
  -3 -29  -8    1.51    1.48
  -3  29   9    2.89    1.79
  -3 -29  -9    3.62    1.65
  -3  29  10    1.05    1.66
  -3  29  11    4.79    1.85
  -3  29  12    6.88    1.98
   3  29 -12    0.81    1.88
  -3  31   0   11.88    2.00
  -3  31   1    1.75    1.69
  -3  31  -1    0.43    1.53
  -3 -31  -1   -0.48    1.18
  -3  31   2    1.49    1.66
  -3  31  -2    1.49    1.40
  -3 -31  -2    2.24    1.23
  -3  31   3    4.98    1.96
  -3 -31  -3    4.27    1.31
  -3  31  -3    2.20    1.50
  -3  31   4    1.61    1.86
  -3 -31  -4    1.86    1.22
  -3  31  -4    4.70    1.55
  -3  31   5    4.99    1.93
  -3  31  -5    2.82    1.41
   3  31   5    6.89    1.55
  -3  31   6   17.95    2.50
  -3  31   7    3.73    1.88
  -3  31   8   -2.75    1.86
  -3  31   9    9.51    2.08
  -3  31  10    6.06    2.09
  -3  31  11    2.77    1.73
   3  31 -12    1.50    1.89
  -3  33   0   -0.15    1.75
  -3  33  -1    2.69    1.66
  -3  33   1    2.21    1.85
  -3  33   2    4.62    1.99
  -3  33  -2    5.51    1.86
  -3  33   3    0.53    1.83
  -3  33  -3    4.17    1.77
  -3  33   4    4.08    2.19
   3  33   4    6.04    1.57
  -3  33  -4    5.66    1.79
  -3  33   5    2.04    2.13
  -3  33  -5   -0.55    1.46
   3  33   5    1.75    1.36
  -3  33   6    6.69    2.24
  -3  33   7   -0.24    1.84
  -3  33   8   11.40    2.20
  -3  33   9   -0.61    1.87
  -3  33  10    0.59    1.86
   3  33 -11   -0.09    1.74
  -3  35   0   11.18    2.28
  -3  35   1   13.98    2.39
  -3  35  -1    7.84    1.99
  -3  35  -2    1.33    1.74
  -3  35   2    0.68    1.91
  -3  35   3   -0.39    1.99
  -3  35  -3   -0.35    1.74
  -3  35   4    2.04    2.12
  -3  35  -4    2.55    1.75
   3  35   4    2.28    1.51
  -3  35   5    2.41    2.05
  -3  35  -5    3.27    1.79
   3  35   5    3.79    1.53
  -3  35   6    6.89    2.16
  -3  35   7   -2.51    2.17
  -3  35   8    6.94    2.15
  -3  35   9   -0.54    1.85
  -3  37   0    4.81    2.23
  -3  37  -1   14.45    2.41
  -3  37   1   14.75    2.47
  -3  37  -2    2.29    1.91
  -3  37   2    3.39    2.26
  -3  37   3    0.39    2.01
  -3  37  -3    2.10    1.88
   3  37   3    0.90    1.63
  -3  37   4    0.41    2.05
   3  37   4    0.19    1.63
  -3  37  -4    1.77    1.83
  -3  37   5    2.01    2.06
   3  37   5   -0.34    1.51
  -3  37  -5    2.42    1.75
  -3  37   6    1.78    2.04
  -3  37   7    4.83    2.14
  -3  37   8    0.23    1.93
  -3  39   0    2.17    2.03
  -3  39   1    7.27    2.11
  -3  39  -1    5.18    1.96
  -3  39   2    2.17    2.00
   3  39   2    2.97    1.96
  -3  39  -2    2.28    1.90
  -3  39   3    2.84    2.16
  -3  39  -3   -2.12    1.98
   3  39   3    2.80    1.89
  -3  39   4    5.65    2.22
  -3  39  -4    2.15    1.84
   3  39   4    3.82    1.81
  -3  39   5    1.25    2.08
  -3  39  -5    5.26    1.94
  -3  39   6    7.89    2.21
  -3  41   0    5.52    2.16
  -3  41   1    1.29    2.02
  -3  41  -1   -1.94    2.10
  -3  41   2    1.88    2.01
   3  41   2    0.63    1.68
  -3  41  -2    1.13    1.91
  -3  41   3    4.42    2.05
  -3  41  -3    6.84    2.11
   3  41   3    5.19    1.90
  -3  41   4    1.73    2.03
   3  41   4    1.40    1.58
  -3  41  -4    0.97    1.86
   4   0   0 9200.69   19.09
   4   0   0 9295.96   16.90
  -4   0   0 9248.79   17.54
  -4   0   0 9999.00    8.13
   4   0   0 9749.63    8.79
  -4   0   1    2.93    0.80
   4   0  -1    3.64    0.34
  -4   0  -1    3.04    0.90
   4   0   1    4.35    0.57
   4   0   1    3.13    0.57
   4   0  -1    2.96    0.45
   4   0  -1    3.13    0.62
  -4   0   1    2.66    0.60
  -4   0  -1    5.51    0.56
   4   0  -1    3.15    0.28
   4   0  -1    4.77    0.33
  -4   0  -1    3.84    0.84
   4   0  -1    2.98    0.32
   4   0   1    2.06    0.59
  -4   0  -2   38.64    1.65
   4   0  -2   41.94    1.00
  -4   0   2   43.72    1.67
   4   0   2   36.34    1.27
   4   0   2   40.70    1.20
   4   0  -2   39.85    1.40
   4   0  -2   40.94    1.08
  -4   0  -2   40.83    1.08
  -4   0   2   42.36    1.44
   4   0  -2   43.24    1.00
   4   0  -2   40.62    0.94
   4   0   2   42.64    1.52
  -4   0   2   47.17    1.05
   4   0  -2   45.10    1.06
  -4   0  -2   38.07    1.68
  -4   0  -3    1.00    0.76
   4   0  -3    0.67    0.31
   4   0  -3    1.41    0.34
  -4   0  -3    1.43    0.36
   4   0  -3   -0.06    0.52
   4   0   3    0.75    0.25
   4   0   3    1.26    0.55
  -4   0   3   -0.71    0.64
  -4   0   3    1.04    0.39
   4   0  -3    0.18    0.39
   4   0  -3    0.67    0.34
  -4   0  -3    1.23    0.72
   4   0   3    0.56    0.17
   4   0   3    0.66    0.18
   4   0   3    0.94    0.54
  -4   0  -4 1457.14    9.53
   4   0  -4 1397.41    7.21
   4   0   4 1442.38    8.74
   4   0  -4 1481.18    8.87
   4   0   4 1459.68    6.50
  -4   0   4 1437.32    8.66
   4   0  -4 1437.69    3.79
   4   0  -4 1396.72    7.25
   4   0   4 1443.08    8.73
  -4   0  -4 1436.12    4.48
   4   0  -4 1446.99    7.01
  -4   0   4 1571.50    7.74
  -4   0   4 1400.32    5.68
   4   0   4 1460.01    4.84
   4   0   4 1494.65    4.91
  -4   0   4 1360.41    5.66
  -4   0  -4 1427.77   10.35
  -4   0  -5    1.24    0.97
   4   0  -5    0.26    0.50
   4   0   5   -0.17    0.66
   4   0   5    1.51    0.38
   4   0  -5    0.70    0.66
  -4   0   5    1.10    0.81
  -4   0   5    0.19    0.53
   4   0   5    0.90    0.29
   4   0  -5    1.00    0.55
  -4   0  -5    0.04    0.88
   4   0   5    0.16    0.32
   4   0   5    0.58    0.70
  -4   0   5    0.86    0.40
  -4   0  -6    5.41    1.14
   4   0  -6    2.48    0.55
   4   0  -6    3.98    0.79
   4   0   6    3.06    0.81
  -4   0   6    3.52    0.92
   4   0   6    4.04    0.48
  -4   0   6    2.76    0.65
   4   0  -6    3.17    0.68
  -4   0  -6    3.65    1.03
   4   0   6    2.27    0.42
   4   0   6    2.70    0.74
  -4   0   6    3.02    0.56
  -4   0  -7    3.11    1.18
   4   0  -7    0.13    0.62
   4   0   7    1.66    0.84
  -4   0   7    0.42    0.84
  -4   0   7    0.03    0.60
   4   0   7    2.14    0.41
   4   0  -7   -0.01    0.65
  -4   0  -7    1.72    1.11
  -4   0   7    0.34    0.54
   4   0   7   -0.48    0.70
   4   0   7    0.39    0.46
  -4   0  -8 1582.62   12.40
   4   0   8 1531.82   10.97
   4   0  -8 1608.38   10.39
  -4   0   8 1560.64   10.70
   4   0   8 1507.47    7.81
   4   0  -8 1565.37   10.66
   4   0   8 1542.07   10.95
  -4   0   8 1667.56   10.94
   4   0  -8 1653.00   10.74
  -4   0   8 1438.27    9.00
  -4   0  -8 1464.81   13.33
  -4   0  -9    2.08    1.27
  -4   0   9    0.29    0.85
   4   0  -9    0.64    0.73
   4   0   9   -1.11    0.83
   4   0   9    0.74    0.55
   4   0  -9    0.98    0.89
  -4   0  -9    1.49    1.29
   4   0  -9   -0.59    0.74
  -4   0   9    3.59    0.80
   4   0   9   -0.58    0.77
  -4   0 -10    6.98    1.67
   4   0 -10    5.22    0.92
  -4   0  10    7.04    1.19
   4   0  10   10.08    0.94
   4   0  10    8.60    1.21
  -4   0  10    7.06    0.97
  -4   0  11    1.49    1.13
   4   0 -11    0.14    1.23
  -4   0 -11    2.86    1.70
  -4   0  12  264.97    5.26
   4   0 -12  269.63    5.92
  -4   0  13    1.53    1.31
   4   0 -13    3.05    1.62
  -4   0 -13    1.91    1.68
  -4   0  14    1.63    1.42
  -4   0 -14   -0.31    1.99
   4   0 -14    2.72    1.80
   4   0 -15    0.26    1.74
  -4   0 -15    1.19    1.97
  -4   0 -16  133.05    5.69
   4   0 -16  138.52    5.28
  -4   2   0    0.43    0.66
  -4  -2   0    0.42    0.84
   4   2   0    0.38    0.17
  -4  -2   0    1.03    0.55
   4  -2   0    0.57    0.53
   4  -2   0    2.02    0.48
  -4   2   0    0.23    0.45
   4   2   0    0.66    0.52
   4   2   0    1.29    0.42
  -4  -2   0    1.53    0.23
  -4   2   0    0.77    0.21
  -4  -2   0    1.15    0.18
  -4   2   0    0.91    0.19
   4   2   0    1.08    0.24
   4  -2   0    0.54    0.20
   4  -2   0    1.02    0.23
   4  -2  -1   71.44    1.11
   4   2  -1   74.91    1.10
  -4   2   1   77.76    2.01
  -4  -2   1   72.02    2.18
  -4  -2  -1   74.86    2.24
  -4   2  -1   71.43    2.04
   4  -2   1   67.60    1.63
   4   2   1   72.49    1.63
   4  -2  -1   68.78    1.81
   4   2  -1   70.88    1.35
   4   2  -1   72.58    1.87
   4   2   1   71.56    1.71
   4  -2  -1   66.02    1.51
  -4   2   1   69.01    1.71
  -4   2  -1   74.71    1.51
  -4  -2   1   64.04    1.64
  -4  -2  -1   74.72    1.55
   4  -2  -1   71.98    0.96
   4   2   1   69.03    2.01
   4  -2  -1   75.40    1.06
   4  -2   1   71.45    1.81
   4   2  -1   71.77    0.91
   4   2  -1   80.71    1.15
  -4  -2  -1   69.57    2.04
   4  -2  -1   68.18    1.04
   4   2  -1   71.30    1.14
  -4   2  -1   72.37    2.24
  -4   2  -2    9.52    0.98
   4  -2  -2    9.74    0.58
   4   2  -2    9.41    0.52
  -4  -2   2   11.51    1.17
  -4  -2  -2   10.04    1.10
   4   2   2   11.55    0.78
   4  -2   2    8.15    0.67
   4  -2  -2    8.35    0.81
   4  -2   2    8.32    0.72
   4   2  -2    9.70    0.52
   4   2  -2    8.33    0.87
   4   2   2   11.39    0.74
   4  -2  -2    8.46    0.63
  -4   2   2    7.03    0.77
  -4   2  -2    9.38    0.59
  -4  -2   2    9.03    0.82
  -4  -2  -2    9.77    0.62
  -4  -2   2    9.17    0.58
   4  -2  -2    9.91    0.57
   4   2  -2    7.49    0.49
   4  -2  -2    8.67    0.51
   4   2  -2    9.03    0.48
   4   2   2    8.39    0.88
   4  -2   2    8.49    0.77
  -4   2   2    9.26    0.55
   4  -2  -2    9.46    0.54
   4   2  -2    9.68    0.57
  -4   2  -2   10.21    1.06
  -4  -2  -2    8.60    0.94
  -4  -2  -3  177.76    3.38
  -4   2  -3  181.88    3.26
   4  -2  -3  192.42    2.41
   4   2   3  180.32    1.31
   4   2  -3  185.47    2.35
   4  -2   3  177.28    2.40
   4  -2   3  178.41    3.03
   4  -2  -3  189.00    3.15
   4   2  -3  182.49    3.12
   4   2   3  178.08    2.39
   4   2  -3  174.80    1.61
   4  -2  -3  176.28    2.34
  -4   2  -3  182.80    1.93
  -4  -2   3  179.66    2.96
  -4   2   3  184.39    3.00
  -4  -2  -3  180.58    1.99
   4   2   3  180.66    3.21
   4  -2  -3  183.07    2.32
   4  -2   3  171.36    2.78
   4   2  -3  187.03    2.35
  -4   2  -3  175.21    1.23
   4  -2  -3  195.28    2.37
  -4   2  -3  182.71    1.02
   4   2  -3  193.26    2.33
  -4   2   3  189.81    2.49
  -4  -2   3  186.20    2.47
  -4   2   3  183.85    1.23
   4  -2   3  173.20    1.31
   4  -2   3  189.76    1.53
   4   2   3  182.13    1.39
  -4  -2   3  176.80    1.27
  -4  -2   3  187.74    1.20
  -4   2   3  175.96    1.27
  -4   2  -3  171.93    3.54
  -4  -2  -3  178.87    3.41
  -4  -2  -4   66.35    2.26
  -4   2  -4   67.17    2.13
  -4  -2   4   61.51    1.19
   4  -2  -4   66.06    1.61
   4   2   4   67.40    1.11
   4   2  -4   61.10    1.54
  -4   2   4   61.91    1.04
   4  -2   4   66.48    1.99
   4  -2   4   64.34    1.41
   4  -2  -4   64.83    1.97
   4   2  -4   58.37    1.87
   4   2   4   63.63    1.37
  -4   2   4   62.99    1.92
   4  -2  -4   60.57    1.16
  -4  -2   4   67.42    1.98
   4  -2  -4   69.02    1.65
  -4  -2  -4   69.79    1.04
   4   2   4   63.89    2.01
   4   2  -4   73.71    1.74
   4  -2   4   63.01    1.80
  -4   2  -4   72.00    1.10
  -4   2   4   64.33    1.66
  -4  -2   4   61.63    1.61
   4  -2   4   71.67    1.22
  -4  -2   4   70.76    1.38
  -4   2   4   67.04    1.33
   4  -2   4   62.51    1.06
  -4   2   4   67.54    1.34
  -4   2  -4   64.64    2.40
  -4  -2  -4   66.79    2.30
   4   2   4   66.68    1.10
  -4  -2  -5   14.31    1.30
  -4   2  -5   18.15    1.39
   4  -2  -5   17.60    1.00
   4  -2   5   15.98    1.13
   4  -2   5   17.70    0.72
   4  -2  -5   21.78    1.20
   4   2  -5   17.02    1.16
   4   2   5   16.80    0.70
  -4   2   5   17.59    1.23
  -4  -2   5   17.35    1.24
   4   2   5   19.08    0.59
   4  -2   5   14.61    1.00
   4  -2   5   17.23    0.61
   4  -2  -5   19.85    1.07
   4   2  -5   21.96    1.13
   4   2   5   19.39    1.26
  -4   2   5   17.82    1.00
  -4  -2   5   19.71    1.05
  -4  -2   5   19.96    0.89
   4   2   5   18.17    0.73
   4   2  -5   19.81    1.08
   4  -2   5   16.26    0.70
  -4   2   5   16.49    0.82
  -4   2  -5   14.23    1.40
  -4  -2  -5   19.32    1.46
  -4  -2  -6   96.30    2.85
  -4   2  -6   96.33    2.83
   4  -2  -6   90.65    2.17
   4  -2   6   91.69    2.57
   4  -2  -6  100.72    2.52
   4   2  -6   96.36    2.48
  -4   2   6   97.87    2.53
  -4  -2   6   95.04    2.50
   4   2   6   97.57    1.66
   4  -2   6   98.59    1.65
   4   2   6   89.64    2.55
   4  -2  -6   87.10    2.27
   4   2  -6   85.51    2.21
   4  -2   6   93.58    2.42
  -4   2   6   87.36    2.20
  -4  -2   6   88.39    2.24
   4   2  -6  102.45    2.36
   4   2   6  103.09    1.86
   4  -2   6   94.82    1.78
  -4   2   6   94.37    1.96
  -4   2  -6   83.46    2.94
  -4  -2  -6   88.75    2.90
  -4  -2   6   83.22    1.84
  -4  -2  -7  273.30    4.93
  -4   2  -7  266.64    4.85
   4  -2  -7  260.95    4.07
   4  -2   7  254.42    4.36
   4  -2  -7  276.73    4.31
   4   2  -7  263.37    4.12
  -4   2   7  274.80    4.36
  -4  -2   7  263.04    4.27
   4   2   7  279.37    3.11
   4  -2   7  252.62    2.90
   4  -2  -7  233.94    3.90
   4   2  -7  288.22    4.29
   4  -2   7  255.37    4.17
   4   2   7  249.02    4.38
  -4   2   7  290.88    4.24
  -4  -2   7  281.13    4.23
   4   2  -7  291.81    4.18
   4   2   7  268.60    3.30
   4  -2   7  267.08    3.30
  -4   2   7  260.81    3.61
  -4   2  -7  243.53    5.21
  -4  -2  -7  269.73    5.32
  -4  -2   7  286.33    3.95
  -4  -2  -8   14.27    1.65
  -4   2  -8   15.79    1.69
   4  -2  -8   16.03    1.24
   4  -2   8   13.94    1.25
   4  -2  -8   18.82    1.31
  -4  -2   8   17.19    1.42
   4   2  -8   16.67    1.23
  -4   2   8   17.50    1.42
   4   2   8   18.86    1.01
   4  -2   8   16.92    0.99
   4  -2  -8   15.78    1.34
   4   2  -8   17.12    1.31
   4   2   8   16.50    1.39
   4  -2   8   15.31    1.23
  -4   2   8   13.51    1.23
  -4  -2   8   17.88    1.33
   4   2  -8   16.48    1.23
  -4   2   8   14.53    1.07
  -4  -2   8   15.53    1.10
  -4   2  -8   16.54    1.71
  -4  -2  -8   14.71    1.69
  -4  -2  -9    5.05    1.35
  -4   2  -9    5.71    1.50
  -4  -2   9    4.77    1.05
   4  -2   9    4.50    0.94
   4  -2  -9    8.19    1.01
   4   2  -9    6.15    0.96
  -4   2   9    9.07    1.23
   4   2   9    4.61    1.00
   4   2   9    6.05    0.75
   4  -2   9    4.37    0.72
   4  -2  -9    6.64    1.04
   4   2   9    6.75    1.06
   4   2  -9    4.17    0.93
  -4  -2  -9    4.62    1.29
   4   2  -9    6.39    0.94
   4  -2  -9    3.90    0.88
   4  -2   9    5.43    0.98
  -4   2   9    7.60    1.29
  -4   2   9    7.03    0.92
  -4  -2   9    7.35    0.96
  -4   2  -9    7.49    1.55
   4  -2 -10  269.58    5.28
  -4  -2 -10  278.64    5.89
   4  -2 -10  263.47    4.49
   4   2 -10  263.39    4.53
  -4   2  10  255.41    4.79
  -4  -2  10  259.37    4.77
   4   2  10  272.52    4.08
   4  -2  10  266.97    4.06
   4  -2  10  266.61    5.07
  -4   2  10  264.20    4.48
  -4  -2  10  255.90    4.37
  -4   2  11   44.81    2.24
  -4  -2  11   49.80    2.35
   4  -2 -11   45.81    2.54
  -4  -2 -11   42.84    2.76
   4   2 -11   45.52    2.70
  -4   2 -11   53.00    3.16
  -4   2  12   13.04    1.66
  -4  -2  12   14.39    1.70
   4  -2 -12   14.08    1.82
   4   2 -12   13.54    1.91
  -4  -2 -12   12.77    2.07
  -4   2 -12   18.58    2.44
  -4   2  13    0.95    1.34
  -4  -2  13   -0.41    1.28
   4  -2 -13    1.55    1.58
   4   2 -13    0.71    1.54
  -4  -2 -13   -1.72    1.81
  -4   2 -13   -0.43    2.07
  -4   2  14  189.78    4.87
  -4  -2  14  188.54    4.86
   4   2 -14  200.86    5.85
  -4  -2 -14  210.81    6.36
  -4   2 -14  204.67    6.40
   4  -2 -14  200.92    5.65
  -4  -2 -15   32.92    3.09
  -4   2 -15   29.14    3.10
   4  -2 -15   34.56    2.93
   4   2 -15   35.37    3.00
   4  -2 -16   -0.93    1.82
   4   2 -16    0.18    1.89
  -4  -2 -16    1.30    2.13
  -4   2 -16    1.38    2.26
  -4   4   0  755.53    5.75
  -4  -4   0  720.86    6.79
   4   4   0  731.53    4.56
   4  -4   0  731.28    5.37
   4   4   0  725.48    5.47
  -4   4   0  699.32    5.06
  -4  -4   0  744.42    5.20
  -4  -4   0  764.64    3.02
   4  -4   0  742.31    2.17
  -4  -4   0  749.81    3.53
  -4   4   0  759.06    3.58
   4  -4   0  772.00    2.51
  -4   4   0  738.27    2.96
   4   4   0  748.75    3.12
   4   4   0  757.26    3.66
   4  -4   0  730.93    3.60
   4  -4   0  768.10    3.21
   4  -4  -1  655.86    3.64
  -4   4   1  657.67    5.24
  -4  -4   1  653.75    6.47
  -4  -4  -1  641.98    6.48
  -4   4  -1  626.68    5.48
   4   4  -1  653.55    3.88
   4  -4   1  638.08    5.18
   4  -4  -1  655.20    4.94
   4   4  -1  646.27    5.33
   4   4   1  632.95    4.89
  -4   4  -1  641.95    4.51
  -4   4   1  643.17    5.12
  -4  -4   1  640.96    5.08
  -4  -4  -1  655.83    4.66
   4   4  -1  730.53    4.02
  -4   4  -1  666.17    2.37
   4  -4  -1  672.56    3.32
  -4  -4  -1  670.91    2.02
   4   4   1  607.49    6.07
  -4  -4  -1  664.77    2.10
   4  -4  -1  628.60    3.48
   4  -4   1  627.38    4.85
  -4   4  -1  653.77    2.18
   4   4  -1  668.85    3.09
  -4  -4  -1  648.57    5.82
   4  -4  -1  651.07    3.47
   4   4  -1  634.15    3.37
   4   4   1  650.16    2.43
   4  -4   1  657.44    2.83
   4   4   1  651.04    2.70
   4  -4   1  667.83    2.56
   4   4  -1  648.31    3.70
  -4   4  -1  621.23    6.35
  -4   4  -2  868.09    6.53
   4   4   2  870.68    2.84
   4  -4  -2  910.16    4.78
  -4  -4   2  906.35    7.67
  -4  -4  -2  869.03    7.50
  -4   4   2  917.41    6.34
  -4   4   2  875.00    4.93
   4  -4   2  875.42    6.35
   4   4  -2  878.63    3.87
   4   4  -2  883.78    6.49
   4   4   2  862.39    5.49
   4  -4  -2  895.46    5.81
  -4   4  -2  876.61    4.92
  -4  -4   2  905.97    6.26
  -4  -4  -2  916.05    5.08
   4  -4   2  887.73    5.79
  -4  -4   2  945.40    5.05
   4  -4  -2  942.65    4.65
  -4  -4  -2  883.46    2.25
   4  -4  -2  870.41    4.61
  -4   4  -2  943.07    2.60
   4   4   2  875.91    7.22
   4   4  -2  944.15    5.03
   4   4  -2  866.45    4.36
  -4   4   2  915.85    4.70
  -4  -4  -2  904.54    2.23
  -4   4  -2  915.52    2.43
   4  -4  -2  897.80    4.70
   4   4  -2  868.92    4.54
   4   4   2  896.51    3.26
   4  -4   2  901.34    3.35
   4   4  -2  896.39    4.81
   4  -4   2  921.78    3.10
  -4   4  -2  858.82    7.65
  -4  -4  -2  885.31    6.92
  -4  -4  -3  647.65    6.52
   4   4   3  661.96    3.00
  -4   4  -3  653.40    5.89
   4  -4  -3  713.33    4.99
   4  -4  -3  650.26    5.71
  -4   4   3  655.35    4.11
   4  -4   3  647.71    5.82
   4   4  -3  647.45    5.74
   4  -4  -3  636.44    4.92
  -4  -4   3  645.67    5.59
  -4   4   3  655.89    5.75
  -4   4  -3  656.72    3.81
   4   4   3  644.22    4.61
  -4  -4   3  582.14    4.51
   4  -4  -3  669.92    4.68
   4  -4   3  649.05    5.16
  -4   4  -3  654.10    3.27
   4   4  -3  604.20    4.29
   4  -4  -3  617.03    4.43
   4   4  -3  705.94    4.54
  -4   4   3  656.09    4.56
   4   4   3  654.16    6.45
  -4  -4  -3  647.58    2.60
   4   4  -3  652.31    4.45
   4  -4   3  640.27    3.36
   4  -4   3  645.95    3.05
   4   4   3  705.83    3.47
  -4   4   3  661.57    3.11
  -4   4   3  621.21    2.59
  -4   4  -3  624.42    6.75
  -4  -4  -3  651.18    6.27
  -4  -4   3  634.91    2.91
  -4  -4   3  651.37    2.61
  -4  -4  -4  298.26    4.55
  -4   4  -4  302.85    4.23
   4  -4  -4  303.06    3.47
  -4  -4   4  286.55    2.49
   4  -4  -4  311.76    4.14
   4  -4   4  295.23    4.09
  -4   4   4  299.17    2.67
   4   4  -4  306.83    4.12
  -4   4   4  298.74    4.01
   4  -4  -4  295.08    3.05
  -4  -4   4  302.52    4.01
   4   4   4  308.01    3.02
  -4  -4   4  278.03    3.46
  -4  -4  -4  305.61    2.27
   4  -4  -4  322.60    3.64
   4   4   4  304.96    4.44
   4   4   4  287.86    2.01
   4  -4   4  298.27    2.14
   4   4  -4  243.80    2.87
   4  -4   4  290.96    1.74
  -4   4   4  295.15    3.38
   4  -4   4  312.98    3.73
  -4   4  -4  306.48    2.72
   4   4   4  307.25    1.71
   4   4  -4  300.74    3.37
  -4  -4   4  294.51    2.84
   4  -4   4  307.12    2.54
  -4   4   4  291.20    2.61
  -4   4   4  305.59    2.90
   4   4   4  310.29    2.53
  -4   4  -4  303.02    5.04
  -4  -4  -4  313.96    4.62
  -4  -4  -5  378.39    5.25
  -4   4  -5  391.27    5.14
   4  -4  -5  377.06    4.22
   4  -4  -5  381.22    4.75
   4  -4   5  377.01    4.91
   4   4  -5  368.74    4.65
  -4   4   5  382.19    4.76
   4   4   5  387.94    3.18
   4  -4  -5  389.68    3.12
  -4  -4   5  382.30    4.77
   4  -4  -5  383.97    4.38
   4  -4   5  376.88    2.99
   4  -4   5  380.45    4.31
   4   4  -5  364.14    4.10
   4   4   5  371.20    5.09
  -4   4   5  421.10    4.37
   4   4   5  388.14    2.67
  -4  -4   5  432.56    4.46
   4   4  -5  361.91    4.06
  -4  -4   5  388.27    3.86
   4  -4   5  393.55    3.29
  -4   4   5  393.94    3.59
  -4   4  -5  359.05    5.64
  -4  -4  -5  380.04    5.37
   4   4   5  399.40    3.36
  -4  -4  -6  294.23    4.89
  -4   4  -6  309.28    4.90
   4  -4  -6  268.60    3.83
   4  -4   6  303.78    4.69
   4  -4  -6  307.12    4.34
   4   4  -6  303.39    4.33
  -4   4   6  300.29    4.41
  -4  -4   6  301.72    4.38
   4  -4  -6  337.36    4.48
   4  -4   6  273.62    2.78
   4  -4   6  293.84    4.06
   4   4  -6  315.48    4.22
  -4   4   6  331.25    4.25
   4   4   6  305.85    2.81
   4   4   6  301.11    4.71
  -4  -4   6  326.92    4.24
   4   4   6  316.24    3.28
  -4  -4   6  297.15    3.57
   4   4  -6  252.86    3.69
   4  -4   6  306.03    3.25
  -4   4   6  289.41    3.47
  -4   4  -6  300.52    5.43
  -4  -4  -6  283.65    5.00
  -4  -4  -7 1083.05    9.69
  -4   4  -7 1132.78    9.95
   4  -4  -7 1088.98    8.27
   4  -4   7 1139.01    9.37
   4  -4  -7 1098.26    8.39
   4   4  -7 1120.65    8.62
  -4   4   7 1099.44    8.68
  -4  -4   7 1116.14    8.74
   4  -4   7 1057.47    6.35
   4  -4  -7 1012.22    8.23
   4  -4   7 1101.02    8.37
   4   4   7 1105.68    9.34
   4   4  -7 1150.85    8.58
  -4   4   7 1088.56    8.45
   4   4   7 1097.16    6.13
  -4  -4   7 1129.31    8.46
   4   4  -7 1152.72    8.38
   4   4   7 1102.96    6.83
   4  -4   7 1071.45    6.73
  -4   4   7 1048.59    7.07
  -4   4  -7 1071.11   10.85
  -4  -4  -7 1108.07   10.38
  -4  -4   7 1032.97    7.08
  -4  -4  -8  200.74    4.53
  -4   4  -8  249.63    5.28
   4  -4  -8  235.07    4.12
   4  -4   8  208.06    4.22
   4  -4  -8  227.72    4.03
   4   4  -8  223.43    3.97
  -4   4   8  219.93    4.13
  -4  -4   8  203.97    3.98
   4   4   8  213.11    4.39
   4  -4   8  221.88    3.21
   4  -4  -8  242.26    4.25
   4   4  -8  231.86    4.22
  -4   4   8  174.61    3.59
   4   4   8  223.52    3.13
  -4  -4   8  190.32    3.78
   4   4  -8  235.48    4.13
   4  -4   8  211.55    3.94
  -4   4   8  202.76    3.41
  -4   4   8  202.25    4.54
  -4   4  -8  192.48    5.00
  -4  -4  -8  221.47    5.10
  -4  -4   8  210.98    3.42
  -4  -4  -9  328.20    6.06
   4  -4  -9  317.26    5.27
  -4   4  -9  352.47    6.49
   4  -4  -9  321.56    5.07
   4  -4   9  321.60    5.43
   4  -4  -9  327.12    4.91
  -4   4   9  334.22    5.20
  -4  -4   9  324.53    5.15
   4   4  -9  333.39    4.97
   4  -4   9  315.36    4.06
   4  -4  -9  358.65    5.52
   4   4  -9  281.32    4.91
   4   4   9  328.95    5.62
   4   4   9  337.11    4.16
   4   4  -9  354.14    5.42
   4  -4   9  327.78    5.21
  -4   4   9  306.69    4.46
  -4   4   9  306.80    5.85
  -4  -4  -9  322.04    6.43
  -4   4  -9  314.84    6.58
  -4  -4   9  325.79    4.82
   4  -4 -10  181.08    4.24
  -4  -4 -10  179.43    4.81
  -4   4 -10  192.26    5.15
   4  -4 -10  179.35    3.74
   4   4 -10  180.38    3.84
  -4   4  10  182.13    4.06
  -4  -4  10  171.44    3.95
   4  -4  10  165.10    3.18
   4   4  10  175.87    3.21
   4  -4  10  178.56    4.14
  -4   4  10  161.16    3.54
  -4  -4  10  192.90    4.06
  -4   4  11  311.95    5.48
  -4  -4  11  314.22    5.64
   4  -4 -11  322.96    5.90
  -4  -4 -11  308.63    6.59
  -4   4 -11  330.80    7.04
  -4   4  12   69.54    2.90
  -4  -4  12   65.81    2.87
   4  -4 -12   67.87    3.06
   4   4 -12   63.11    3.26
  -4  -4 -12   70.23    3.55
  -4   4 -12   71.59    3.72
  -4   4  13   12.73    1.70
  -4  -4  13   11.84    1.67
   4   4 -13   12.61    2.10
  -4  -4 -13   13.42    2.22
   4  -4 -13    9.53    1.70
  -4   4 -13   11.99    2.26
  -4   4  14   27.10    2.20
  -4  -4  14   27.68    2.21
   4   4 -14   32.79    2.86
  -4  -4 -14   32.86    2.99
  -4   4 -14   33.45    3.35
   4  -4 -14   26.68    2.48
   4   4 -15  196.71    6.13
  -4  -4 -15  204.18    6.59
  -4   4 -15  216.42    6.86
   4  -4 -15  194.42    5.73
   4  -4 -16    5.52    2.03
   4   4 -16    6.98    2.25
  -4  -4 -16    7.05    2.36
  -4   4 -16    5.69    2.38
  -4   6   0    0.79    0.57
  -4  -6   0    0.39    0.88
   4  -6   0    0.50    0.35
  -4  -6   0   -0.13    0.50
  -4   6   0    0.27    0.48
   4   6   0    0.28    0.51
   4  -6   0    1.26    0.54
   4   6   0    0.20    0.21
   4  -6   0    0.66    0.25
   4  -6   0    0.46    0.33
   4   6   0    0.88    0.29
   4  -6   0    0.27    0.25
   4   6   0    0.11    0.27
   4  -6   0    1.90    0.45
   4   6   0    0.10    0.28
  -4   6   1  376.91    3.68
  -4  -6   1  347.35    4.94
  -4  -6  -1  359.66    5.03
  -4   6  -1  363.04    3.94
   4   6  -1  352.45    2.85
   4  -6   1  370.03    4.22
   4  -6  -1  351.60    3.99
   4   6  -1  338.45    3.97
  -4   6  -1  359.44    3.46
  -4   6   1  346.51    3.86
   4   6   1  362.37    3.84
  -4  -6   1  368.79    3.99
   4   6  -1  352.93    2.85
  -4  -6  -1  359.71    3.57
   4   6  -1  427.54    3.50
   4  -6   1  356.44    1.78
  -4  -6  -1  399.22    2.70
   4   6   1  338.45    4.73
   4  -6  -1  363.30    3.10
  -4   6  -1  357.56    2.30
   4   6   1  352.47    1.52
  -4   6   1  339.20    2.73
   4  -6   1  356.21    3.38
   4  -6   1  371.04    1.77
   4   6  -1  343.24    2.52
   4   6   1  354.13    1.53
   4  -6  -1  371.93    2.77
   4   6  -1  386.05    3.06
   4   6   1  370.76    2.73
   4   6   1  358.80    2.48
   4  -6  -1  372.87    3.52
   4  -6   1  364.86    2.53
   4  -6   1  370.97    2.84
   4  -6  -1  372.82    3.10
   4  -6  -1  380.19    2.95
  -4   6  -1  358.59    4.92
   4   6  -1  350.72    3.05
  -4   6  -2    3.30    0.75
  -4  -6  -2    2.98    0.96
   4  -6  -2    1.90    0.27
  -4  -6   2    2.54    1.07
   4  -6  -2    1.34    0.57
  -4   6  -2    2.20    0.47
  -4  -6   2    0.90    0.65
  -4  -6  -2    2.33    0.49
   4   6  -2    2.06    0.27
  -4   6   2    2.47    0.69
   4   6  -2    2.20    0.29
   4   6   2    4.51    0.56
   4   6  -2    1.82    0.59
   4  -6   2    1.46    0.57
   4  -6   2    2.89    0.21
  -4  -6   2    3.31    0.52
   4  -6   2    3.08    0.52
   4  -6  -2    4.30    0.49
  -4   6  -2    3.13    0.33
   4  -6   2    2.92    0.20
  -4  -6  -2    2.81    0.28
   4   6  -2    3.48    0.42
   4   6  -2    3.10    0.55
  -4   6   2    1.81    0.39
   4  -6  -2    2.70    0.44
  -4   6  -2    3.45    0.95
  -4  -6  -2    2.14    0.62
   4  -6   2    3.33    0.36
   4   6  -2    1.95    0.40
   4   6   2    2.38    0.36
   4  -6   2    3.47    0.43
   4   6   2    2.54    0.83
   4   6   2    3.28    0.30
  -4  -6  -3  771.01    7.25
  -4   6  -3  751.28    6.18
   4   6   3  803.84    4.01
   4  -6  -3  665.22    4.67
  -4  -6   3  732.92    3.12
  -4   6  -3  766.18    4.38
   4  -6   3  773.21    6.47
   4   6  -3  776.17    6.40
  -4   6   3  765.78    6.18
   4  -6  -3  747.97    5.82
   4   6   3  776.29    5.21
  -4  -6   3  778.80    6.26
  -4  -6   3  720.73    5.22
   4   6   3  786.81    2.98
   4  -6   3  833.66    3.26
  -4   6  -3  772.51    4.27
   4  -6  -3  758.96    5.20
   4  -6   3  775.95    5.27
   4   6  -3  855.90    5.73
  -4   6   3  760.38    5.11
  -4  -6  -3  769.60    3.46
   4   6  -3  814.29    5.02
   4   6   3  749.39    2.53
   4   6   3  770.28    7.17
   4  -6   3  779.69    2.85
   4  -6  -3  711.86    4.87
  -4  -6   3  769.79    3.82
   4   6  -3  838.93    5.39
   4  -6   3  778.19    4.45
   4   6   3  721.54    3.98
  -4   6   3  784.14    3.42
  -4   6   3  762.94    3.85
   4  -6   3  779.69    3.91
  -4   6  -3  781.88    7.64
  -4  -6  -3  786.66    6.76
  -4  -6  -4    3.49    1.03
  -4   6   4    2.33    0.44
  -4  -6   4    2.21    0.27
  -4   6  -4    2.85    0.85
   4  -6  -4    2.26    0.53
  -4  -6   4    3.97    0.86
   4  -6  -4    2.45    0.48
   4   6   4    2.05    0.43
  -4   6   4    3.55    0.77
   4  -6   4    2.29    0.73
   4   6  -4    2.21    0.70
   4  -6  -4    3.28    0.61
  -4  -6   4    2.62    0.58
   4  -6   4    2.26    0.50
   4  -6   4    2.57    0.43
   4   6  -4    3.12    0.51
   4   6   4    2.90    0.31
  -4   6   4    2.49    0.58
  -4   6  -4    3.28    1.01
  -4  -6  -4    2.57    0.77
  -4  -6   4    1.94    0.47
  -4   6   4    1.35    0.36
   4   6  -4    1.55    0.48
   4  -6   4    2.48    0.38
   4   6   4    3.57    0.84
   4   6   4    2.68    0.40
  -4  -6  -5  182.08    3.77
  -4   6  -5  194.10    3.64
   4  -6  -5  173.43    2.94
   4  -6  -5  181.71    3.27
   4  -6   5  180.90    3.48
  -4   6   5  185.21    3.46
   4   6  -5  174.94    3.28
   4  -6  -5  173.51    2.47
   4   6   5  172.88    2.22
  -4  -6   5  172.63    3.35
  -4  -6   5  168.71    3.02
   4  -6  -5  194.59    3.09
   4  -6   5  185.53    2.43
   4   6   5  181.20    3.73
   4   6  -5  192.82    3.14
  -4   6   5  153.02    2.76
   4   6   5  174.57    1.92
   4  -6   5  187.04    2.97
   4   6  -5  197.96    3.13
  -4  -6   5  174.46    2.62
  -4   6   5  175.52    2.45
   4  -6   5  171.18    2.32
   4   6   5  207.97    2.66
  -4   6  -5  185.04    4.17
  -4  -6  -5  197.33    3.86
  -4  -6  -6   15.14    1.48
  -4   6  -6   11.82    1.30
   4  -6  -6    9.87    0.88
   4  -6  -6   14.63    1.13
   4  -6   6   14.46    1.20
  -4   6   6   15.34    1.32
  -4  -6   6   13.56    1.21
   4   6  -6   13.46    1.13
  -4  -6   6   17.44    1.22
   4  -6  -6   14.79    1.07
   4  -6   6   12.74    0.75
   4   6  -6   11.11    0.89
   4   6   6   16.51    1.42
  -4   6   6   15.61    1.09
   4  -6   6   13.17    0.98
   4   6   6   13.71    0.71
   4   6  -6   14.02    1.03
  -4  -6   6   14.79    0.95
  -4   6   6   13.59    0.86
   4  -6   6   16.03    0.90
  -4   6  -6   16.11    1.56
  -4  -6  -6   15.05    1.32
   4   6   6   16.81    0.90
  -4  -6  -7  371.84    5.80
  -4   6  -7  466.30    6.72
   4  -6  -7  388.36    5.03
  -4   6   7  408.27    5.35
   4  -6   7  414.41    5.71
   4  -6  -7  406.75    5.20
   4   6  -7  420.88    5.33
  -4  -6   7  407.25    5.36
  -4  -6   7  482.30    5.95
   4  -6  -7  390.50    5.25
   4  -6   7  403.64    4.97
   4  -6   7  375.05    3.79
   4   6   7  411.48    5.98
   4   6  -7  364.00    4.79
  -4   6   7  414.36    5.15
   4   6   7  417.23    3.91
   4   6   7  402.17    4.25
  -4  -6   7  400.04    4.65
   4   6  -7  388.61    5.04
  -4   6   7  375.28    4.36
   4  -6   7  418.27    4.34
  -4   6   7  402.49    5.96
  -4   6  -7  401.95    6.71
  -4  -6  -7  399.19    6.08
  -4  -6  -8  148.74    3.95
  -4   6  -8  159.67    4.16
   4  -6  -8  159.94    3.44
   4  -6  -8  143.41    3.26
   4  -6   8  148.13    3.59
   4  -6  -8  157.39    3.30
   4   6  -8  148.76    3.33
  -4   6   8  153.07    3.51
  -4  -6   8  146.80    3.48
  -4  -6   8  152.99    3.54
   4  -6  -8  157.87    3.62
   4  -6   8  157.36    2.83
   4   6  -8  158.71    3.38
   4   6   8  158.35    3.98
  -4   6   8  173.82    3.67
   4   6   8  152.26    2.58
  -4  -6   8  148.76    3.05
   4   6  -8  162.01    3.43
   4  -6   8  151.57    3.30
  -4   6   8  138.30    2.89
  -4   6   8  152.32    3.89
  -4   6  -8  143.40    4.28
  -4  -6  -8  150.62    4.08
   4  -6  -9   12.17    1.26
  -4  -6  -9   13.32    1.76
  -4   6  -9   16.94    1.82
   4  -6   9   18.35    1.54
   4  -6  -9   15.94    1.29
   4   6  -9   16.78    1.35
  -4   6   9   13.15    1.40
  -4  -6   9   11.83    1.32
   4  -6   9   12.96    1.00
   4  -6  -9   15.32    1.34
   4   6  -9   14.24    1.25
   4   6   9   14.22    1.42
   4   6   9   13.82    1.01
  -4  -6   9   14.41    1.15
   4   6  -9   14.50    1.32
   4  -6   9   12.73    1.22
  -4   6   9   14.08    1.18
  -4   6   9   15.35    1.54
  -4  -6  -9   15.66    1.73
   4  -6 -10    1.17    1.06
  -4  -6 -10    3.40    1.60
  -4   6 -10    1.33    1.34
  -4  -6  10    0.94    1.01
   4   6 -10    2.99    0.89
   4  -6 -10    0.82    0.72
  -4   6  10    0.62    0.95
   4   6  10    3.19    0.74
   4  -6  10    1.05    0.63
  -4   6  10    3.39    0.90
   4  -6  10    0.23    0.78
  -4   6  10   -1.30    1.09
  -4  -6  10    0.17    0.74
  -4   6  11  184.18    4.30
  -4  -6  11  177.99    4.29
   4  -6 -11  188.82    4.51
  -4  -6 -11  179.95    5.11
  -4   6 -11  188.86    5.33
  -4   6  12  175.44    4.37
  -4  -6  12  162.30    4.22
   4  -6 -12  165.20    4.48
  -4  -6 -12  168.93    5.17
   4   6 -12  166.16    5.10
  -4   6 -12  175.51    5.52
  -4   6  13   28.79    2.15
  -4  -6  13   25.52    2.06
   4   6 -13   26.33    2.56
  -4  -6 -13   24.45    2.53
  -4   6 -13   23.44    2.69
   4  -6 -13   24.00    2.16
  -4   6  14   34.86    2.34
  -4  -6  14   26.72    2.27
   4   6 -14   24.06    2.61
  -4  -6 -14   23.45    2.65
  -4   6 -14   33.41    3.21
   4  -6 -14   32.12    2.63
   4   6 -15   40.12    3.28
  -4  -6 -15   33.58    3.10
  -4   6 -15   36.38    3.53
   4  -6 -15   36.81    2.82
  -4  -6 -16  162.90    6.03
  -4   6 -16  156.51    6.19
   4   6 -16  163.47    5.86
  -4   8   0  966.04    6.29
  -4   8   0 1001.02    5.57
  -4  -8   0 1014.12    8.53
   4  -8   0 1005.19    7.14
   4   8   0  975.51    6.71
  -4  -8   0 1023.59    6.60
   4  -8   0  993.76    5.69
   4  -8   0  988.04    5.14
   4   8   0  971.27    4.88
  -4   8   0  997.22    4.73
   4  -8   0 1026.60    4.59
   4   8   0  966.21    4.36
   4   8   0 1014.87    4.88
   4   8   0  976.56    5.54
   4  -8   0 1025.96    5.18
   4  -8   0  942.72    5.51
   4  -8   0  906.62    4.60
  -4   8   1   29.69    1.28
  -4  -8   1   30.31    1.75
  -4   8  -1   34.20    1.22
  -4  -8  -1   29.59    1.74
  -4   8  -1   34.68    1.21
  -4  -8  -1   31.38    1.24
   4  -8   1   34.85    1.45
   4  -8  -1   30.59    1.35
   4   8  -1   30.25    1.33
   4   8   1   30.91    1.25
   4   8  -1   30.10    0.92
  -4  -8   1   29.03    1.31
  -4  -8   1   30.41    1.08
   4   8   1   39.40    1.84
   4  -8  -1   34.29    1.13
   4  -8   1   33.03    0.89
   4   8   1   32.50    0.79
   4  -8   1   30.40    0.75
  -4   8   1   30.56    0.95
   4  -8  -1   30.22    0.91
   4   8  -1   31.79    0.91
   4  -8   1   34.99    1.01
   4   8   1   31.10    0.73
   4   8   1   34.20    1.02
   4   8  -1   32.37    0.99
   4  -8  -1   26.09    0.95
   4   8   1   33.65    0.97
   4  -8   1   36.19    0.99
   4  -8  -1   34.49    1.00
   4  -8   1   35.51    1.12
  -4   8  -1   33.08    1.70
  -4   8  -2 2047.02    9.14
   4  -8  -2 1970.92    8.59
  -4   8  -2 2030.17    8.17
  -4   8   2 1993.35    9.86
  -4  -8   2 1994.51   12.24
  -4  -8  -2 2068.08   12.09
   4  -8   2 2037.94   10.58
   4  -8  -2 2011.76   10.33
   4   8   2 2096.14    9.33
   4   8  -2 2036.85    6.19
   4   8  -2 2044.72   10.32
  -4  -8   2 2044.89   10.10
   4   8   2 2011.75    5.91
  -4  -8   2 2276.64    9.01
   4  -8   2 2006.88    6.01
   4  -8   2 2059.17    7.43
   4  -8   2 1999.75    5.80
   4  -8  -2 2002.24    8.54
   4   8   2 1933.32   11.75
   4   8   2 2051.34    5.42
  -4   8   2 1894.73    7.79
   4  -8  -2 2198.42    8.18
   4   8  -2 1928.81    7.72
   4   8  -2 2105.90    9.57
   4   8  -2 1900.80    7.70
   4  -8   2 2041.07    7.35
   4   8   2 2003.51    7.80
   4  -8   2 2074.09    7.92
   4  -8  -2 2054.10    7.92
   4   8   2 2024.06    7.13
  -4   8  -2 2012.15   12.04
  -4  -8  -2 2075.76    9.95
  -4  -8  -3   10.32    1.23
  -4   8  -3   11.10    0.96
   4  -8  -3   10.31    0.79
  -4  -8   3   10.65    0.49
  -4   8  -3   10.53    0.68
   4  -8   3   13.16    1.08
  -4   8   3   11.84    1.03
   4  -8  -3    8.57    0.90
   4   8   3   11.49    0.75
   4   8  -3    9.47    0.95
  -4  -8   3   11.61    1.04
  -4  -8   3    8.54    0.77
   4  -8   3   10.98    0.69
   4   8   3    9.67    0.55
   4  -8   3   12.52    0.65
   4   8   3   11.63    0.49
  -4   8   3   12.57    0.77
   4   8  -3   10.24    0.81
   4   8   3    9.25    1.11
   4  -8  -3   11.11    0.77
   4  -8   3   11.40    0.64
   4   8  -3   12.66    0.83
  -4  -8   3   10.69    0.62
   4  -8   3   12.38    0.77
  -4   8   3    9.43    0.51
   4   8   3   12.04    0.71
   4   8   3   11.37    0.63
  -4   8   3   10.66    0.63
  -4   8  -3   12.59    1.35
  -4  -8  -3   10.53    0.92
  -4   8  -4  119.96    1.77
  -4  -8  -4  131.68    3.23
  -4   8  -4  125.73    2.67
   4  -8  -4  118.65    2.35
   4  -8   4  134.84    2.99
  -4   8   4  120.40    2.71
   4   8  -4  122.75    2.78
   4  -8  -4  122.73    2.47
   4   8   4  116.96    2.05
  -4  -8   4  124.06    2.79
  -4  -8   4  123.69    2.48
   4   8   4  125.83    3.16
   4  -8   4  113.54    1.85
   4   8  -4  122.77    2.54
  -4   8   4  129.74    2.41
   4   8   4  131.12    1.72
   4  -8   4  128.61    2.16
   4  -8  -4  114.20    2.29
   4   8  -4  128.14    2.51
  -4   8   4  119.31    1.90
  -4  -8   4  124.65    2.17
   4   8   4  125.69    1.99
   4  -8   4  136.01    2.14
  -4   8  -4  115.11    3.25
  -4  -8  -4  121.44    2.70
  -4  -8  -5   97.28    2.93
  -4   8  -5  101.38    2.68
   4  -8  -5   92.27    2.29
   4   8  -5   93.98    2.49
   4  -8   5  103.41    2.72
  -4   8   5   94.01    2.51
   4  -8  -5   97.13    2.10
  -4  -8   5   89.05    2.51
   4   8   5   99.67    1.83
   4  -8   5  100.27    2.07
  -4  -8   5  110.02    2.52
   4  -8   5  102.99    1.96
   4   8   5  101.12    2.96
   4   8  -5  100.89    2.31
  -4   8   5   89.18    2.22
   4   8   5   95.28    1.57
   4  -8  -5  100.80    2.34
   4   8  -5  104.20    2.40
  -4  -8   5   96.22    2.02
  -4   8   5   91.44    1.89
   4  -8   5   98.73    1.87
   4   8   5   99.19    1.83
  -4   8  -5  102.42    3.19
  -4  -8  -5  101.53    2.70
  -4  -8  -6  774.28    7.99
  -4   8  -6  803.62    7.70
   4  -8  -6  772.33    6.70
   4  -8  -6  741.32    6.76
   4  -8   6  774.05    7.53
   4   8  -6  749.52    7.06
  -4   8   6  743.49    7.08
  -4  -8   6  764.88    7.28
   4  -8  -6  685.57    6.38
  -4  -8   6  640.72    6.00
   4  -8   6  770.92    5.71
   4   8  -6  753.76    6.56
   4   8   6  778.30    8.20
  -4   8   6  705.47    6.40
   4   8   6  729.17    4.77
   4   8  -6  717.90    6.64
  -4  -8   6  741.23    6.03
  -4   8   6  725.98    5.71
   4  -8   6  764.47    6.18
   4  -8   6  747.56    5.54
  -4   8  -6  752.36    8.64
  -4  -8  -6  756.82    7.50
   4   8   6  776.14    5.58
  -4  -8  -7   14.93    1.57
   4  -8  -7   15.20    1.18
  -4   8  -7   16.88    1.61
   4  -8  -7   14.62    1.16
   4  -8  -7   16.60    1.22
   4  -8   7   16.54    1.32
  -4   8   7   16.20    1.39
   4   8  -7   17.93    1.29
  -4  -8   7   19.00    1.45
  -4  -8   7   18.53    1.29
   4  -8  -7   14.22    1.16
   4   8   7   18.25    1.52
   4  -8   7   15.40    0.94
   4   8  -7   17.46    1.26
  -4   8   7   19.33    1.28
   4   8   7   16.28    0.91
   4   8   7   18.77    1.06
   4   8  -7   15.76    1.22
  -4  -8   7   16.09    1.16
   4  -8   7   15.80    1.10
  -4   8   7   14.79    1.37
   4  -8   7   18.12    1.05
  -4   8  -7   13.97    1.53
  -4  -8  -7   15.89    1.43
  -4  -8  -8  106.62    3.39
   4  -8  -8  106.12    2.76
  -4   8  -8  115.72    3.56
   4  -8  -8  111.67    2.96
   4  -8  -8  103.63    2.77
   4  -8   8  102.72    3.02
  -4   8   8  105.37    2.96
   4   8  -8  104.80    2.91
  -4  -8   8  106.01    3.04
  -4  -8   8  108.99    2.97
   4  -8  -8   97.72    2.84
   4  -8   8  107.35    2.36
   4   8  -8   91.20    2.75
   4   8   8  103.19    3.27
  -4   8   8  112.29    3.02
   4   8   8  106.93    2.23
  -4  -8   8  109.79    2.77
   4   8  -8  117.47    3.14
  -4   8   8  110.37    2.67
   4  -8   8  109.24    2.78
  -4   8   8  100.26    3.23
   4  -8   8  106.62    2.49
  -4   8  -8  106.54    3.72
  -4  -8  -8  112.52    3.44
   4  -8  -9  170.65    3.70
  -4  -8  -9  169.93    4.44
  -4   8  -9  172.04    4.58
   4  -8  -9  175.86    3.86
   4  -8   9  164.33    3.89
   4  -8  -9  174.60    3.58
  -4   8   9  163.14    3.80
   4   8  -9  163.51    3.69
  -4  -8   9  164.02    3.85
   4  -8   9  174.36    3.28
   4   8   9  155.84    4.12
   4   8   9  177.22    3.14
  -4  -8   9  168.10    3.53
   4   8  -9  168.92    3.88
  -4   8   9  177.17    3.55
   4  -8   9  162.19    3.59
  -4   8   9  155.30    4.23
  -4  -8  -9  168.72    4.44
  -4  -8 -10  230.04    5.39
  -4   8 -10  229.14    5.52
  -4   8  10  231.64    4.61
   4   8 -10  223.01    4.34
  -4  -8  10  221.86    4.61
   4  -8  10  225.14    4.01
   4   8  10  231.14    3.80
  -4  -8  10  226.24    4.29
  -4   8  10  212.01    4.08
  -4   8  10  218.14    5.25
  -4   8  11   28.58    2.02
  -4  -8  11   31.94    2.05
   4  -8 -11   28.25    1.98
  -4  -8 -11   27.93    2.42
  -4   8 -11   29.49    2.40
  -4  -8  12    4.88    1.47
  -4   8  12    3.68    1.31
   4   8 -12    3.48    1.70
   4  -8 -12    3.95    1.32
  -4  -8 -12    4.69    1.81
  -4   8 -12    7.07    1.96
  -4  -8  13   69.42    3.10
  -4   8  13   63.99    2.90
  -4  -8 -13   82.15    3.94
   4   8 -13   67.00    3.66
  -4   8 -13   76.71    4.08
   4  -8 -13   71.12    3.29
  -4  -8  14  111.64    3.94
  -4   8  14  119.92    4.00
   4   8 -14  116.19    4.82
  -4  -8 -14  109.65    4.69
  -4   8 -14  121.70    5.26
   4   8 -15   64.81    3.88
  -4  -8 -15   55.89    3.70
  -4   8 -15   71.10    4.56
  -4   8 -16   49.15    3.82
  -4 -10   0   -0.07    0.98
   4 -10   0    0.63    0.48
   4 -10   0   -0.01    0.59
   4  10   0    0.52    0.58
  -4 -10   0    0.08    0.67
  -4  10   0    0.26    0.57
   4  10   0    0.22    0.31
   4 -10   0    0.01    0.48
  -4 -10   0    0.61    0.47
   4  10   0    0.38    0.41
  -4  10   0    0.42    0.35
   4 -10   0    0.12    0.34
   4  10   0    0.13    0.35
   4 -10   0    0.37    0.29
   4 -10   0    0.16    0.26
  -4  10   1  575.27    5.21
  -4  10  -1  565.14    4.85
  -4 -10   1  582.97    6.80
  -4  10  -1  590.30    4.22
  -4 -10  -1  588.03    6.83
  -4 -10   1  601.64    5.60
   4 -10   1  587.78    5.89
   4 -10  -1  601.03    5.93
   4  10   1  568.30    5.22
   4  10  -1  583.66    4.15
   4  10  -1  585.23    5.64
   4  10   1  585.55    3.79
   4 -10   1  583.52    3.32
  -4 -10  -1  577.15    4.58
   4  10  -1  596.26    4.88
   4  10   1  595.39    6.80
   4 -10   1  515.19    3.39
   4  10   1  590.48    3.94
  -4  10  -1  612.43    4.39
  -4  10   1  566.99    4.21
   4 -10   1  595.42    4.33
   4 -10  -1  618.53    4.29
   4 -10   1  574.98    4.64
   4  10  -1  578.06    4.33
   4  10   1  582.48    4.38
   4 -10  -1  588.17    3.57
   4 -10  -1  557.22    4.61
  -4  10  -1  563.65    6.34
  -4  10  -2  194.95    2.82
   4 -10  -2  210.73    2.95
  -4 -10   2  215.27    1.64
  -4 -10   2  203.66    4.13
  -4 -10  -2  205.91    4.06
  -4  10   2  205.49    3.31
  -4  10  -2  200.42    2.75
   4 -10   2  197.92    3.46
   4 -10  -2  212.04    3.64
   4  10  -2  198.79    3.42
   4  10   2  205.92    3.05
  -4 -10   2  203.15    3.38
   4  10  -2  208.95    3.29
   4 -10   2  208.77    2.13
  -4 -10   2  190.54    2.83
   4 -10   2  200.37    2.27
  -4 -10  -2  202.60    2.46
  -4  10  -2  225.38    2.95
   4  10   2  205.79    2.19
   4  10   2  194.97    3.96
  -4  10   2  206.29    2.71
   4 -10  -2  208.73    2.69
  -4 -10  -2  208.35    3.08
  -4  10   2  207.45    2.05
   4  10  -2  208.64    2.75
  -4  10   2  204.35    1.72
   4  10   2  225.31    3.02
   4 -10   2  224.05    2.80
  -4 -10   2  205.28    1.81
  -4  10  -2  204.81    3.94
  -4  10  -3  612.36    5.12
  -4  10   3  577.18    5.74
  -4  10  -3  590.49    4.52
   4 -10  -3  618.11    5.16
  -4 -10  -3  585.26    6.75
   4 -10   3  572.11    6.08
   4  10  -3  611.94    6.12
   4 -10  -3  573.52    5.93
   4  10   3  597.61    5.04
  -4 -10   3  583.09    5.84
  -4 -10   3  524.40    5.07
   4 -10   3  608.76    3.97
   4 -10   3  615.51    4.55
   4  10   3  591.49    3.65
  -4  10   3  661.99    5.26
   4 -10  -3  636.01    5.25
   4  10   3  588.66    6.86
   4  10  -3  603.70    5.45
   4  10  -3  615.49    5.02
   4 -10   3  590.60    4.58
  -4 -10   3  577.99    4.25
  -4  10   3  574.23    3.75
   4  10   3  583.87    4.76
  -4  10  -3  608.40    6.89
  -4 -10  -3  580.58    5.27
  -4 -10  -4   -0.05    0.99
  -4  10  -4    0.24    0.66
   4 -10  -4    0.85    0.40
   4 -10  -4    0.52    0.60
   4  10  -4    0.19    0.74
  -4 -10   4    1.66    0.82
   4  10   4    0.71    0.45
  -4  10  -4    0.43    0.42
  -4  10   4    1.50    0.93
   4 -10   4    1.15    0.78
   4 -10  -4    1.01    0.61
  -4 -10   4    0.36    0.57
   4  10  -4   -0.22    0.54
   4 -10   4    0.39    0.49
   4  10   4   -0.21    0.32
  -4  10   4   -0.19    0.47
   4  10   4    0.35    0.43
  -4  10  -4    0.15    0.89
  -4 -10  -4   -0.29    0.61
   4 -10   4   -0.01    0.39
   4  10  -4    0.54    0.51
  -4 -10   4    0.15    0.51
   4  10   4   -0.73    0.97
   4 -10   4   -0.03    0.35
  -4  10   4    0.29    0.38
  -4 -10  -5 1272.80   10.16
  -4  10  -5 1296.87    9.03
   4 -10  -5 1228.02    8.69
   4  10   5 1279.43    7.13
   4  10  -5 1348.98    9.52
   4 -10   5 1324.41    9.76
  -4  10   5 1295.02    9.10
   4 -10  -5 1270.95    8.23
  -4 -10   5 1305.31    9.22
  -4 -10   5 1400.30    8.90
   4 -10   5 1303.09    7.60
   4  10   5 1296.72   10.61
   4  10  -5 1235.43    8.79
  -4  10   5 1398.20    8.63
   4  10   5 1345.35    6.44
   4 -10  -5 1337.74    8.73
   4  10  -5 1331.75    8.39
  -4  10   5 1276.34    7.15
   4 -10   5 1314.87    7.16
  -4 -10   5 1297.74    7.82
   4  10   5 1237.57    7.27
  -4  10  -5 1316.01   11.09
  -4 -10  -5 1291.92    8.92
   4 -10   5 1224.58    6.83
  -4 -10  -6   51.01    2.33
   4 -10  -6   39.27    1.42
  -4  10  -6   53.26    2.13
   4 -10  -6   51.61    1.92
   4 -10   6   47.10    2.03
  -4  10   6   47.43    1.97
   4  10  -6   52.97    2.04
   4 -10  -6   51.99    1.66
  -4 -10   6   46.51    2.03
  -4 -10   6   43.26    1.81
   4 -10   6   52.69    1.74
   4  10  -6   50.71    1.98
   4  10   6   52.43    2.34
  -4  10   6   44.28    1.78
   4  10   6   48.45    1.33
   4 -10  -6   49.85    1.86
   4  10  -6   42.14    1.66
  -4  10   6   47.29    1.57
  -4 -10   6   45.72    1.62
   4 -10   6   49.35    1.57
   4 -10   6   57.97    1.80
   4  10   6   56.07    1.67
  -4  10  -6   46.86    2.34
  -4 -10  -6   53.74    2.05
  -4 -10  -7    9.90    1.40
   4 -10  -7   14.60    1.16
  -4  10  -7   12.45    1.41
   4 -10  -7   12.58    1.12
   4 -10  -7   12.84    1.13
   4 -10   7   13.16    1.30
  -4  10   7   11.26    1.21
   4  10  -7   14.67    1.25
  -4 -10   7   11.29    1.26
   4 -10  -7   11.21    1.10
   4  10   7   13.64    1.34
  -4 -10   7   11.13    1.12
   4 -10   7   18.00    1.09
   4  10  -7   11.23    1.07
  -4  10   7   13.53    1.14
   4  10   7   12.82    0.86
   4  10  -7   10.97    1.06
  -4 -10   7   13.91    1.09
  -4  10   7   14.77    1.03
  -4  10   7   10.59    1.20
   4 -10   7   11.25    0.90
  -4  10  -7   12.50    1.49
  -4 -10  -7   14.88    1.31
   4  10   7   12.46    0.98
   4 -10  -8   20.22    1.35
  -4 -10  -8   25.35    1.96
  -4  10  -8   20.17    1.78
   4 -10  -8   18.67    1.38
   4 -10  -8   19.53    1.34
   4 -10   8   21.69    1.64
  -4  10   8   25.31    1.71
   4  10  -8   24.31    1.55
  -4 -10   8   22.65    1.66
   4 -10  -8   25.13    1.55
   4 -10   8   22.99    1.24
   4  10   8   24.79    1.83
   4  10  -8   21.05    1.28
   4  10   8   21.76    1.14
   4  10  -8   22.60    1.44
  -4 -10   8   23.36    1.48
  -4  10   8   24.92    1.37
  -4  10   8   22.31    1.72
   4 -10   8   21.23    1.23
  -4  10  -8   23.61    1.93
  -4 -10  -8   22.97    1.61
   4 -10  -9  396.13    5.43
  -4 -10  -9  401.15    6.73
  -4  10  -9  383.69    6.66
   4 -10  -9  393.20    5.46
  -4  10   9  384.60    5.82
   4  10  -9  391.65    5.74
  -4 -10   9  387.15    5.92
   4 -10   9  382.41    4.89
   4  10   9  380.56    4.55
  -4 -10   9  419.43    5.78
  -4  10   9  412.11    5.46
  -4  10   9  379.20    6.51
  -4 -10  -9  406.05    6.57
  -4  10  10   32.55    2.00
   4  10 -10   31.91    1.81
  -4 -10  10   30.95    2.02
  -4 -10 -10   33.10    2.43
  -4  10 -10   30.34    2.37
  -4 -10  10   30.49    1.81
  -4  10  10   34.94    1.81
  -4  10  10   31.83    2.22
  -4 -10 -10   39.97    2.43
  -4 -10  11   70.83    2.99
  -4  10  11   70.86    2.90
  -4 -10 -11   66.12    3.25
  -4  10 -11   75.15    3.55
  -4 -10  12   24.66    2.19
  -4  10  12   22.72    1.95
  -4 -10 -12   29.56    2.58
  -4  10 -12   22.86    2.50
  -4 -10  13  102.86    3.69
  -4  10  13  106.69    3.72
  -4 -10 -13  110.11    4.43
   4  10 -13  109.38    4.62
  -4  10 -13  106.75    4.66
   4  10 -14   15.88    2.48
  -4 -10 -14   18.23    2.49
  -4  10 -14   18.07    2.56
   4  10 -15   -1.68    1.97
  -4 -10 -15    1.86    1.82
  -4  10 -15   -0.61    2.11
  -4  12   0   67.77    1.92
  -4 -12   0   62.33    2.44
   4 -12   0   73.84    2.28
   4  12   0   65.57    1.97
  -4 -12   0   54.88    1.64
   4  12   0   78.17    1.82
  -4  12   0   64.32    1.64
   4 -12   0   65.96    1.52
   4  12   0   68.69    1.79
   4 -12   0   68.69    1.87
  -4  12  -1  573.67    5.17
  -4 -12   1  579.68    2.47
  -4  12   1  559.65    5.46
  -4 -12   1  565.99    6.83
  -4 -12  -1  562.60    6.76
   4 -12   1  598.33    6.30
   4 -12  -1  590.00    6.27
   4  12  -1  566.80    5.69
   4  12   1  574.58    5.44
  -4 -12   1  574.00    5.26
  -4 -12  -1  568.46    4.97
   4  12  -1  540.97    5.02
   4  12   1  579.09    6.88
   4 -12   1  554.05    4.35
   4  12   1  598.28    4.50
  -4  12  -1  571.60    4.73
  -4  12   1  542.88    4.62
   4 -12  -1  569.48    4.46
  -4  12  -1  581.51    6.46
   4 -12   1  552.67    5.12
   4  12  -1  523.18    4.50
  -4  12   1  566.62    2.62
   4  12   1  554.39    4.95
   4 -12  -1  597.63    5.28
  -4  12   2  161.37    3.06
  -4  12  -2  163.69    2.74
   4 -12  -2  180.73    2.97
  -4 -12   2  158.03    3.78
  -4 -12  -2  171.20    3.83
  -4 -12   2  174.03    3.26
   4 -12   2  166.31    3.38
   4 -12  -2  170.30    3.53
   4  12  -2  173.34    3.27
   4  12   2  171.69    2.93
   4  12  -2  187.75    3.40
  -4 -12   2  189.70    3.08
   4 -12   2  171.32    2.58
   4  12   2  161.58    2.22
   4  12   2  172.32    3.88
  -4  12   2  185.68    2.75
   4 -12  -2  167.38    2.71
   4  12  -2  181.42    2.86
  -4  12   2  162.39    1.86
  -4 -12   2  170.79    2.12
   4  12   2  177.10    2.93
   4 -12   2  162.41    2.71
  -4  12  -2  167.42    3.61
   4 -12  -3  266.73    3.78
  -4  12   3  235.58    3.81
  -4 -12  -3  242.21    4.48
  -4  12  -3  239.60    3.15
  -4 -12   3  242.40    4.06
   4 -12   3  239.18    4.10
   4 -12  -3  254.65    4.16
   4  12  -3  256.26    4.09
   4  12   3  250.82    3.46
   4  12  -3  305.28    4.40
  -4 -12   3  267.45    3.68
   4 -12   3  253.96    3.33
   4  12   3  245.41    2.71
  -4  12   3  211.22    3.16
   4 -12  -3  227.22    3.22
   4  12   3  250.52    4.67
   4  12  -3  214.65    3.04
  -4  12   3  237.74    2.60
   4 -12   3  252.95    3.20
  -4 -12   3  243.89    2.99
   4  12   3  261.30    3.52
  -4  12  -3  251.93    4.55
  -4 -12  -3  239.67    3.28
  -4 -12  -4    0.13    1.03
  -4  12  -4    0.96    0.65
   4 -12  -4    0.90    0.60
   4 -12  -4    2.35    0.62
  -4 -12   4    1.92    0.87
  -4  12  -4    0.79    0.48
   4  12   4    0.98    0.51
  -4  12   4    1.93    0.90
   4  12  -4    3.56    0.85
   4 -12   4   -0.19    0.72
   4 -12  -4    1.04    0.64
   4  12  -4    2.39    0.80
  -4 -12   4    0.55    0.61
   4 -12   4    1.05    0.56
   4  12   4    1.57    0.43
  -4  12   4    1.42    0.60
  -4  12  -4    1.32    0.81
  -4 -12  -4    0.32    0.53
   4 -12   4    0.83    0.53
  -4 -12   4    1.11    0.50
   4  12   4    3.95    0.66
   4  12   4    2.08    0.95
  -4  12   4    0.59    0.41
  -4 -12  -5  694.75    7.70
  -4  12  -5  696.13    6.51
  -4  12   5  691.64    6.92
   4 -12  -5  649.96    6.28
  -4 -12   5  742.88    7.28
   4 -12   5  747.07    7.71
   4 -12  -5  712.51    6.64
   4  12  -5  720.85    7.08
  -4 -12   5  833.89    7.30
   4 -12   5  696.94    5.93
   4  12   5  736.53    8.25
  -4  12   5  616.79    6.00
   4  12   5  688.91    4.92
   4  12  -5  744.99    6.72
   4 -12  -5  669.98    6.34
   4 -12   5  706.23    5.85
   4  12  -5  677.86    6.26
  -4  12   5  695.84    5.49
  -4 -12   5  705.96    6.05
   4  12   5  802.55    6.60
  -4  12  -5  740.97    8.31
  -4 -12  -5  714.58    6.25
  -4 -12  -6   18.87    1.64
  -4  12  -6   16.29    1.44
   4 -12  -6   13.59    1.19
   4 -12   6   14.28    1.20
  -4  12   6   14.33    1.33
   4  12  -6   14.04    1.21
   4 -12  -6   14.66    1.13
  -4 -12   6   14.82    1.34
  -4 -12   6   16.27    1.30
   4 -12   6   16.54    1.06
   4  12   6   15.12    1.45
   4  12  -6   14.38    1.21
  -4  12   6   12.26    1.10
   4  12   6   14.96    0.89
   4 -12  -6   14.66    1.19
   4 -12   6   13.85    1.00
   4  12  -6   12.76    1.07
  -4  12   6   14.64    1.01
  -4 -12   6   14.54    1.09
  -4  12   6   13.86    1.21
   4  12   6   17.22    1.12
  -4  12  -6   14.12    1.44
  -4 -12  -6   16.15    1.21
  -4 -12  -7  160.50    4.01
  -4  12  -7  171.44    3.93
   4 -12  -7  178.13    3.64
  -4 -12   7  172.24    3.81
   4 -12   7  165.30    3.83
  -4  12   7  168.76    3.70
   4  12  -7  166.01    3.64
   4 -12   7  171.08    3.26
   4  12  -7  168.72    3.81
   4  12   7  164.58    2.75
   4 -12  -7  178.02    3.65
   4  12   7  165.37    4.18
   4  12  -7  190.62    3.73
  -4  12   7  162.24    3.11
  -4 -12   7  161.27    3.22
  -4  12   7  158.91    3.73
  -4  12  -7  167.33    4.33
  -4 -12  -7  166.63    3.54
   4  12   7  161.41    3.06
   4 -12   7  141.75    2.85
  -4 -12  -8    0.43    1.21
   4 -12  -8    0.76    0.79
  -4  12  -8    2.24    1.12
  -4 -12   8    2.84    1.16
   4  12  -8    3.64    0.94
   4 -12  -8    1.70    0.76
  -4  12   8    0.61    0.92
   4 -12   8    0.93    0.79
   4  12  -8    2.07    0.93
   4 -12  -8    2.46    0.83
   4 -12   8   -0.23    0.63
   4  12   8    2.98    0.68
  -4  12  -8    1.30    0.99
  -4 -12  -8    1.90    0.88
   4  12  -8    1.37    0.75
  -4 -12   8    1.60    0.71
   4  12   8    3.02    1.11
  -4  12   8    1.16    0.91
   4 -12   8    0.22    0.64
  -4  12   8    1.81    0.72
  -4 -12  -9  789.04    9.40
  -4  12  -9  746.44    9.19
  -4 -12   9  786.45    8.64
   4 -12  -9  781.54    7.88
  -4  12   9  763.79    8.36
   4  12  -9  769.79    8.18
   4 -12   9  752.49    7.16
   4  12   9  769.18    6.88
  -4 -12   9  797.47    8.04
  -4  12   9  756.57    7.46
  -4  12   9  734.05    9.03
  -4 -12  10   26.04    2.01
  -4  12  10   31.82    1.98
  -4 -12 -10   28.05    2.24
  -4  12 -10   23.35    2.07
  -4 -12  11   30.46    2.17
  -4  12  11   27.39    2.06
  -4 -12 -11   25.80    2.34
  -4  12 -11   27.95    2.35
  -4 -12  12    3.35    1.42
  -4  12  12   -0.54    1.31
  -4 -12 -12    0.22    1.57
  -4  12 -12    2.44    1.65
  -4  12  13  265.77    5.71
  -4 -12 -13  262.58    6.63
   4  12 -13  267.44    7.04
  -4  12 -13  272.31    7.03
  -4 -12 -14   -1.29    1.89
  -4  12 -14    0.45    1.94
   4  12 -14    1.07    1.91
   4  12 -15   -2.77    2.33
  -4 -12 -15   -2.70    1.96
  -4  12 -15    0.45    2.11
  -4 -14   0    0.73    1.11
   4 -14   0    0.07    0.59
   4 -14   0    1.02    0.79
   4  14   0    0.61    0.64
  -4  14   0   -0.14    0.69
  -4 -14   0    0.10    0.59
   4  14   0    0.76    0.61
  -4  14   0    0.89    0.55
   4 -14   0    0.98    0.47
   4  14   0    1.63    0.56
  -4  14   1  539.58    5.61
  -4 -14   1  572.14    3.70
  -4 -14   1  549.37    6.87
  -4 -14  -1  554.74    6.83
  -4  14  -1  532.12    5.33
   4 -14   1  550.43    6.40
   4 -14  -1  570.24    6.64
   4  14  -1  560.05    5.97
   4  14   1  534.01    5.57
  -4 -14   1  546.08    5.65
   4  14  -1  514.38    5.35
   4 -14   1  581.88    4.97
   4  14   1  571.01    7.00
   4  14   1  499.88    4.45
  -4  14   1  549.20    5.11
   4 -14  -1  509.85    4.75
  -4  14  -1  543.04    6.35
  -4  14   1  533.62    3.31
   4 -14   1  517.11    5.34
   4  14  -1  531.56    5.18
   4  14   1  571.65    5.46
   4 -14  -1  512.02    5.34
  -4  14   2   58.52    2.03
  -4 -14   2   59.12    2.53
  -4  14  -2   52.94    1.75
  -4 -14  -2   63.36    2.54
   4 -14  -2   58.90    2.30
   4 -14   2   60.94    2.26
   4  14  -2   58.31    2.06
   4  14   2   59.21    1.91
  -4 -14   2   70.79    2.12
   4 -14   2   62.05    1.81
   4  14   2   64.19    1.63
  -4  14   2   52.32    1.65
   4  14   2   63.63    2.49
   4 -14  -2   63.72    1.74
   4 -14  -2   64.75    1.96
  -4  14   2   58.38    1.25
   4  14  -2   53.44    1.67
  -4 -14   2   61.15    1.50
   4  14   2   66.33    1.94
   4 -14   2   58.10    1.79
  -4  14  -2   62.01    2.29
   4 -14  -3  308.12    4.35
  -4  14  -3  340.77    4.07
  -4 -14  -3  322.59    5.22
  -4  14   3  320.09    4.56
   4  14   3  332.00    4.33
   4 -14   3  316.85    4.94
   4 -14  -3  318.71    4.89
   4  14  -3  324.93    4.76
   4  14  -3  414.42    5.42
  -4 -14   3  360.77    4.60
   4 -14   3  359.64    4.32
   4  14   3  329.55    3.55
  -4  14   3  343.05    4.25
   4 -14  -3  329.83    4.05
   4  14   3  335.90    5.54
  -4 -14  -3  329.31    3.69
  -4  14   3  322.33    3.22
   4  14  -3  303.59    4.11
  -4 -14   3  337.25    3.73
   4 -14   3  356.19    4.28
   4  14   3  329.75    4.18
  -4  14  -3  350.35    5.40
   4 -14  -4   16.39    1.25
  -4  14   4   14.00    1.25
  -4  14  -4   11.43    0.89
  -4 -14  -4   12.38    1.43
  -4 -14   4   11.62    1.22
   4  14   4   12.59    1.01
   4 -14   4   14.32    1.28
   4 -14  -4   14.15    1.17
   4  14  -4   13.57    1.17
   4  14   4   13.03    1.38
  -4 -14   4   11.04    1.03
   4 -14   4   15.82    1.09
   4  14   4   12.54    0.80
  -4  14   4   11.44    0.98
   4 -14  -4   12.86    1.00
   4  14  -4   14.74    1.31
  -4 -14   4   11.99    0.96
   4  14  -4   10.98    0.92
  -4  14   4   12.62    0.84
   4 -14   4   14.65    0.99
   4  14   4   15.61    1.05
  -4  14  -4   16.39    1.38
  -4 -14  -4   12.35    0.89
  -4 -14  -5  391.47    5.96
  -4  14   5  417.79    5.62
   4 -14  -5  378.51    4.89
  -4 -14   5  414.26    5.73
   4 -14   5  415.80    5.84
   4 -14  -5  397.45    5.37
   4  14  -5  406.70    5.47
  -4 -14   5  451.28    5.64
   4 -14   5  428.19    4.98
   4  14   5  409.29    6.39
   4  14   5  410.66    4.18
  -4  14   5  384.12    4.95
   4 -14  -5  468.24    5.58
   4  14  -5  373.96    5.33
   4 -14   5  475.34    5.37
   4  14  -5  335.77    4.43
  -4  14   5  438.70    4.50
   4  14   5  438.28    4.99
  -4 -14   5  390.82    4.73
  -4  14  -5  424.94    6.31
  -4 -14  -5  406.13    4.59
  -4 -14  -6    1.08    1.12
   4 -14  -6    2.25    0.83
   4 -14  -6    0.76    0.36
  -4 -14   6    1.99    1.07
   4  14  -6    2.46    0.82
  -4  14   6    1.70    1.03
   4 -14   6    1.08    0.85
   4 -14  -6    1.06    0.68
   4  14  -6    2.03    0.81
   4 -14   6    1.94    0.73
   4  14   6    0.90    0.50
  -4  14  -6    3.30    1.03
   4 -14   6    1.71    0.68
   4  14  -6    1.58    0.65
  -4 -14   6    1.29    0.70
   4  14   6    1.13    0.92
  -4  14   6    0.87    0.56
   4  14   6    5.40    0.73
  -4 -14  -7  148.62    3.98
  -4  14  -7  141.83    3.53
   4 -14  -7  146.01    3.48
  -4 -14   7  154.27    3.74
   4 -14   7  142.97    3.69
  -4  14   7  155.56    3.61
   4  14  -7  156.58    3.66
   4 -14   7  149.81    3.19
   4  14  -7  133.49    3.41
   4  14   7  157.24    2.90
   4 -14  -7  154.95    3.65
   4  14   7  143.23    4.01
   4 -14   7  154.15    3.21
   4  14  -7  144.28    3.34
  -4  14   7  152.96    3.13
  -4 -14   7  153.98    3.31
  -4  14  -7  153.86    4.14
   4  14   7  150.32    3.13
  -4 -14  -8   26.38    2.05
  -4  14  -8   33.86    2.09
   4 -14  -8   28.57    1.69
  -4 -14   8   32.75    2.00
  -4  14   8   32.55    1.94
   4  14  -8   33.32    1.84
   4 -14   8   28.66    1.57
   4  14   8   30.41    1.41
   4 -14   8   30.85    1.60
   4  14  -8   27.99    1.66
  -4  14   8   32.39    1.62
  -4 -14   8   28.84    1.52
  -4 -14   9  290.26    5.44
   4 -14  -9  283.00    4.80
  -4  14   9  278.65    5.21
  -4 -14  -9  293.40    5.92
  -4  14  -9  291.58    5.73
  -4 -14   9  302.62    5.05
  -4  14   9  303.49    4.89
  -4  14  10    1.62    1.26
  -4 -14 -10    0.24    1.47
  -4  14 -10    2.37    1.38
  -4  14  11   17.33    1.79
  -4 -14 -11   18.77    2.19
  -4  14 -11   20.65    2.23
  -4  14  12  179.84    4.72
  -4 -14 -12  165.33    5.13
  -4  14 -12  162.68    5.24
  -4  14  13   37.69    2.54
  -4 -14 -13   37.59    2.97
   4  14 -13   40.18    3.35
  -4  14 -13   39.92    3.14
  -4 -14 -14   38.91    3.14
  -4  14 -14   38.35    3.25
   4  14 -15   20.14    2.86
  -4 -14 -15   19.95    2.54
  -4  14 -15   22.51    2.95
  -4 -16   0  204.70    4.32
  -4  16   0  206.05    3.69
   4 -16   0  211.97    4.25
   4  16   0  212.88    3.78
   4  16   0  214.09    4.39
   4  16   0  216.38    3.65
   4 -16   0  189.70    3.14
   4  16   0  233.14    3.74
   4 -16   0  211.23    3.72
  -4 -16  -1    2.62    1.11
   4 -16   1    1.17    0.67
   4 -16  -1    1.97    0.72
  -4 -16   1    3.11    1.27
   4 -16  -1    2.20    0.88
   4  16  -1    0.81    0.73
  -4  16  -1    3.25    0.83
   4  16   1    3.08    0.80
  -4  16   1    2.74    0.86
   4 -16  -1    3.54    0.69
   4  16  -1    1.66    0.73
   4  16   1    3.31    0.64
   4 -16   1    1.69    0.60
  -4  16  -1    1.42    0.73
  -4  16   1    2.71    0.45
   4  16  -1    2.39    0.70
   4  16   1    1.11    0.92
   4  16   1    1.60    0.62
  -4 -16   1    2.82    0.48
  -4  16   2 1576.93   10.32
  -4  16  -2 1577.46    9.62
  -4 -16   2 1564.98   11.98
  -4 -16  -2 1578.58   11.91
   4  16   2 1536.33    9.97
   4 -16   2 1616.86   11.53
   4 -16  -2 1528.43   11.29
   4  16  -2 1550.41   10.54
   4 -16   2 1481.41    9.30
   4  16  -2 1492.07    9.89
   4  16   2 1635.11    8.92
   4 -16  -2 1407.45    8.59
   4  16   2 1621.99   12.16
  -4  16   2 1554.47    7.19
   4 -16  -2 1688.01   10.43
   4  16  -2 1693.15   10.01
  -4 -16   2 1557.49    7.94
   4  16   2 1537.91    9.56
  -4  16  -2 1564.36   10.85
   4 -16   2 1639.64    9.85
  -4  16   3   72.64    2.39
   4 -16  -3   77.25    2.40
  -4  16  -3   72.73    2.07
  -4 -16  -3   67.97    2.63
   4  16   3   68.83    2.15
   4 -16   3   69.95    2.53
   4 -16  -3   72.33    2.58
   4  16  -3   69.92    2.38
   4  16  -3   70.29    2.50
   4 -16   3   76.91    2.23
   4  16   3   73.73    1.90
   4 -16  -3   73.23    2.10
   4  16   3   73.44    2.76
  -4  16   3   77.37    1.78
   4  16  -3   69.31    2.03
   4  16   3   76.79    2.22
  -4 -16   3   73.66    1.93
   4 -16   3   81.81    2.29
  -4  16  -3   73.21    2.55
  -4  16  -4   39.52    1.55
   4 -16  -4   35.51    1.70
  -4 -16  -4   41.89    2.20
  -4  16   4   32.98    1.82
   4  16   4   35.75    1.62
   4 -16   4   40.98    2.03
   4 -16  -4   36.97    1.93
   4  16  -4   35.21    1.79
   4  16  -4   45.12    2.05
   4  16   4   46.04    2.28
   4 -16   4   43.52    1.72
   4  16   4   37.29    1.39
   4 -16  -4   33.74    1.50
  -4  16   4   34.03    1.29
  -4 -16   4   44.59    1.70
   4  16  -4   43.36    1.78
   4 -16   4   34.89    1.57
   4  16   4   35.30    1.61
  -4  16  -4   43.05    2.03
  -4 -16  -5    5.13    1.24
   4 -16  -5    8.70    0.81
  -4  16   5    6.62    1.12
   4 -16  -5    4.90    0.94
   4 -16   5    6.90    1.03
   4  16  -5    5.87    1.05
   4 -16   5    7.47    0.88
   4  16   5    6.45    0.74
   4 -16  -5    8.28    0.99
   4  16  -5    7.40    1.13
  -4  16   5    8.14    0.82
   4  16  -5    9.79    1.05
   4 -16   5    6.70    0.89
   4  16   5    5.11    1.16
   4  16   5    6.16    0.87
  -4  16  -5    7.37    1.19
  -4 -16   5    6.97    0.90
  -4 -16  -6  827.69    8.91
   4 -16  -6  807.19    7.97
  -4  16   6  824.95    8.40
   4 -16   6  863.55    8.81
   4 -16  -6  859.29    8.35
   4  16  -6  825.59    8.31
   4 -16   6  776.83    7.28
   4  16   6  797.42    9.27
   4  16   6  711.60    5.90
   4 -16  -6  811.29    7.91
   4  16  -6  953.15    9.23
   4  16  -6  762.93    7.48
  -4  16   6  821.52    7.02
   4 -16   6  871.70    7.78
  -4 -16   6  809.26    7.42
   4  16   6  798.02    7.38
  -4  16  -6  866.31    9.35
  -4 -16  -7  122.45    3.71
   4 -16  -7  128.50    3.45
   4 -16   7  121.23    3.47
  -4  16   7  118.13    3.28
   4  16  -7  125.76    3.41
   4 -16   7  128.86    3.11
   4  16   7  123.57    2.71
   4  16  -7  132.78    3.59
   4  16   7  126.07    3.94
   4 -16  -7  118.51    3.24
   4 -16   7  135.00    3.33
   4  16  -7  119.66    3.08
  -4  16   7  124.22    2.86
  -4 -16   7  121.55    3.06
   4  16   7  133.75    3.16
  -4  16  -7  118.42    3.64
  -4 -16  -8    3.67    1.42
  -4  16   8    2.08    1.01
   4  16   8    3.79    0.81
  -4 -16   8    4.20    0.93
   4 -16   8    2.66    0.86
  -4  16   8    2.52    0.78
  -4  16   9   -1.82    1.25
  -4 -16  -9   -0.66    1.35
  -4  16   9    0.55    0.76
  -4  16  10  198.12    4.72
  -4 -16 -10  181.55    5.00
  -4  16  11  100.83    3.58
  -4 -16 -11  114.00    4.23
  -4  16  12   12.67    1.82
  -4 -16 -12   12.83    2.21
  -4  16  13    7.59    1.71
   4  16 -13    9.53    2.41
  -4 -16 -13   10.93    2.12
  -4 -16 -14  118.77    4.85
   4  16 -14  125.71    5.28
  -4 -16 -15   25.13    2.82
  -4 -18   0    1.23    1.18
   4 -18   0    0.33    0.71
   4 -18   0    0.01    0.85
  -4  18   0    1.79    0.90
   4  18   0    0.78    0.79
   4  18   0   -0.50    0.70
   4 -18   0    0.11    0.62
   4  18   0    0.90    0.88
   4  18   0    0.49    0.66
  -4  18  -1  124.02    2.99
  -4 -18   1  118.32    3.45
  -4 -18  -1  119.30    3.46
  -4  18   1  122.48    3.13
   4  18   1  123.98    3.14
   4 -18   1  125.17    3.49
   4 -18  -1  118.15    3.45
   4  18  -1  122.24    3.16
   4 -18   1  122.64    2.69
   4  18  -1  124.70    2.90
   4  18   1  119.89    2.67
   4  18   1  125.32    3.50
   4 -18  -1  117.72    2.69
   4  18  -1  118.97    2.87
   4  18   1  138.85    3.42
   4 -18   1  117.72    2.91
   4 -18  -1  125.69    3.06
  -4  18   2   12.80    1.28
  -4  18  -2   19.33    1.33
  -4 -18   2   17.66    1.66
  -4 -18  -2   16.42    1.65
   4  18   2   16.99    1.31
   4 -18   2   14.92    1.41
   4 -18  -2   17.88    1.51
   4  18  -2   20.89    1.47
   4 -18   2   17.63    1.29
   4  18  -2   19.69    1.38
   4  18   2   15.21    1.08
   4 -18  -2   17.39    1.20
   4  18   2   13.21    1.43
  -4  18   2   18.24    0.99
   4 -18   2   17.29    1.26
   4  18  -2   17.12    1.21
  -4 -18   2   20.13    1.10
   4  18   2   18.65    1.24
   4 -18  -2   19.66    1.39
  -4  18  -2   15.52    1.32
  -4  18   3  235.17    4.36
  -4  18  -3  223.79    3.80
   4 -18  -3  225.38    4.15
  -4 -18  -3  225.17    4.69
   4  18   3  213.12    3.92
   4 -18   3  221.20    4.53
   4 -18  -3  223.18    4.56
   4  18  -3  224.15    4.34
   4 -18   3  246.58    4.15
   4  18   3  203.71    3.41
   4 -18  -3  232.34    3.86
   4  18   3  218.58    4.71
  -4  18   3  225.84    3.24
   4  18  -3  208.43    3.90
   4  18   3  201.97    3.67
  -4 -18   3  217.36    3.48
   4 -18   3  232.28    4.00
  -4  18  -3  218.46    4.26
  -4  18  -4   43.29    1.77
   4 -18  -4   41.60    1.79
  -4  18   4   38.67    2.05
  -4 -18  -4   41.22    2.22
   4  18   4   48.30    2.02
   4 -18   4   42.39    2.15
   4 -18  -4   39.64    2.11
   4  18  -4   46.38    2.16
   4  18   4   37.89    2.15
   4  18  -4   41.45    2.08
   4 -18   4   42.15    1.80
   4  18   4   40.16    1.54
   4 -18  -4   37.62    1.83
  -4  18   4   45.42    1.61
   4  18  -4   46.83    1.91
  -4 -18   4   42.19    1.73
   4 -18   4   41.55    1.81
   4  18   4   43.11    1.86
  -4  18  -4   45.05    2.11
  -4  18   5    6.01    1.23
  -4 -18  -5    5.85    1.29
   4 -18  -5    5.80    1.01
   4 -18   5    3.40    1.00
   4 -18  -5    2.11    0.87
   4  18  -5    5.20    1.07
   4  18  -5    6.82    1.16
   4 -18  -5    2.97    0.81
   4 -18   5    5.16    0.90
   4  18   5    3.88    0.68
  -4  18  -5    4.25    0.99
   4 -18   5    2.49    0.72
  -4 -18   5    4.45    0.90
   4  18  -5    2.88    0.73
  -4  18   5    3.15    0.71
   4  18   5    2.28    1.03
   4  18   5    8.15    0.99
  -4 -18  -6   74.46    2.97
   4 -18  -6   79.63    2.66
  -4  18   6   70.23    2.63
   4 -18   6   79.45    2.93
   4 -18  -6   77.11    2.70
   4  18  -6   77.69    2.78
   4 -18   6   85.15    2.63
   4  18   6   72.02    2.99
   4  18   6   78.53    2.23
   4 -18  -6   74.64    2.56
   4  18  -6   81.13    3.08
  -4  18   6   64.91    2.07
   4  18  -6   75.54    2.58
   4 -18   6   73.18    2.46
   4  18   6   76.80    2.47
  -4 -18   6   85.45    2.61
  -4  18  -6   84.73    3.01
  -4 -18  -7  353.42    6.27
  -4  18   7  345.34    5.84
   4 -18   7  349.05    5.32
  -4  18   7  369.63    5.18
   4 -18   7  355.98    5.42
  -4 -18   7  353.44    5.37
   4  18   7  362.40    5.67
  -4  18   8   53.45    2.56
  -4 -18  -8   59.42    2.88
  -4  18   9    2.17    1.34
  -4 -18  -9    1.29    1.45
  -4  18  10    2.97    1.40
  -4 -18 -10    2.56    1.46
  -4  18  11   65.47    3.08
  -4 -18 -11   61.75    3.34
  -4  18  12   87.04    3.57
  -4 -18 -12   90.77    4.03
  -4  18  13   -1.11    1.49
  -4 -18 -13   -0.51    1.71
   4  18 -13    1.14    1.98
  -4 -18 -14   37.98    3.18
   4  18 -14   32.43    3.22
  -4  20   0  774.88    7.87
  -4 -20   0  740.68    8.48
   4  20   0  769.98    8.13
   4 -20   0  814.03    9.20
   4  20   0  789.26    8.86
   4  20   0  812.61    7.96
   4 -20   0  722.66    7.12
   4  20   0  700.43    7.38
   4 -20   0  730.25    7.68
  -4  20  -1  107.45    2.94
  -4  20   1   96.86    2.98
  -4 -20   1   96.33    3.22
  -4 -20  -1   99.30    3.23
   4  20  -1  116.32    3.25
   4  20   1  101.36    2.98
   4 -20   1  110.25    3.39
   4 -20  -1  101.99    3.31
   4 -20   1   87.11    2.47
   4  20  -1  100.56    2.82
   4  20   1   92.80    2.44
   4 -20  -1   92.65    2.53
   4  20   1  104.91    3.31
   4  20  -1  106.12    2.90
   4  20   1  103.91    2.87
   4 -20   1  111.15    2.99
   4 -20  -1  108.03    3.03
  -4  20  -2   56.11    2.24
  -4 -20  -2   57.55    2.56
  -4  20   2   53.56    2.33
   4  20  -2   58.39    2.41
   4  20   2   54.92    2.23
   4 -20  -2   57.10    2.50
   4 -20   2   53.85    2.48
   4 -20   2   60.89    2.24
   4  20  -2   53.46    2.15
   4  20   2   62.57    2.24
   4 -20  -2   60.69    2.18
   4  20   2   61.28    2.62
  -4  20  -2   57.88    2.24
   4 -20   2   59.70    2.27
   4  20  -2   63.44    2.29
   4  20   2   64.60    2.27
   4 -20  -2   54.38    2.22
  -4  20   3  415.35    6.02
  -4  20  -3  415.90    5.57
   4 -20  -3  430.08    6.01
  -4 -20  -3  407.59    6.44
   4  20  -3  417.29    6.25
   4  20   3  397.18    5.71
   4 -20   3  428.59    6.58
   4 -20  -3  413.30    6.48
   4 -20   3  476.51    6.13
   4  20  -3  437.91    5.93
   4  20   3  418.42    5.12
   4 -20  -3  413.36    5.45
   4  20   3  436.83    6.84
   4  20  -3  450.84    5.99
   4  20   3  410.62    5.58
  -4  20  -3  418.66    5.86
   4 -20   3  420.86    5.77
  -4  20  -4  683.41    7.06
  -4  20   4  686.94    8.02
   4 -20  -4  711.32    7.99
  -4 -20  -4  692.34    8.34
   4  20  -4  718.90    8.34
   4  20   4  640.07    7.18
   4 -20   4  725.35    8.55
   4 -20  -4  696.28    8.40
   4  20   4  703.59    8.70
   4  20  -4  607.32    8.69
   4 -20   4  677.13    7.07
   4  20   4  685.69    6.50
   4 -20  -4  668.71    7.24
  -4  20   4  726.91    6.52
   4  20  -4  669.45    7.44
   4  20   4  675.46    7.31
   4 -20   4  655.53    7.11
  -4  20  -4  712.24    8.03
   4 -20  -5  385.49    5.94
  -4  20   5  366.08    5.87
  -4 -20  -5  343.28    5.98
   4  20  -5  358.42    6.00
   4 -20   5  378.50    6.42
   4 -20  -5  369.49    6.08
   4  20  -5  394.69    6.37
   4 -20   5  378.93    5.48
   4  20   5  366.15    6.47
   4  20   5  340.25    4.70
   4 -20  -5  379.24    5.38
  -4  20   5  361.26    4.86
   4  20  -5  402.46    5.84
   4 -20   5  346.85    5.33
   4  20   5  357.36    5.42
  -4  20  -5  350.07    5.72
  -4  20   6  169.68    4.17
   4 -20  -6  192.89    4.15
  -4 -20  -6  172.55    4.47
   4 -20  -6  185.99    4.35
   4 -20   6  176.15    3.76
   4  20   6  160.42    3.31
   4  20  -6  177.46    4.01
   4 -20   6  178.59    3.92
   4  20   6  177.47    3.98
  -4  20  -6  175.44    4.26
  -4 -20  -7  205.16    4.95
  -4  20   7  204.69    4.70
   4 -20   7  207.54    4.24
  -4  20   8  186.07    4.63
  -4 -20  -8  176.66    4.77
  -4  20   9   99.36    3.52
  -4 -20  -9   91.84    3.70
  -4  20  10   28.43    2.31
  -4 -20 -10   20.67    2.23
  -4  20  11  155.58    4.61
  -4 -20 -11  174.04    5.30
  -4  20  12   57.43    3.06
  -4 -20 -12   52.31    3.27
  -4  20  13   51.56    2.99
  -4 -20 -13   56.89    3.51
  -4 -20 -14   33.06    2.99
   4  20 -14   32.07    3.25
   4 -22   0   -0.19    0.81
  -4 -22   0    0.40    1.10
   4 -22   0    0.94    0.99
  -4  22   0    0.55    0.94
   4  22   0    0.39    0.88
   4  22   0    3.54    0.91
   4 -22   0    1.91    0.87
   4  22   0    0.16    0.93
   4  22   0   -0.50    0.86
  -4  22  -1    8.28    1.30
  -4  22   1    9.17    1.33
  -4 -22  -1    7.26    1.36
  -4 -22   1    6.47    1.32
   4  22  -1   13.28    1.38
   4  22   1    7.62    1.12
   4 -22   1   11.16    1.48
   4 -22  -1   10.26    1.47
   4  22  -1   10.55    1.31
   4 -22   1    8.15    1.03
   4  22  -1    9.75    1.18
   4  22   1    9.11    1.02
   4 -22  -1    9.91    1.02
   4  22   1    9.02    1.33
   4  22  -1    9.53    1.18
   4  22   1    9.28    1.14
   4 -22   1   10.28    1.21
   4 -22  -1   12.01    1.25
  -4 -22  -2   -0.42    1.16
   4 -22   2    1.82    0.83
   4 -22  -2    0.37    0.80
  -4  22  -2    2.49    1.09
   4  22   2    1.06    0.90
   4 -22   2    2.34    1.00
   4 -22  -2    1.76    1.01
  -4  22   2   -0.09    1.09
   4  22  -2    1.62    0.91
   4  22  -2    1.91    0.86
   4  22   2    1.71    0.85
   4 -22   2    1.39    0.79
   4 -22  -2    0.68    0.70
  -4  22  -2    1.55    0.83
   4  22  -2    2.40    0.86
   4  22   2    2.11    0.99
   4  22   2   -1.47    0.87
  -4  22   3   14.26    1.53
  -4  22  -3    9.01    1.26
   4 -22  -3   10.79    1.27
  -4 -22  -3    9.96    1.53
   4  22  -3   11.90    1.40
   4  22   3   11.33    1.24
   4 -22   3    7.59    1.26
   4 -22  -3   10.82    1.44
   4  22   3   10.48    1.40
   4 -22   3   12.66    1.30
   4  22  -3    8.53    1.19
   4  22   3    9.66    1.04
   4 -22  -3   12.72    1.20
   4 -22   3   11.27    1.18
   4  22  -3   13.63    1.28
   4  22   3   14.99    1.35
  -4  22  -3   10.95    1.16
  -4  22  -4   21.17    1.59
  -4  22   4   20.85    1.79
   4 -22  -4   19.28    1.53
  -4 -22  -4   17.37    1.75
   4  22  -4   24.46    1.86
   4 -22   4   21.37    1.76
   4 -22  -4   20.48    1.73
   4  22   4   22.72    1.85
   4 -22   4   23.75    1.62
   4  22  -4   18.62    1.49
   4  22   4   22.98    1.41
   4 -22  -4   20.46    1.52
   4  22  -4   19.48    1.53
   4  22   4   21.54    1.53
   4 -22   4   23.28    1.66
  -4  22  -4   25.11    1.68
  -4 -22  -5   -1.21    1.25
   4 -22  -5    1.16    0.91
   4 -22  -5    0.88    0.96
  -4  22   5    0.90    1.12
   4 -22   5   -0.05    0.79
   4  22   5    0.83    0.72
  -4  22  -5    1.51    0.89
   4  22   5    2.11    0.87
   4  22  -5    0.32    0.87
   4 -22   5   -0.50    0.83
   4 -22  -6   60.01    2.57
  -4  22   6   55.98    2.69
  -4 -22  -6   52.90    2.69
   4 -22   6   63.76    2.57
   4  22   6   62.61    2.56
  -4  22   7    4.87    1.51
  -4 -22  -7    3.35    1.50
  -4  22   8   23.69    2.21
  -4 -22  -8   21.54    2.11
  -4  22   9    0.16    1.52
  -4 -22  -9    4.46    1.57
  -4  22  10  101.17    3.80
  -4 -22 -10  104.44    4.09
  -4  22  11   20.43    2.21
  -4 -22 -11    8.54    1.94
  -4  22  12    5.84    1.71
  -4 -22 -12    5.63    1.86
  -4  22  13    3.86    1.75
  -4 -22 -13    0.86    1.76
  -4 -22 -14  250.51    6.86
  -4  24   0  948.39    9.65
  -4 -24   0  934.61    9.87
   4  24   0  917.36    9.78
   4 -24   0  938.11   10.36
   4 -24   0  875.21    8.84
   4  24   0  946.09    9.08
   4  24   0  954.03    9.97
   4 -24   0  893.75    9.44
   4  24   0 1022.38    9.95
  -4  24  -1   23.21    1.74
  -4  24   1   22.98    1.88
  -4 -24   1   22.27    1.94
  -4 -24  -1   28.62    2.06
   4  24  -1   24.35    1.78
   4  24   1   30.25    2.00
   4 -24  -1   24.30    1.89
   4 -24   1   25.16    2.00
   4  24  -1   28.17    1.91
   4 -24   1   24.90    1.59
   4  24  -1   24.38    1.67
   4  24   1   26.58    1.65
   4 -24  -1   24.07    1.52
   4  24   1   22.22    1.75
   4 -24  -1   28.66    1.76
   4  24  -1   22.65    1.71
   4  24   1   29.33    1.76
   4 -24   1   25.54    1.74
  -4 -24  -2    7.21    1.40
  -4  24  -2    6.55    1.26
   4 -24  -2    3.57    1.06
   4 -24  -2    4.73    1.09
   4  24  -2    6.70    1.25
  -4  24   2    5.33    1.28
   4  24   2    6.61    1.12
   4  24  -2    3.78    0.95
   4  24   2    5.62    1.03
   4 -24   2    5.38    1.01
   4  24   2    6.16    1.26
   4 -24  -2    4.56    0.95
   4  24  -2    7.12    1.20
   4 -24   2    8.35    1.19
   4  24   2    8.15    1.25
  -4  24  -3   19.84    1.75
   4 -24  -3   22.36    1.68
  -4 -24  -3   20.30    1.80
  -4  24   3   24.78    1.99
   4  24   3   23.46    1.73
   4 -24  -3   24.54    1.97
   4  24   3   22.02    1.87
   4 -24   3   24.82    1.77
   4  24   3   21.24    1.45
   4 -24   3   19.74    1.60
   4  24  -3   22.29    1.72
   4  24   3   21.94    1.64
  -4  24  -3   19.22    1.46
   4 -24  -4 1034.43   10.97
  -4  24   4 1036.32   10.73
  -4 -24  -4 1036.72   10.81
   4 -24   4 1067.63   10.08
   4  24   4 1044.52    9.98
  -4 -24  -5   13.07    1.75
   4  24   5    8.38    1.17
   4 -24   5   11.10    1.32
  -4  24  -5   11.69    1.33
  -4  24   6   10.27    1.79
  -4 -24  -6    8.16    1.61
  -4  24   7   91.00    3.67
  -4 -24  -7  100.21    3.74
  -4  24   8  257.05    5.86
  -4 -24  -8  266.11    6.11
  -4  24   9   21.42    2.28
  -4 -24  -9   18.14    2.19
  -4  24  10    1.36    1.57
  -4 -24 -10   -1.43    1.68
  -4  24  11   67.43    3.31
  -4 -24 -11   74.96    3.75
  -4  24  12  211.37    5.67
  -4 -24 -12  195.65    5.95
  -4  24  13    0.56    1.62
  -4 -24 -13   -0.11    1.75
   4  24 -13   -0.16    2.05
  -4  26   0    0.33    1.13
   4 -26   0    0.82    0.98
  -4 -26   0    1.48    1.25
   4  26   0   -0.33    0.98
   4  26   0    0.46    0.85
  -4  26  -1   75.59    3.06
  -4  26   1   68.80    3.02
  -4 -26  -1   74.58    3.03
   4  26   1   61.56    2.74
   4  26  -1   75.33    3.06
   4  26   1   71.61    2.97
   4 -26  -1   67.16    2.63
   4  26  -1   91.97    3.44
   4  26   1   84.44    2.93
   4 -26   1   81.27    3.05
   4  26   2   11.85    1.45
  -4  26  -2   19.24    1.83
  -4  26   2   18.83    1.95
  -4 -26  -2   17.85    1.83
   4  26   2   13.55    1.33
   4 -26   2   15.50    1.44
   4  26   3  139.48    3.87
  -4 -26  -3  135.61    4.04
  -4  26   3  139.70    4.25
   4 -26   3  130.19    3.75
  -4 -26  -4    6.48    1.41
  -4  26  -4    7.29    1.36
  -4  26   4    7.92    1.77
  -4 -26  -5    2.96    1.50
  -4  26   5    2.05    1.62
  -4  26   6   22.27    2.26
  -4 -26  -6   18.16    2.01
  -4  26   7  215.29    5.49
  -4 -26  -7  215.03    5.46
  -4 -26  -8   -0.01    1.52
  -4  26   8    2.16    1.65
  -4 -26  -9   -2.17    1.63
  -4  26   9    2.53    1.77
  -4 -26 -10   32.77    2.76
  -4  26  10   35.11    2.72
  -4 -26 -11   47.18    3.24
  -4  26  11   43.29    2.98
  -4 -26 -12   35.61    3.02
  -4  26  12   25.07    2.53
  -4 -26 -13   -0.25    1.82
  -4 -28   0    2.88    1.41
  -4  28   0    2.34    1.36
  -4  28  -1   35.10    2.31
  -4  28   1   39.75    2.65
  -4  28  -2  316.67    6.18
  -4  28   2  315.02    6.51
  -4 -28  -2  331.41    6.25
  -4  28  -3  222.90    5.23
  -4 -28  -3  238.41    5.42
  -4  28   3  240.41    5.81
  -4 -28  -4    0.10    1.36
  -4  28  -4    0.93    1.11
  -4  28   4   -0.29    1.87
  -4  28   5  125.84    4.44
  -4 -28  -5  137.01    4.35
  -4  28   6  134.55    4.68
  -4 -28  -6  153.19    4.74
  -4  28   7  168.90    5.17
  -4 -28  -7  171.31    5.09
  -4 -28  -8   27.25    2.45
  -4  28   8   24.26    2.52
  -4 -28  -9    3.58    1.61
  -4  28   9    4.67    1.90
  -4 -28 -10   37.23    2.89
  -4  28  10   39.55    2.97
  -4 -28 -11  178.83    5.67
  -4  28  11  175.23    5.40
  -4 -28 -12   -0.02    1.80
  -4 -30   0    0.25    1.29
  -4  30   0   -1.30    1.69
  -4  30  -1  164.53    4.83
  -4  30   1  177.62    5.13
  -4  30  -2    3.42    1.61
  -4 -30  -2    0.48    1.27
  -4  30   2   -1.20    1.80
  -4  30  -3   89.39    3.61
  -4 -30  -3   92.39    3.52
  -4  30   3   91.82    3.96
  -4  30  -4    7.17    1.61
  -4 -30  -4    7.32    1.68
  -4  30   4    7.41    1.98
  -4  30   5   87.90    4.04
  -4 -30  -5   94.23    3.77
  -4 -30  -6    1.77    1.54
  -4  30   6    1.37    1.94
  -4  30   7   52.50    3.33
  -4 -30  -7   57.33    3.28
  -4 -30  -8    2.93    1.64
  -4  30   8   -2.00    2.02
  -4  30   9   70.86    3.77
  -4 -30  -9   71.47    3.69
  -4 -30 -10   12.86    2.20
  -4  30  10    9.66    1.99
  -4  30  11   51.28    3.38
  -4  32   0   47.92    3.01
  -4  32  -1   11.05    2.15
  -4 -32  -1    9.20    1.65
  -4  32   1   10.29    2.24
  -4  32   2  135.24    4.85
  -4 -32  -2  140.71    4.39
  -4  32  -3    3.65    1.78
  -4 -32  -3    8.60    1.80
  -4  32   3    6.74    2.25
  -4  32   4  114.32    4.61
  -4  32  -4  116.47    4.13
  -4 -32  -4  121.73    4.18
  -4  32   5  109.42    4.60
  -4 -32  -5  113.83    4.13
  -4  32   6   78.63    4.04
  -4 -32  -6   93.28    3.91
  -4 -32  -7    9.87    1.90
  -4  32   7    7.50    2.06
  -4  32   8    4.65    2.07
  -4  32   9  107.14    4.59
  -4  32  10   38.61    3.06
  -4  34   0    1.10    1.92
  -4  34  -1  178.93    5.49
  -4  34   1  192.84    5.81
  -4  34  -2    1.80    1.92
  -4  34   2    2.05    2.15
  -4  34  -3   26.27    2.51
  -4  34   3   23.70    2.77
  -4  34  -4    3.32    1.87
   4  34   4    2.51    1.44
  -4  34   4    0.91    1.96
  -4  34   5  162.66    5.55
  -4  34   6   14.29    2.50
  -4  34   7   13.34    2.45
  -4  34   8    1.59    1.89
  -4  34   9  128.41    5.19
  -4  36   0   26.39    2.75
  -4  36  -1   30.82    2.73
  -4  36   1   30.88    2.95
  -4  36  -2  177.65    5.52
  -4  36   2  193.73    6.01
  -4  36  -3   61.71    3.47
  -4  36   3   58.90    3.85
  -4  36  -4    7.58    1.91
  -4  36   4    2.88    2.04
  -4  36   5  128.61    5.10
  -4  36   6   30.37    3.09
  -4  36   7    9.45    2.34
  -4  38   0   -1.04    2.12
  -4  38  -1   17.63    2.47
  -4  38   1   17.04    2.60
  -4  38  -2   -0.90    1.86
  -4  38   2   -0.65    2.04
   4  38   3   88.22    3.97
  -4  38   3   94.74    4.60
  -4  38  -4    2.04    1.90
  -4  38   4    4.13    2.22
  -4  38   5   20.58    2.78
  -4  38   6    2.98    2.09
  -4  40   0    5.18    2.17
  -4  40  -1    4.47    2.03
  -4  40   1    8.05    2.37
  -4  40  -2  188.91    5.81
  -4  40   2  193.43    6.04
  -4  40  -3   14.45    2.45
   4  40   3   16.48    2.31
  -4  40   3   13.52    2.43
  -5   1   0    2.91    1.03
  -5  -1   0    2.24    1.09
   5  -1   0    3.48    0.58
   5   1   0    2.74    0.71
   5  -1   0    2.67    0.63
  -5   1   0    3.36    0.69
  -5  -1   0    2.40    0.68
   5   1   0    1.57    0.46
   5  -1  -1   24.04    0.78
   5   1  -1   22.57    0.72
  -5   1   1   28.35    1.59
  -5  -1   1   25.78    1.62
  -5   1  -1   27.39    1.74
  -5  -1  -1   20.29    1.59
   5   1   1   24.85    1.21
   5  -1   1   24.28    1.21
   5  -1  -1   26.66    1.37
   5  -1   1   22.50    1.15
   5   1  -1   24.80    0.99
   5   1  -1   23.17    1.35
   5   1   1   23.78    1.28
   5  -1  -1   25.18    1.11
  -5   1   1   24.82    1.33
  -5   1  -1   24.83    1.16
  -5  -1   1   22.98    1.25
  -5  -1  -1   23.86    1.15
   5   1   1   22.93    1.36
   5  -1   1   23.48    1.34
  -5  -1  -2    4.97    1.13
   5  -1  -2    7.03    0.54
   5   1  -2    8.29    0.50
  -5  -1   2    6.18    1.07
  -5   1  -2    7.20    1.13
   5   1   2    6.61    0.77
   5  -1   2    5.27    0.76
   5  -1   2    5.04    0.54
   5  -1  -2    6.25    0.77
   5   1  -2    6.70    0.94
   5   1   2    6.92    0.74
   5   1  -2    6.59    0.61
   5  -1  -2    6.78    0.68
  -5   1   2    7.87    0.97
  -5  -1   2    4.40    0.83
  -5   1  -2    4.76    0.63
  -5  -1  -2    6.52    0.67
   5  -1  -2    5.84    0.46
   5   1  -2    6.87    0.52
   5   1   2    6.40    0.83
   5  -1   2    4.80    0.78
  -5   1  -2    6.97    1.08
  -5  -1  -2    6.70    1.06
   5  -1  -3   22.50    0.92
   5   1  -3   22.26    0.94
  -5  -1  -3   21.23    1.67
  -5   1  -3   23.38    1.65
   5   1   3   21.62    1.27
   5  -1   3   25.95    1.26
   5  -1   3   20.13    1.01
   5  -1  -3   20.18    1.30
   5   1  -3   23.21    1.43
   5   1   3   19.71    1.06
  -5   1   3   22.55    1.37
  -5  -1   3   23.50    1.39
  -5   1  -3   18.96    0.85
   5   1   3   19.06    1.29
   5  -1   3   20.32    1.25
   5  -1  -3   21.84    0.87
   5   1  -3   21.37    0.88
  -5   1  -3   23.99    1.65
  -5  -1  -3   22.30    1.56
  -5  -1  -4    3.08    1.10
  -5   1  -4    4.20    1.10
   5  -1  -4    5.02    0.66
   5   1  -4    4.31    0.60
   5   1   4    3.32    0.75
   5  -1   4    4.85    0.90
   5  -1  -4    4.64    0.80
   5  -1   4    3.60    0.57
   5   1  -4    4.71    0.86
   5   1   4    4.59    0.61
  -5   1   4    4.89    0.97
  -5  -1   4    3.94    0.95
   5  -1  -4    4.88    0.60
   5   1  -4    4.28    0.57
  -5   1  -4    4.95    1.05
  -5  -1  -4    3.68    1.04
   5   1   4    2.99    0.68
   5  -1   4    3.42    0.71
  -5  -1  -5   14.86    1.56
  -5   1  -5   15.09    1.57
   5  -1  -5   14.23    0.92
   5   1  -5   14.21    0.90
   5   1   5   14.04    1.20
   5  -1   5   18.79    1.30
   5  -1  -5   15.69    1.34
   5   1  -5   14.82    1.29
  -5   1   5   20.38    1.43
  -5  -1   5   17.07    1.38
   5  -1  -5   18.29    1.08
   5   1  -5   16.57    1.01
   5   1   5   15.62    1.26
   5  -1   5   16.67    1.30
  -5   1  -5   14.21    1.53
  -5  -1  -5   16.51    1.52
  -5  -1  -6    4.37    1.17
  -5   1  -6    3.95    1.21
   5  -1  -6    3.57    0.72
  -5  -1   6    3.57    1.04
   5   1   6    3.56    0.89
   5  -1   6    4.87    0.93
   5  -1  -6    6.43    0.99
   5   1  -6    3.97    0.91
  -5   1   6    6.28    1.12
   5   1   6    4.09    0.93
   5  -1  -6    7.00    0.88
   5   1  -6    4.32    0.73
  -5   1  -6    4.19    1.08
  -5  -1  -6    4.27    1.15
   5   1  -6    3.89    0.73
   5  -1   6    2.72    0.82
  -5  -1  -7   19.77    1.80
  -5   1  -7   18.98    1.87
   5  -1  -7   21.93    1.34
   5   1   7   24.00    1.66
   5  -1   7   20.80    1.52
   5  -1  -7   23.45    1.53
   5   1  -7   20.18    1.50
  -5   1   7   28.09    1.76
  -5  -1   7   26.93    1.76
   5  -1  -7   26.81    1.49
   5   1  -7   28.88    1.52
   5   1   7   21.58    1.56
   5  -1   7   19.41    1.48
   5   1  -7   26.57    1.46
  -5   1  -7   19.79    1.89
  -5  -1  -7   26.12    2.09
  -5   1  -8    1.43    1.20
  -5   1   8    0.81    0.97
  -5  -1   8    0.11    1.00
   5  -1  -8    1.38    0.75
   5   1  -8    0.78    0.73
   5   1   8    0.80    0.76
   5  -1   8    1.05    0.92
   5  -1  -8   -0.03    0.68
   5   1  -8    0.80    0.68
  -5   1  -8    2.56    1.21
  -5  -1  -8    1.06    1.12
   5  -1  -8    2.69    0.83
   5   1  -8    0.60    0.67
   5   1   8    2.14    0.90
   5  -1   8    0.73    0.81
  -5   1   9    0.09    1.09
  -5  -1   9    1.48    1.06
   5  -1  -9    1.14    0.78
   5   1  -9    1.16    0.82
  -5  -1  -9    1.85    1.48
  -5   1  -9    1.53    1.35
   5   1   9    0.49    0.78
   5  -1   9    0.97    0.81
  -5  -1 -10    2.31    1.50
  -5   1 -10   -1.41    1.62
  -5   1  10   -1.21    1.22
  -5  -1  10    0.43    1.29
  -5  -1 -11    0.85    1.60
  -5   1 -11    2.83    1.81
   5  -1 -11    2.33    1.43
  -5   1  11    2.77    1.49
  -5  -1  11   -0.19    1.38
  -5  -1 -12   -0.16    1.70
   5  -1 -12    1.01    1.50
  -5   1 -12    1.57    1.75
   5   1 -12    0.03    1.46
  -5   1  12    2.06    1.41
  -5  -1  12   -1.08    1.39
   5   1 -13   11.48    2.02
  -5   1 -13   12.56    2.42
   5  -1 -13    7.89    1.84
  -5  -1 -13    6.98    1.98
  -5   1  13   10.78    1.95
  -5  -1  13   11.28    1.98
   5  -1 -14    0.39    1.61
   5   1 -14   -1.20    1.67
  -5  -1 -14    0.38    2.06
  -5   1 -14   -0.21    1.94
  -5   1  14    0.08    1.53
  -5  -1  14   -0.98    1.62
   5  -1 -15    6.09    1.98
   5   1 -15    6.69    1.95
  -5  -1 -15    8.45    2.45
  -5   3   0   40.36    1.86
  -5  -3   0   36.10    1.98
   5  -3   0   32.72    1.49
   5   3   0   36.95    1.32
   5  -3   0   35.95    1.39
   5   3   0   35.53    1.57
  -5   3   0   37.88    1.41
  -5  -3   0   37.63    1.51
   5  -3   0   34.77    1.49
  -5  -3   1   -0.03    0.97
  -5   3  -1   -0.01    0.84
  -5  -3  -1    0.25    1.03
   5  -3  -1   -0.30    0.24
  -5   3   1    1.05    0.82
  -5  -3   1    0.00    0.65
  -5  -3  -1   -0.34    0.55
   5   3   1    0.17    0.48
   5  -3   1   -0.64    0.58
   5   3  -1    0.50    0.60
  -5   3   1    0.04    0.64
   5  -3  -1    0.27    0.60
  -5   3  -1    1.20    0.56
   5   3   1    0.75    0.52
   5   3  -1    0.46    0.42
   5  -3   1    0.94    0.51
   5  -3  -1    1.16    0.50
   5  -3  -1    0.14    0.11
   5   3  -1    0.21    0.30
   5   3   1    0.63    0.66
   5  -3   1    0.23    0.53
   5  -3  -2   31.33    1.02
  -5  -3   2   31.23    1.83
  -5  -3  -2   35.16    2.03
  -5   3  -2   27.60    1.70
   5   3   2   29.48    1.34
   5  -3   2   26.85    1.25
   5  -3  -2   29.70    1.48
   5  -3   2   30.74    1.42
   5   3  -2   29.89    0.97
   5   3  -2   28.74    1.51
   5   3   2   30.57    1.34
   5  -3  -2   32.20    1.27
  -5   3   2   32.38    1.51
  -5   3  -2   26.28    1.07
  -5  -3   2   29.55    1.49
  -5  -3  -2   28.35    1.19
   5  -3  -2   30.73    0.85
   5   3   2   31.32    1.64
   5   3  -2   35.68    1.07
   5  -3   2   27.33    1.33
  -5  -3  -2   27.83    1.63
   5   3  -2   27.54    1.01
  -5   3  -2   29.73    1.83
  -5  -3  -3    5.34    1.23
   5  -3  -3    6.21    0.58
  -5   3  -3    8.03    1.22
   5   3   3    7.46    0.84
   5  -3   3    6.55    0.72
   5  -3  -3    4.56    0.84
   5  -3   3    4.94    0.80
   5   3  -3    4.65    0.84
   5   3   3    4.70    0.63
   5  -3  -3    5.46    0.64
  -5   3   3    6.31    0.96
  -5   3  -3    6.38    0.58
  -5  -3   3    7.27    0.98
  -5  -3  -3    5.99    0.62
   5  -3   3    4.53    0.75
   5  -3  -3    6.18    0.56
   5   3  -3    7.21    0.62
   5   3   3    5.50    0.92
   5   3  -3    4.78    0.59
  -5   3  -3    4.81    1.12
  -5  -3  -3    4.72    0.94
  -5  -3  -4   15.13    1.53
  -5   3  -4   14.44    1.43
   5  -3  -4   17.29    0.95
   5   3   4   16.94    1.22
   5  -3   4   14.79    0.93
   5  -3   4   17.69    1.28
   5  -3  -4   15.77    1.23
   5   3  -4   15.89    1.27
   5   3   4   15.71    0.95
  -5   3   4   14.95    1.35
  -5  -3   4   15.26    1.31
   5  -3  -4   17.37    0.94
   5   3   4   13.09    1.24
   5   3  -4   15.70    0.91
   5  -3   4   15.35    1.10
   5   3  -4   15.45    0.97
  -5   3  -4   13.86    1.50
  -5  -3  -4   13.33    1.32
  -5   3  -5    2.24    1.17
  -5  -3  -5    1.95    1.16
   5  -3  -5   -0.56    0.58
  -5  -3   5   -0.40    0.89
   5  -3  -5    0.04    0.52
   5   3  -5    1.47    0.74
  -5   3   5    1.16    0.82
   5   3   5    0.07    0.68
   5  -3   5   -0.24    0.47
   5   3  -5    0.94    0.45
   5  -3  -5    0.53    0.50
  -5   3  -5    1.24    0.95
  -5  -3  -5   -1.24    0.94
   5   3  -5    0.90    0.53
   5   3   5    0.94    0.69
   5  -3   5   -0.02    0.55
  -5  -3  -6   14.30    1.63
  -5   3  -6   18.47    1.71
   5  -3  -6   19.67    1.08
   5   3   6   17.48    1.40
   5  -3   6   20.29    1.38
   5  -3  -6   17.80    1.30
   5   3  -6   16.69    1.34
  -5   3   6   21.24    1.56
  -5  -3   6   15.57    1.48
   5  -3  -6   19.42    1.17
   5   3  -6   20.74    1.18
   5  -3   6   15.21    1.21
   5   3   6   15.29    1.42
   5   3  -6   17.84    1.15
  -5   3  -6   13.55    1.63
  -5  -3  -6   15.45    1.54
   5  -3  -7    5.04    0.86
  -5   3  -7    4.46    1.36
  -5  -3  -7    3.62    1.25
   5  -3   7    4.27    1.01
   5  -3  -7    4.30    0.97
  -5  -3   7    5.07    1.21
   5   3  -7    2.63    0.84
   5   3   7    3.28    0.90
  -5   3   7    4.49    1.08
   5  -3   7    4.61    0.88
   5   3  -7    4.20    0.78
   5  -3  -7    2.72    0.75
  -5   3  -7    1.31    1.05
  -5  -3  -7    4.59    1.27
   5   3  -7    2.92    0.73
   5   3   7    1.86    0.93
  -5  -3  -8    8.34    1.63
  -5   3  -8    7.46    1.56
   5  -3  -8    5.89    0.80
   5   3   8    6.88    1.09
   5  -3  -8    5.29    0.96
   5   3  -8    5.90    0.98
  -5   3   8    8.30    1.28
  -5  -3   8    6.46    1.30
   5  -3   8    5.04    0.95
   5  -3  -8    7.43    1.00
   5   3  -8    6.56    0.96
   5   3   8    6.96    1.21
   5   3  -8   11.52    1.17
  -5  -3  -8    8.49    1.49
  -5  -3   9   -0.32    1.19
   5  -3  -9    1.32    0.87
  -5   3   9    0.38    1.13
  -5  -3  -9    0.92    1.36
  -5   3  -9    0.40    1.38
   5  -3   9    0.48    0.84
  -5  -3 -10   -0.72    1.50
  -5   3 -10   -0.37    1.47
   5  -3 -10    1.73    1.29
  -5   3  10    1.54    1.37
  -5  -3  10    0.75    1.32
  -5  -3 -11   -1.10    1.56
  -5   3 -11    0.47    1.53
   5  -3 -11   -0.81    1.23
  -5   3  11    1.93    1.56
  -5  -3  11    0.51    1.39
   5  -3 -12    0.74    1.54
  -5  -3 -12   -0.64    1.83
  -5   3 -12    0.59    1.74
   5   3 -12   -1.79    1.70
  -5   3  12    1.39    1.47
  -5  -3  12    2.20    1.64
   5  -3 -13    0.03    1.52
  -5  -3 -13    3.04    1.98
   5   3 -13    0.86    1.71
  -5   3 -13   -0.92    1.90
  -5   3  13    4.95    1.66
  -5  -3  13    5.10    1.79
   5  -3 -14    0.12    1.56
   5   3 -14    0.35    1.68
  -5  -3 -14    0.67    1.94
  -5   3 -14    0.96    1.93
  -5   3  14    0.07    1.64
  -5  -3  14    0.02    1.64
   5  -3 -15   -1.11    1.80
   5   3 -15   -1.69    1.87
  -5  -3 -15    3.33    2.27
  -5   3 -15    1.64    2.12
  -5   5   0   19.20    1.21
   5   5   0   16.55    0.89
   5  -5   0   18.73    1.12
   5   5   0   16.92    1.12
  -5   5   0   20.65    1.10
  -5  -5   0   18.62    1.21
   5  -5   0   17.94    1.09
   5  -5  -1   19.38    0.78
  -5   5   1   16.39    1.19
  -5  -5   1   23.13    1.67
  -5   5  -1   17.32    1.29
  -5  -5  -1   22.10    1.79
   5  -5  -1   19.43    1.21
   5   5   1   18.60    1.00
   5   5  -1   17.07    0.84
   5  -5   1   17.62    1.16
   5  -5  -1   22.06    1.19
   5   5  -1   16.62    1.13
   5   5   1   18.13    1.12
  -5   5   1   21.62    1.21
  -5   5  -1   18.07    1.05
  -5  -5   1   17.87    1.20
  -5  -5  -1   19.48    1.10
   5  -5  -1   17.53    0.53
   5   5  -1   20.07    0.61
   5   5   1   16.07    1.36
   5  -5   1   18.76    1.07
  -5   5  -1   19.94    1.56
   5   5  -1   15.91    0.73
   5  -5  -2   14.93    0.72
  -5  -5   2   13.47    1.47
  -5  -5  -2   17.72    1.66
  -5   5  -2   12.72    1.24
   5   5   2   15.28    1.05
   5  -5  -2   16.13    1.22
   5  -5   2   14.69    1.08
   5   5  -2   14.56    1.14
   5  -5  -2   16.30    1.05
   5   5   2   13.04    0.96
  -5   5   2   19.48    1.24
  -5   5  -2   12.86    0.85
  -5  -5   2   14.09    1.17
  -5  -5  -2   14.26    0.94
   5   5  -2   17.15    0.89
   5  -5   2   14.87    0.98
   5  -5  -2   15.89    0.68
   5   5   2   14.90    1.32
  -5  -5  -2   16.01    1.27
   5   5  -2   13.57    0.82
  -5   5  -2   17.03    1.56
  -5   5  -3    6.29    1.09
   5  -5  -3    6.76    0.64
  -5  -5  -3    4.17    1.26
  -5  -5   3    3.31    0.88
   5  -5  -3    6.90    0.94
   5  -5   3    6.86    0.87
   5   5  -3    7.12    0.91
   5   5   3    5.59    0.68
   5  -5  -3    7.90    0.83
  -5   5   3    6.94    0.99
  -5   5  -3    5.93    0.59
   5  -5  -3    6.09    0.58
   5  -5   3    4.51    0.70
   5   5  -3    4.88    0.59
   5   5   3    6.57    1.03
  -5  -5  -3    4.52    0.87
   5   5  -3    5.89    0.63
  -5   5  -3    7.12    1.20
  -5  -5  -4    5.49    1.29
  -5   5  -4    5.39    1.10
   5  -5  -4    9.61    0.75
   5  -5   4    6.16    0.69
   5  -5  -4    5.83    0.90
   5  -5   4    7.62    1.05
   5   5  -4    5.62    0.92
   5   5   4    6.19    0.70
  -5   5   4    6.54    1.05
  -5  -5   4    7.84    1.13
   5  -5  -4    8.59    0.70
   5   5   4    5.45    0.98
   5   5  -4    8.29    0.79
   5  -5   4    6.95    0.81
   5   5  -4    5.28    0.71
  -5   5  -4    6.01    1.24
  -5  -5  -4    6.76    1.05
  -5  -5  -5    0.84    1.12
  -5   5  -5    1.69    1.00
   5  -5  -5    1.51    0.58
  -5  -5   5    1.98    0.97
   5  -5   5    0.48    0.43
   5  -5  -5    0.97    0.66
  -5   5   5    3.17    0.99
   5   5  -5    0.48    0.70
   5  -5   5    1.39    0.73
   5   5  -5    1.33    0.52
   5  -5  -5    0.78    0.53
  -5   5  -5    0.42    0.94
  -5  -5  -5    1.21    0.78
   5   5  -5    0.64    0.51
   5   5   5    1.23    0.81
   5  -5   5    1.32    0.57
  -5  -5  -6   14.71    1.64
  -5   5  -6   11.06    1.53
   5  -5  -6   17.56    1.13
   5  -5   6   15.10    1.33
   5  -5  -6   13.73    1.19
   5   5  -6   16.52    1.35
  -5   5   6   15.37    1.38
  -5  -5   6   15.20    1.47
   5  -5  -6   15.10    1.08
   5   5  -6   14.85    1.09
   5  -5   6   11.06    1.04
   5   5  -6   15.76    1.17
  -5   5  -6   12.78    1.62
  -5  -5  -6   13.85    1.42
  -5  -5  -7    0.40    1.17
  -5   5  -7    1.29    1.15
   5  -5  -7    0.34    0.58
  -5  -5   7    2.23    1.06
   5  -5  -7    3.12    0.56
  -5   5   7    3.98    1.08
   5  -5   7    2.72    1.00
   5   5  -7    0.89    0.73
   5   5  -7    3.07    0.75
   5  -5  -7    1.04    0.65
  -5   5  -7    0.94    1.12
  -5  -5  -7    2.03    1.08
   5   5  -7    1.98    0.77
   5   5   7    1.00    0.81
   5  -5   7    0.97    0.69
  -5   5  -8    9.08    1.56
  -5  -5  -8    7.54    1.51
   5  -5  -8   12.31    1.15
   5  -5  -8    9.26    1.15
   5   5  -8   11.28    1.24
  -5   5   8    9.58    1.37
  -5  -5   8   13.43    1.50
   5  -5  -8    8.23    1.01
   5   5  -8    7.44    0.88
   5   5   8    7.37    1.20
   5  -5   8    9.61    1.13
   5   5  -8   11.80    1.19
  -5  -5  -8   10.28    1.49
  -5  -5   9    0.66    1.17
  -5   5   9    2.64    1.20
  -5  -5  -9    1.23    1.30
  -5   5  -9    2.08    1.38
  -5  -5  10   -0.17    1.28
  -5   5  10    1.46    1.37
  -5  -5 -10    0.12    1.44
  -5   5 -10    0.87    1.43
   5  -5 -10   -0.99    1.15
  -5   5  11    4.58    1.59
  -5  -5  11    0.92    1.47
  -5  -5 -11    0.32    1.62
   5  -5 -11    1.77    1.31
  -5   5 -11   -0.18    1.57
  -5   5  12    0.60    1.46
  -5  -5  12    0.31    1.39
   5  -5 -12    1.26    1.31
  -5  -5 -12    3.54    1.92
  -5   5 -12    2.46    1.84
   5   5 -12    0.63    1.69
  -5   5  13    0.67    1.46
  -5  -5  13    2.45    1.52
   5  -5 -13   -0.54    1.46
  -5  -5 -13    1.13    1.92
   5   5 -13    2.45    1.77
  -5   5 -13    2.77    2.14
  -5   5  14   -0.79    1.51
  -5  -5  14    2.20    1.70
  -5  -5 -14    0.70    1.86
   5   5 -14   -1.63    1.92
  -5   5 -14    0.04    2.06
   5   5 -15    0.03    1.87
  -5  -5 -15    5.83    2.41
  -5   5 -15    0.32    2.12
  -5  -7   0    3.25    1.20
  -5   7   0    2.83    0.76
   5  -7   0    2.99    0.69
  -5  -7   0    2.23    0.76
   5   7   0    3.55    0.56
   5   7   0    3.37    0.74
  -5   7   0    4.72    0.76
   5  -7   0    3.19    0.24
   5   7   0    2.28    0.18
   5  -7   0    2.65    0.54
   5  -7  -1   25.35    0.94
  -5  -7   1   24.87    1.87
  -5   7  -1   23.61    1.37
  -5  -7  -1   24.44    1.89
   5   7  -1   20.27    0.89
   5  -7   1   22.76    1.31
   5  -7  -1   26.65    1.39
   5   7  -1   24.19    1.41
  -5   7  -1   24.04    1.19
   5   7   1   24.14    1.30
  -5   7   1   27.35    1.36
  -5  -7   1   25.13    1.38
  -5  -7  -1   27.00    1.31
   5  -7  -1   24.99    0.72
   5   7  -1   24.23    0.83
   5   7   1   22.81    1.61
   5  -7   1   26.08    1.14
  -5   7  -1   26.08    1.76
   5   7  -1   22.23    0.90
  -5  -7  -2    0.83    1.14
  -5   7  -2    1.71    0.79
   5  -7  -2    1.61    0.52
  -5  -7   2    3.20    1.20
   5  -7  -2    0.99    0.66
   5   7   2    1.72    0.53
  -5  -7   2    1.97    0.79
  -5  -7  -2    2.06    0.60
  -5   7  -2    1.14    0.53
  -5   7   2    1.77    0.74
   5   7  -2    1.85    0.70
   5  -7   2    1.47    0.70
   5  -7   2    1.97    0.55
   5   7  -2    1.72    0.50
   5  -7  -2    1.90    0.41
  -5   7  -2    2.03    0.94
   5   7  -2    1.73    0.48
   5   7   2    1.62    0.86
  -5  -7  -3    0.94    1.06
  -5   7  -3    2.33    0.92
   5  -7  -3    2.17    0.50
   5  -7  -3    3.44    0.78
  -5  -7   3    2.43    0.88
   5   7   3    2.19    0.54
  -5   7   3    1.74    0.76
  -5   7  -3    2.53    0.50
   5  -7   3    3.55    0.69
   5   7  -3    2.87    0.83
   5  -7  -3    2.15    0.47
   5  -7   3    3.25    0.60
   5   7  -3    3.97    0.63
  -5   7  -3    3.98    1.09
  -5  -7  -3    2.86    0.78
   5   7  -3    2.10    0.53
   5   7   3    3.48    0.91
  -5  -7  -4    1.73    1.15
  -5   7  -4    0.53    0.88
   5  -7  -4    2.09    0.57
   5   7  -4   -0.26    0.68
  -5  -7   4    1.33    0.87
   5   7   4    1.83    0.55
   5  -7  -4    0.47    0.61
  -5   7   4    0.06    0.84
   5  -7   4    1.15    0.74
   5   7  -4   -0.21    0.51
   5  -7  -4    0.87    0.54
  -5   7  -4   -0.20    0.95
  -5  -7  -4    1.53    0.78
   5   7  -4    0.03    0.48
   5   7   4    0.83    0.84
   5  -7   4    1.75    0.53
  -5  -7  -5    4.00    1.31
  -5   7  -5    2.35    0.90
   5  -7  -5    2.94    0.63
   5   7  -5    2.13    0.81
  -5  -7   5    2.48    0.99
   5  -7  -5    2.98    0.82
  -5   7   5    2.78    1.02
   5  -7   5    0.58    0.77
   5  -7  -5    3.63    0.65
   5   7   5    5.00    1.08
   5   7  -5    3.83    0.75
  -5   7  -5    3.44    1.14
  -5  -7  -5    2.93    0.86
   5   7  -5    3.24    0.69
   5  -7   5    2.21    0.57
  -5  -7  -6    1.19    1.26
  -5   7  -6    1.24    0.98
   5  -7  -6    1.29    0.63
   5   7  -6    0.70    0.72
  -5  -7   6    0.18    0.95
   5  -7  -6    1.84    0.79
  -5   7   6    1.30    0.91
   5  -7   6    1.53    0.74
   5   7  -6    1.50    0.65
   5  -7  -6    0.03    0.62
  -5   7  -6    0.62    0.98
  -5  -7  -6    1.58    0.89
   5   7  -6    0.61    0.60
   5   7   6    0.75    0.75
   5  -7   6    0.15    0.54
  -5  -7  -7   11.85    1.69
  -5   7  -7   11.88    1.51
   5  -7  -7   10.03    1.08
   5  -7  -7    9.66    1.17
   5  -7   7    7.63    1.16
   5   7  -7   11.58    1.24
  -5   7   7   11.00    1.38
  -5  -7   7   12.93    1.42
   5   7   7    8.31    1.25
   5  -7  -7    7.49    0.96
   5   7  -7    9.31    0.95
   5   7  -7    8.87    1.03
  -5   7  -7    8.98    1.50
  -5  -7  -7    9.02    1.31
   5   7  -8    2.41    0.90
  -5  -7   8    2.64    1.15
   5  -7  -8    5.51    0.75
  -5   7   8    3.14    1.04
  -5  -7  -8    2.55    1.34
  -5   7  -8    2.34    1.26
  -5  -7  -8    3.76    1.22
   5   7  -8    1.55    0.82
  -5   7   9    5.01    1.40
  -5  -7   9    7.26    1.48
  -5   7  -9    6.94    1.62
   5  -7  -9    6.67    1.18
  -5  -7  -9    4.68    1.52
  -5  -7  10   -0.02    1.34
  -5   7  10   -1.12    1.36
  -5  -7 -10    0.12    1.42
  -5   7 -10    1.01    1.53
  -5   7  11   14.54    1.90
  -5  -7  11   11.92    1.80
  -5  -7 -11   13.10    2.08
  -5   7 -11   12.70    2.13
  -5   7  12    0.89    1.46
  -5  -7  12   -0.20    1.40
  -5  -7 -12   -1.25    1.67
  -5   7 -12    0.05    1.74
  -5   7  13   12.34    1.94
  -5  -7  13   10.93    2.00
   5   7 -13   11.60    2.32
  -5  -7 -13    6.54    2.16
  -5   7 -13    7.90    2.25
  -5   7  14   -0.25    1.52
  -5  -7  14    0.22    1.55
  -5  -7 -14    6.18    2.08
   5   7 -14    0.59    1.89
  -5   7 -14    1.19    2.14
  -5  -7 -15    5.41    2.25
   5   7 -15    0.16    1.99
  -5   7 -15    4.53    2.36
  -5  -9   0    4.40    0.85
   5   9   0    3.10    0.70
   5  -9   0    4.98    0.89
  -5   9   0    4.43    0.77
   5   9   0    3.43    0.37
   5  -9   0    3.01    0.50
   5  -9   0    4.01    0.37
   5  -9   0    4.30    0.57
  -5  -9   1    0.49    1.14
  -5  -9  -1    1.87    1.18
   5  -9  -1    0.54    0.42
   5  -9  -1    0.60    0.67
   5   9  -1    1.44    0.70
   5   9   1    1.70    0.62
  -5  -9   1    1.60    0.76
  -5  -9  -1    1.14    0.66
  -5   9  -1    1.39    0.59
  -5   9   1    0.09    0.66
   5   9  -1    1.14    0.41
   5  -9   1    0.99    0.67
   5  -9   1    0.57    0.23
   5  -9  -1    1.36    0.36
   5   9  -1    0.39    0.39
   5   9   1    0.57    0.17
   5   9  -1    0.81    0.38
   5   9   1    0.89    0.89
   5  -9  -2    6.79    0.64
  -5  -9  -2    6.81    1.46
  -5   9  -2    4.37    0.86
  -5  -9   2    5.66    1.32
   5  -9  -2    4.13    0.84
   5  -9   2    8.48    1.03
  -5   9  -2    5.81    0.74
  -5   9   2    6.06    0.92
   5   9  -2    6.49    0.97
   5   9   2    5.45    0.76
  -5  -9   2    6.07    0.95
   5   9  -2    6.68    0.85
   5  -9  -2    5.47    0.53
  -5   9  -2    4.23    1.08
   5   9  -2    6.68    0.66
   5   9   2    4.20    1.06
  -5  -9  -3    0.58    1.11
  -5   9  -3    2.39    0.83
   5  -9  -3    3.27    0.50
   5  -9  -3    1.26    0.73
   5   9  -3    1.99    0.82
  -5  -9   3    0.89    0.83
   5   9   3    1.99    0.58
  -5   9  -3    3.01    0.59
  -5   9   3    3.08    0.90
   5  -9   3    2.85    0.83
   5   9  -3    4.19    0.75
   5  -9  -3    1.60    0.47
  -5   9  -3    2.48    1.03
  -5  -9  -3    1.51    0.70
   5   9  -3    1.58    0.52
   5   9   3    2.08    0.96
  -5   9  -4    8.14    1.09
   5  -9  -4   11.37    0.83
  -5  -9  -4    9.07    1.48
   5  -9   4    7.03    0.83
  -5   9   4    9.81    1.18
   5  -9  -4   10.56    0.92
   5   9   4    8.75    0.81
   5   9  -4    7.46    1.05
  -5  -9   4   11.12    1.28
   5  -9  -4   10.21    0.83
   5   9   4    8.72    1.27
   5   9  -4   12.93    0.98
   5   9  -4   10.27    0.86
  -5   9  -4   11.38    1.44
  -5  -9  -4    7.23    0.98
  -5  -9  -5    0.66    1.19
  -5   9  -5   -0.07    0.91
   5  -9  -5    0.12    0.49
   5   9  -5    0.97    0.76
  -5  -9   5    0.89    0.93
   5  -9  -5    0.29    0.69
  -5   9   5    0.17    0.93
   5  -9   5    0.70    0.57
   5   9  -5    0.57    0.58
   5  -9  -5    0.69    0.56
  -5   9  -5    2.23    1.09
  -5  -9  -5    0.88    0.78
   5   9  -5    0.57    0.59
   5   9   5    1.75    0.90
  -5   9  -6    7.55    1.22
  -5  -9  -6    7.11    1.45
   5  -9  -6   10.69    0.98
   5  -9  -6    9.44    1.12
   5  -9   6   11.22    1.20
  -5   9   6   10.36    1.24
   5   9  -6    9.48    1.18
  -5  -9   6   10.28    1.33
   5  -9  -6    8.16    0.87
   5   9   6    9.05    1.32
   5   9  -6   10.32    1.07
   5   9  -6    8.04    0.94
  -5   9  -6    8.17    1.43
  -5  -9  -6    7.70    1.09
  -5  -9  -7   13.29    1.76
  -5   9  -7    8.33    1.32
   5  -9  -7   13.91    1.18
   5  -9  -7   11.60    1.22
   5  -9   7   10.31    1.25
   5   9  -7   14.25    1.36
  -5   9   7   14.85    1.53
  -5  -9   7   16.13    1.53
   5  -9  -7   12.90    1.20
   5   9  -7    8.64    1.24
   5   9   7   13.31    1.56
   5   9  -7   11.85    1.17
  -5  -9  -7    9.60    1.27
  -5  -9   8    5.00    1.26
   5  -9  -8    3.83    1.01
  -5   9   8    3.74    1.14
  -5  -9  -8    5.26    1.53
   5  -9  -8    7.05    1.05
  -5   9  -8    4.62    1.21
  -5  -9  -8    5.97    1.14
   5   9  -8    6.36    1.01
  -5   9   9   13.39    1.68
  -5  -9   9    9.30    1.51
  -5  -9  -9   12.07    1.90
  -5   9  -9    9.77    1.69
  -5  -9  10    1.27    1.46
  -5   9  10   -0.57    1.27
  -5  -9 -10   -0.20    1.48
  -5   9 -10    0.94    1.58
  -5   9  11   15.97    1.98
  -5  -9  11   14.71    1.96
  -5  -9 -11   12.42    2.13
  -5   9 -11    9.44    2.07
  -5  -9  12    0.59    1.47
  -5   9  12    3.20    1.52
  -5  -9 -12    1.55    1.82
  -5   9 -12    0.60    2.03
  -5   9  13    8.94    1.78
  -5  -9  13    4.46    1.71
  -5  -9 -13    2.34    1.93
  -5   9 -13    9.61    2.26
   5   9 -13    7.48    2.17
  -5   9  14   -1.19    1.59
  -5  -9  14   -0.04    1.51
  -5  -9 -14    1.66    2.06
   5   9 -14   -0.86    1.97
  -5   9 -14    0.61    2.06
  -5  -9 -15    1.14    2.05
   5   9 -15    0.43    1.97
  -5   9 -15   -0.10    2.13
  -5  11   0    4.82    0.87
  -5 -11   0    5.32    1.50
   5 -11   0    3.36    0.84
   5  11   0    2.82    0.73
   5  11   0    5.36    0.53
   5 -11   0    4.40    0.46
   5 -11   0    4.72    0.68
   5  11   0    4.82    0.63
  -5  11  -1    7.71    0.88
  -5 -11  -1    7.35    1.41
  -5 -11   1    5.94    1.37
   5 -11   1    3.67    0.84
  -5 -11   1    5.19    0.98
   5 -11  -1    6.13    1.00
  -5  11   1    5.93    0.89
   5  11  -1    5.73    0.92
   5  11   1    6.78    0.91
   5  11  -1    4.81    0.61
   5  11   1    6.17    1.10
   5  11   1    4.91    0.44
   5 -11   1    5.87    0.45
   5 -11  -1    6.37    0.59
   5  11  -1    5.43    0.66
   5 -11  -1    5.75    0.69
  -5  11  -2    4.68    0.72
  -5 -11  -2    4.55    1.24
   5 -11  -2    5.15    0.69
  -5 -11   2    6.61    1.45
  -5 -11   2    4.01    1.00
   5 -11  -2    3.47    0.91
   5 -11   2    4.55    0.93
   5  11  -2    5.25    0.94
  -5  11   2    3.98    0.90
   5  11   2    4.49    0.76
   5  11  -2    4.78    0.69
   5 -11   2    4.46    0.39
   5  11   2    5.83    1.16
   5  11   2    3.81    0.36
   5 -11  -2    5.36    0.60
  -5  11  -2    4.72    1.04
   5  11  -2    3.80    0.56
  -5 -11  -3    3.92    1.33
   5 -11  -3    3.68    0.71
  -5  11  -3    3.04    0.68
   5 -11  -3    1.75    0.73
   5  11  -3    1.18    0.82
  -5 -11   3    2.92    0.98
   5  11   3    2.02    0.63
  -5  11   3    1.00    0.81
   5 -11   3    2.18    0.80
   5  11  -3    3.31    0.73
   5 -11   3    1.74    0.34
   5 -11  -3    3.33    0.60
   5  11   3    1.74    0.28
  -5  11  -3    2.58    0.95
  -5 -11  -3    2.02    0.67
   5  11  -3    1.10    0.50
   5  11   3    3.72    1.08
  -5 -11  -4    6.28    1.29
   5 -11  -4   10.44    0.87
   5 -11   4    9.00    1.12
  -5  11   4    7.35    1.15
   5 -11  -4    8.16    0.94
   5  11  -4    9.88    1.13
   5  11   4    9.13    0.87
  -5 -11   4    7.99    1.15
   5  11   4    8.53    1.30
   5 -11   4   11.75    0.64
   5 -11  -4    9.72    0.83
   5  11  -4    9.99    1.02
   5  11  -4    9.12    0.89
  -5  11  -4    9.09    1.36
  -5 -11  -4    8.94    0.98
  -5 -11  -5   10.16    1.56
   5 -11  -5   10.20    1.03
   5 -11   5   11.54    1.28
  -5  11   5    7.78    1.24
   5  11  -5    9.99    1.22
  -5 -11   5    9.60    1.28
   5  11   5    7.30    1.31
   5  11  -5   12.38    1.08
   5 -11  -5    8.68    0.89
   5  11  -5    6.02    0.86
  -5  11  -5    8.71    1.36
  -5 -11  -5    7.37    0.95
  -5 -11  -6   20.53    1.93
  -5  11  -6   17.11    1.56
   5 -11  -6   23.51    1.43
   5 -11   6   26.81    1.72
  -5  11   6   27.59    1.75
   5  11  -6   19.09    1.52
  -5 -11   6   21.50    1.62
   5 -11  -6   22.33    1.34
   5  11   6   18.51    1.73
   5  11  -6   17.98    1.25
   5  11  -6   20.97    1.37
  -5  11  -6   16.88    1.74
  -5 -11  -6   17.49    1.38
  -5 -11  -7    8.05    1.66
  -5  11  -7    6.64    1.28
   5 -11  -7    5.16    0.91
  -5 -11   7    5.77    1.24
   5 -11  -7    4.95    0.99
  -5  11   7    6.89    1.25
   5  11  -7    6.07    1.05
   5 -11  -7    5.45    0.96
   5  11  -7    3.83    0.99
   5  11  -7    5.78    0.94
  -5 -11  -7    5.18    1.04
  -5  11   8   14.08    1.58
  -5 -11  -8   13.31    1.83
  -5  11  -8   17.62    1.85
  -5 -11   9    4.68    1.54
  -5  11   9    7.32    1.54
  -5  11  -9    7.35    1.66
  -5 -11  -9    3.36    1.61
  -5  11  10    4.74    1.53
  -5 -11  10    6.76    1.76
  -5 -11 -10    8.30    1.88
  -5  11 -10    4.39    1.46
  -5 -11  11    3.15    1.61
  -5  11  11    2.52    1.54
  -5 -11 -11    0.11    1.64
  -5  11 -11    1.53    1.59
  -5 -11  12    6.22    1.77
  -5  11  12    3.29    1.59
  -5 -11 -12    3.48    1.87
  -5  11 -12    3.80    1.79
  -5 -11  13    1.41    1.54
  -5  11  13    2.12    1.58
  -5 -11 -13    7.01    2.27
  -5  11 -13    4.58    2.06
   5  11 -13    0.37    2.12
  -5  11  14   -0.54    1.58
  -5 -11 -14    1.02    2.00
   5  11 -14   -2.85    2.18
  -5  11 -14    1.69    2.04
  -5  11 -15    1.69    2.11
  -5 -13   0    1.54    1.29
   5 -13   0    0.44    0.59
   5 -13   0   -0.16    0.78
   5  13   0    0.10    0.68
  -5  13   0    2.52    0.78
   5 -13   0    0.18    0.38
   5  13   0    1.13    0.50
   5  13   0    0.91    0.49
   5  13   0    0.57    0.89
  -5  13   1   10.25    1.12
  -5  13  -1   10.67    1.03
  -5 -13   1   12.56    1.66
   5 -13   1   10.99    1.22
   5 -13  -1   10.21    1.19
   5  13  -1   10.17    1.10
   5  13   1   12.05    1.08
   5  13  -1    9.38    0.87
   5  13   1    9.19    1.28
   5  13   1   11.10    0.71
   5 -13   1    9.06    0.60
   5 -13  -1   10.81    0.76
   5  13  -1   10.16    0.87
   5 -13  -1    9.50    0.87
  -5 -13  -2    6.30    1.47
  -5  13  -2   10.28    0.95
   5 -13  -2   12.68    0.95
  -5  13   2    7.43    1.12
  -5 -13   2    8.58    1.61
  -5 -13   2   13.30    1.31
   5 -13   2    9.98    1.14
   5 -13  -2   11.00    1.28
   5  13  -2    7.87    1.06
   5  13   2    6.84    0.87
   5  13  -2    9.10    0.87
   5 -13   2    9.75    0.63
   5  13   2    9.71    0.62
   5  13   2   10.52    1.42
   5 -13  -2    9.60    0.77
   5  13  -2    7.00    0.81
  -5  13  -2    8.79    1.30
  -5  13  -3    7.52    0.85
   5 -13  -3    6.24    0.76
  -5 -13  -3    6.94    1.48
  -5 -13   3    5.44    1.15
   5 -13   3    7.58    1.06
  -5  13   3    7.24    1.11
   5 -13  -3    7.63    1.12
   5  13  -3    5.55    0.91
   5  13   3    5.38    0.80
   5  13  -3    8.57    0.95
   5 -13   3    6.04    0.55
   5  13   3    5.05    0.50
   5  13   3    6.41    1.16
   5 -13  -3    6.95    0.74
   5  13  -3    5.52    0.73
  -5  13  -3   10.49    1.34
  -5 -13  -4    2.69    1.39
   5 -13  -4    3.24    0.46
  -5 -13   4    4.51    1.23
   5 -13  -4    3.50    0.96
   5  13  -4    3.09    0.89
   5 -13   4    5.69    0.98
  -5  13   4    3.36    1.04
   5  13   4    3.26    0.73
   5  13  -4    3.96    0.90
   5 -13   4    3.19    0.55
   5 -13  -4    3.55    0.70
   5  13   4    1.94    0.39
  -5 -13  -4    2.81    0.77
  -5  13  -4    2.65    1.04
   5  13  -4    3.40    0.71
   5  13   4    2.25    0.95
  -5 -13  -5    4.03    1.39
   5 -13  -5    7.30    0.95
  -5 -13   5    7.87    1.37
   5  13  -5    4.22    0.91
   5 -13   5    5.07    1.02
  -5  13   5    6.86    1.25
   5  13   5    6.63    1.27
   5 -13   5    7.04    0.74
   5 -13  -5    6.32    0.82
   5  13  -5    7.38    0.94
   5  13  -5    5.22    0.89
  -5  13  -5    7.62    1.27
  -5 -13  -6    9.43    1.67
   5 -13  -6   12.52    1.17
  -5 -13   6   10.89    1.44
   5 -13   6   14.27    1.49
  -5  13   6    9.41    1.32
   5  13  -6    5.93    1.05
   5  13   6    9.70    1.43
   5  13  -6   13.67    1.28
   5 -13  -6   13.58    1.16
   5  13  -6    9.67    1.03
  -5  13  -6   11.92    1.48
  -5 -13   7    1.26    1.11
   5 -13  -7    0.08    0.73
  -5  13   7    2.30    1.06
  -5 -13  -7    1.46    1.25
   5 -13  -7    1.57    0.80
   5  13  -7    0.13    0.69
  -5 -13   8   21.24    1.99
  -5  13   8   18.46    1.79
  -5 -13  -8   20.57    2.14
  -5 -13   9   -0.72    1.56
  -5  13   9    0.12    1.39
  -5 -13  -9    0.79    1.47
  -5 -13  10   -0.21    1.44
  -5  13  10    2.01    1.48
  -5 -13 -10    0.76    1.52
  -5 -13  11    0.85    1.54
  -5  13  11    2.31    1.49
  -5 -13 -11   -0.26    1.63
  -5  13  12    3.85    1.66
  -5 -13 -12    2.62    1.77
  -5  13  13    7.98    1.92
  -5 -13 -13    4.89    1.99
   5  13 -13    5.80    2.37
  -5  13  14    1.08    1.59
  -5 -13 -14   -0.95    2.28
   5  13 -14    3.68    2.33
  -5 -15   0    3.27    1.30
   5 -15   0    4.01    0.79
   5 -15   0    2.49    0.96
  -5  15   0    3.29    0.92
   5  15   0    4.56    0.88
   5 -15   0    2.12    0.53
   5  15   0    1.81    0.59
   5  15   0    0.80    0.56
   5  15   0    1.83    0.98
  -5 -15  -1   -0.12    1.21
  -5  15   1    4.40    0.96
   5 -15  -1    2.73    0.71
  -5  15  -1    3.70    0.87
  -5 -15   1    0.67    1.33
   5 -15   1    3.00    0.98
   5 -15  -1    1.91    0.94
   5  15   1    2.72    0.79
   5  15  -1    4.46    0.90
   5  15  -1    2.63    0.68
   5 -15  -1    3.66    0.61
   5  15   1    3.01    0.61
   5 -15   1    1.99    0.52
   5  15  -1    2.52    0.70
   5  15   1    3.63    1.06
  -5 -15  -2    4.01    1.37
   5 -15  -2    1.82    0.65
  -5 -15   2    2.94    1.34
   5 -15  -2    3.11    0.95
   5  15  -2    1.65    0.74
   5 -15   2    4.18    1.09
   5  15   2    2.73    0.79
  -5  15  -2    2.52    0.80
  -5  15   2    2.50    0.91
   5 -15  -2    2.52    0.58
   5  15  -2    1.96    0.68
   5  15   2    2.74    0.48
   5 -15   2    2.02    0.53
  -5  15  -2    2.77    0.97
   5  15  -2    2.82    0.69
   5  15   2    2.13    1.02
   5 -15  -3   12.66    1.03
  -5  15   3    7.95    1.19
  -5  15  -3    9.78    1.00
  -5 -15  -3    9.26    1.64
   5 -15   3    9.07    1.20
   5 -15  -3    7.27    1.11
   5  15  -3   12.40    1.28
   5  15   3    8.35    1.02
   5 -15   3    9.69    0.78
   5  15   3    8.27    0.67
   5 -15  -3   10.18    0.91
   5  15   3    7.85    1.30
   5  15  -3    8.24    0.93
  -5  15  -3   10.97    1.38
  -5  15   4    9.32    1.32
   5 -15  -4    8.87    1.01
  -5 -15  -4    7.70    1.54
   5 -15  -4    5.05    1.00
   5 -15   4    8.87    1.17
   5  15  -4    6.37    1.01
   5  15   4    7.21    1.34
   5  15  -4    9.56    1.10
   5 -15   4    8.97    0.86
   5  15   4    6.00    0.62
   5 -15  -4    8.07    0.89
   5  15  -4    6.71    0.92
  -5  15  -4    8.92    1.31
  -5 -15  -5    6.93    1.53
   5 -15  -5    8.94    1.01
  -5 -15   5   10.03    1.47
   5 -15   5    7.70    1.21
  -5  15   5   10.09    1.39
   5  15  -5    9.88    1.22
   5  15  -5   12.82    1.33
   5  15   5    7.40    1.39
   5 -15   5    7.41    0.82
   5  15   5    6.91    0.67
   5 -15  -5   10.81    1.05
   5  15  -5    8.44    0.99
  -5  15  -5    8.24    1.32
  -5 -15  -6   -0.24    1.29
   5 -15  -6   -0.06    0.78
  -5 -15   6    1.34    1.11
  -5  15   6    0.52    1.01
   5 -15  -6    1.14    0.66
   5  15  -6    1.60    0.86
   5  15  -6    1.38    0.66
  -5 -15   7    7.89    1.41
  -5  15   7    9.97    1.54
  -5 -15  -7    5.12    1.54
  -5 -15   8    2.99    1.41
  -5  15   8    3.58    1.49
  -5 -15  -8   -0.72    1.53
  -5 -15   9    3.41    1.47
  -5  15   9    4.25    1.56
  -5 -15  -9    2.79    1.55
  -5  15  10    0.54    1.43
  -5 -15 -10   -2.53    1.69
  -5  15  11    8.21    1.88
  -5 -15 -11    7.66    1.99
  -5  15  12    0.15    1.51
  -5 -15 -12    2.92    1.91
  -5  15  13   11.32    2.06
  -5 -15 -13   12.35    2.36
  -5  15  14    2.63    1.64
  -5 -15 -14    0.39    1.89
   5  15 -14    1.67    2.09
  -5 -17   0    7.08    1.53
  -5  17   0    7.90    1.10
   5  17   0    7.58    1.04
   5  17   0    5.74    1.26
   5  17   0    5.99    0.85
   5 -17   0    5.10    0.71
   5 -17   0    7.59    0.98
   5  17   0    5.57    0.84
  -5 -17  -1    2.90    1.38
  -5  17  -1    3.68    0.98
  -5 -17   1    2.05    1.31
   5 -17   1    1.68    0.98
   5 -17  -1    2.95    1.02
   5  17  -1    2.69    0.89
   5  17   1    2.56    0.84
  -5  17   1    1.25    0.86
   5 -17  -1    2.57    0.61
   5  17  -1    2.39    0.72
   5  17   1    3.45    0.66
   5 -17   1    2.28    0.59
   5 -17  -1    5.30    0.93
   5  17  -1    2.64    0.74
   5  17   1    2.86    1.08
  -5 -17  -2    1.23    1.35
   5 -17  -2   -0.10    0.72
  -5 -17   2    0.81    1.41
   5 -17   2    0.38    0.78
   5 -17  -2    0.99    0.91
   5  17  -2    1.17    0.82
  -5  17  -2   -0.08    0.76
   5  17   2    0.55    0.70
  -5  17   2    0.12    0.85
   5 -17  -2    1.21    0.66
   5  17  -2   -0.49    0.70
   5  17   2    0.88    0.52
   5 -17   2   -0.27    0.54
  -5  17  -2    0.03    0.90
   5  17  -2   -0.50    0.70
   5  17   2   -0.23    1.01
  -5 -17  -3    2.63    1.33
   5 -17  -3    7.67    0.94
  -5  17   3    5.73    1.18
   5  17   3    4.72    0.90
   5 -17  -3    3.39    1.08
   5  17  -3    3.29    0.83
   5 -17   3    6.65    1.20
  -5  17  -3    2.24    0.80
   5 -17  -3    2.12    0.62
   5  17  -3    4.56    0.86
   5  17   3    3.77    0.61
   5 -17   3    2.66    0.61
  -5  17  -3    3.12    1.07
   5  17  -3    3.45    0.76
   5  17   3    4.79    1.20
  -5 -17  -4    5.40    1.38
   5 -17  -4    6.24    0.97
   5 -17   4    3.76    1.00
   5 -17  -4    6.58    0.91
  -5  17   4    4.35    1.20
   5  17  -4    5.75    1.03
   5  17   4    7.09    1.34
   5  17  -4    5.98    1.05
   5  17   4    4.31    0.61
   5 -17   4    4.32    0.75
   5 -17  -4    6.44    0.89
  -5  17  -4    2.72    0.91
   5  17  -4    3.38    0.78
  -5 -17  -5    1.87    1.36
   5 -17  -5   -1.05    0.79
  -5  17   5    1.63    1.09
   5 -17  -5    1.84    0.73
   5  17  -5   -0.62    0.94
   5 -17   5    1.32    0.68
   5  17   5    1.31    0.49
  -5  17  -5    1.34    1.06
   5  17  -5    0.59    0.68
   5 -17  -6   19.50    1.42
  -5 -17  -6    9.62    1.67
  -5  17   6   17.25    1.67
   5 -17   6   12.88    1.12
   5  17  -6   18.28    1.49
  -5  17   7   10.15    1.69
  -5 -17  -7    6.88    1.66
  -5  17   8    4.66    1.55
  -5 -17  -8    4.01    1.56
  -5  17   9    3.14    1.69
  -5 -17  -9    2.01    1.62
  -5  17  10    3.99    1.64
  -5 -17 -10    3.10    1.65
  -5  17  11    1.22    1.54
  -5 -17 -11    1.64    1.66
  -5  17  12    0.83    1.58
  -5 -17 -12   -0.64    1.80
  -5  17  13   10.33    1.94
  -5 -17 -13   10.09    2.34
  -5 -17 -14    4.38    2.18
  -5 -19   0    2.40    1.32
   5 -19   0    3.83    1.07
  -5  19   0    3.61    1.05
   5  19   0    5.04    1.03
   5  19   0    4.58    0.80
   5 -19   0    3.90    0.74
   5 -19   0    4.76    0.91
   5  19   0    4.93    1.19
   5  19   0    3.79    0.85
  -5  19  -1    9.37    1.26
  -5  19   1   11.38    1.35
  -5 -19   1    9.53    1.75
  -5 -19  -1   11.12    1.76
   5  19   1   11.14    1.23
   5 -19   1   12.25    1.44
   5 -19  -1    7.19    1.27
   5  19  -1    7.82    1.13
   5  19  -1   11.19    1.11
   5 -19   1   10.25    0.95
   5  19   1    8.15    0.92
   5  19   1    9.57    1.39
   5 -19  -1    7.74    0.91
   5  19  -1    6.79    1.01
   5 -19  -1    9.75    1.13
  -5 -19  -2    6.28    1.55
   5 -19  -2    8.73    1.13
  -5 -19   2    3.77    1.50
  -5  19   2    7.61    1.34
   5 -19   2    3.41    0.99
   5  19   2    6.52    1.11
   5 -19  -2    7.08    1.28
  -5  19  -2    3.35    1.00
   5  19  -2    7.70    1.16
   5 -19   2    6.86    0.89
   5  19  -2    3.40    0.82
   5 -19  -2    5.77    0.83
   5  19   2    3.35    0.65
  -5  19  -2    5.70    1.14
   5  19  -2    3.34    0.85
   5  19   2    5.76    1.30
  -5 -19  -3   -0.25    1.31
   5 -19  -3    0.79    0.48
   5 -19   3   -0.74    0.94
   5 -19  -3    1.71    1.05
   5  19  -3    0.59    0.88
  -5  19  -3    1.18    0.77
  -5  19   3    0.46    1.00
   5  19   3    0.50    0.78
   5 -19  -3    0.67    0.57
   5  19  -3    0.48    0.72
   5 -19   3    0.13    0.57
   5  19   3   -0.16    0.55
  -5  19  -3    2.27    1.05
   5  19  -3    1.14    0.85
   5  19   3    1.23    1.09
  -5 -19  -4    5.27    1.52
   5 -19  -4    5.27    1.13
   5 -19  -4    5.51    1.18
  -5  19   4    5.56    1.28
   5 -19   4    5.17    0.90
   5  19   4    4.78    0.74
   5 -19  -4    6.24    0.96
   5  19  -4    5.73    0.97
  -5  19  -4    8.48    1.29
  -5 -19  -5    0.56    1.36
   5 -19  -5    2.48    0.49
  -5  19   5    0.49    1.14
   5 -19   5    1.47    0.76
   5  19   5    1.11    0.59
   5  19  -5    1.43    0.68
  -5 -19  -6    9.28    1.73
   5 -19   6   12.47    1.13
  -5  19   6   11.44    1.58
  -5  19   7    4.17    1.55
  -5 -19  -7    5.73    1.65
  -5  19   8    7.35    1.73
  -5 -19  -8    7.82    1.89
  -5  19   9    3.20    1.74
  -5 -19  -9    3.73    1.78
  -5  19  10    3.23    1.69
  -5 -19 -10    1.05    1.65
  -5  19  11    0.45    1.52
  -5 -19 -11   -0.56    1.69
  -5  19  12    3.98    1.74
  -5 -19 -12   -0.11    1.80
  -5  19  13   -3.63    1.84
  -5 -19 -13    1.17    1.95
   5 -21   0    2.80    0.93
  -5 -21   0    1.94    1.43
   5 -21   0    1.39    0.99
  -5  21   0    2.18    0.99
   5  21   0    4.76    1.08
   5  21   0    2.56    0.79
   5 -21   0    2.42    0.75
   5  21   0    4.64    1.01
   5  21   0    2.58    1.07
  -5  21  -1   11.81    1.38
  -5  21   1   11.52    1.49
  -5 -21   1   16.81    1.99
  -5 -21  -1   10.34    1.67
   5  21  -1   10.67    1.43
   5  21   1   10.12    1.31
   5 -21   1   13.30    1.62
   5 -21  -1    9.92    1.43
   5  21  -1   11.20    1.49
   5  21  -1    9.52    1.16
   5 -21   1    8.86    0.95
   5  21   1   10.11    1.07
   5  21   1   14.81    1.63
   5 -21  -1    8.79    1.03
   5  21  -1   12.97    1.32
   5 -21  -1   11.61    1.26
  -5  21  -2    9.41    1.27
   5 -21  -2    7.42    1.11
  -5  21   2    8.14    1.43
  -5 -21  -2    9.36    1.66
   5  21   2   10.07    1.32
   5 -21  -2    8.98    1.40
   5  21  -2    8.64    1.10
   5 -21   2   10.68    1.14
   5  21   2    6.76    0.89
   5 -21  -2   10.62    1.07
   5  21  -2    8.92    1.14
  -5 -21  -3    1.89    1.34
   5 -21  -3    0.03    0.66
  -5  21  -3    0.10    0.83
  -5  21   3    1.18    1.09
   5  21   3    1.69    0.88
   5 -21  -3   -1.06    0.79
   5  21  -3    0.60    0.77
   5 -21   3    0.16    0.69
   5  21   3   -0.33    0.58
  -5  21  -3    1.40    0.90
   5  21  -3   -0.66    0.74
  -5 -21  -4    2.69    1.50
   5 -21  -4    4.82    1.04
   5 -21  -4   -0.01    1.03
  -5  21   4    1.25    1.20
   5 -21   4    0.98    0.82
   5  21   4    2.48    0.74
   5  21  -4    3.06    0.96
  -5  21   5    8.13    1.73
  -5 -21  -5    7.29    1.69
   5  21   5    5.29    0.83
  -5  21   6    1.89    1.55
  -5 -21  -6    2.03    1.39
  -5  21   7    1.99    1.59
  -5 -21  -7    0.62    1.51
  -5  21   8   -0.74    1.57
  -5 -21  -8    1.71    1.50
  -5  21   9    5.42    1.82
  -5 -21  -9    4.67    1.70
  -5  21  10    0.79    1.65
  -5 -21 -10    1.99    1.77
  -5  21  11   11.68    2.12
  -5 -21 -11   13.25    2.32
  -5  21  12    2.04    1.72
  -5 -21 -12    0.10    1.79
  -5  21  13    2.80    1.72
  -5 -21 -13   -1.23    2.09
   5 -23   0    0.93    0.91
  -5 -23   0    2.00    1.44
  -5  23   0   -0.17    1.08
   5  23   0   -0.55    0.69
   5 -23   0   -1.21    0.78
   5  23   0   -0.16    0.95
  -5  23  -1    7.89    1.45
  -5  23   1    8.59    1.52
  -5 -23  -1    9.52    1.80
  -5 -23   1    5.02    1.57
   5  23   1    8.27    1.34
   5 -23   1    8.38    1.06
   5  23   1    8.25    1.10
   5  23  -1    8.30    1.21
   5 -23  -1   10.78    1.32
  -5 -23  -2    1.35    1.40
   5 -23  -2    1.23    0.98
  -5  23  -2   -0.32    1.03
  -5  23   2   -1.56    1.27
   5  23   2    0.44    0.90
   5  23   2   -0.24    0.78
   5 -23   2    1.71    0.76
   5  23  -2    0.87    0.79
  -5 -23  -3    6.01    1.54
   5 -23  -3    5.22    1.17
  -5  23  -3    3.94    1.13
  -5  23   3    5.08    1.44
   5  23   3    4.39    0.85
   5  23  -3    3.41    1.01
  -5  23   4   -0.17    1.47
  -5 -23  -4    1.19    1.45
  -5  23   5    0.52    1.58
  -5 -23  -5    0.55    1.40
  -5 -23  -6    7.44    1.87
  -5  23   7    6.97    1.97
  -5 -23  -7    5.63    1.80
  -5  23   8    9.44    2.15
  -5 -23  -8    3.41    1.67
  -5  23   9    0.74    1.76
  -5 -23  -9    7.74    1.94
  -5  23  10    5.73    1.94
  -5 -23 -10    6.61    1.98
  -5  23  11    5.20    1.87
  -5 -23 -11    5.50    1.99
  -5  23  12    0.11    1.74
  -5 -23 -12    0.82    1.88
  -5  25   0    3.35    1.27
   5 -25   0    4.20    1.12
  -5 -25   0    4.28    1.43
   5  25   0    3.35    1.02
  -5  25   1    9.55    1.69
  -5 -25   1    9.98    1.77
  -5 -25  -1    9.74    1.74
  -5  25  -1    8.80    1.50
  -5  25  -2   -0.53    1.10
  -5  25   2    1.57    1.49
  -5 -25  -2    1.55    1.43
  -5  25  -3    2.17    1.16
  -5  25   3    2.27    1.73
  -5 -25  -3    5.99    1.65
  -5  25   4    4.03    1.84
  -5 -25  -4    5.94    1.69
  -5  25   5    4.78    1.79
  -5 -25  -5    6.37    1.73
  -5 -25  -6    5.84    1.72
  -5  25   6   16.47    2.18
  -5  25   7    3.39    1.88
  -5 -25  -7    6.17    1.87
  -5  25   8    6.80    1.95
  -5 -25  -8    5.15    1.84
  -5  25   9   -0.83    1.70
  -5 -25  -9    1.59    1.70
  -5  25  10    8.59    2.06
  -5 -25 -10   14.17    2.39
  -5  25  11    3.86    1.91
  -5 -25 -11    3.11    1.96
  -5 -25 -12    0.25    1.88
  -5  27   0    5.89    1.71
  -5 -27   0    6.38    1.63
  -5  27  -1    2.08    1.37
  -5  27   1    3.67    1.65
  -5 -27  -1   -0.52    1.39
  -5  27  -2    7.09    1.51
  -5  27   2    4.86    1.73
  -5 -27  -2    4.11    1.56
  -5  27  -3    3.41    1.30
  -5  27   3    4.22    1.78
  -5 -27  -3    7.42    1.67
  -5  27   4    4.64    2.01
  -5 -27  -4    4.52    1.59
  -5  27   5    8.66    2.18
  -5 -27  -5   14.90    2.16
  -5  27   6    2.01    1.80
  -5 -27  -6    6.54    1.87
  -5  27   7    1.80    2.01
  -5 -27  -7    0.86    1.70
  -5  27   8    8.04    2.09
  -5 -27  -8    5.52    2.05
  -5  27   9    2.83    1.88
  -5 -27  -9    4.25    2.03
  -5  27  10   -0.56    1.75
  -5 -27 -10    1.87    1.94
  -5  27  11    2.22    1.76
  -5 -27 -11    4.00    2.02
  -5  29   0    7.73    1.97
  -5 -29   0    6.52    1.64
  -5  29   1   10.57    2.05
  -5 -29  -1   11.05    1.86
  -5  29  -1   14.25    2.16
  -5  29  -2    1.53    1.50
  -5  29   2    1.42    1.83
  -5 -29  -2   -0.39    1.54
  -5  29  -3    3.64    1.54
  -5  29   3    0.51    1.84
  -5 -29  -3    2.42    1.52
  -5  29   4    2.11    1.98
  -5 -29  -4    4.58    1.74
  -5  29   5    4.42    2.11
  -5 -29  -5    4.22    1.65
  -5  29   6   -1.43    1.90
  -5 -29  -6    1.47    1.66
  -5  29   7    2.93    1.97
  -5 -29  -7    1.89    1.74
  -5  29   8    1.80    1.97
  -5 -29  -8    1.56    1.81
  -5  29   9    4.28    2.06
  -5 -29  -9    3.14    1.90
  -5  29  10    0.25    1.82
  -5 -29 -10   -0.72    1.87
  -5 -29 -11    0.05    1.97
  -5  31   0    6.81    2.06
  -5  31  -1    0.25    1.78
  -5  31   1    1.20    1.96
  -5 -31  -1    1.98    1.53
  -5  31  -2   -0.04    1.69
  -5  31   2    1.74    2.07
  -5 -31  -2    1.09    1.41
  -5  31  -3   -2.09    1.74
  -5  31   3    1.26    1.96
  -5 -31  -3    1.31    1.47
  -5  31   4    3.35    2.07
  -5 -31  -4    3.17    1.60
  -5  31   5    3.59    2.13
  -5 -31  -5    5.52    1.89
  -5 -31  -6    7.74    1.94
  -5  31   6   11.95    2.54
  -5  31   7    0.73    2.09
  -5 -31  -7   -0.38    1.75
  -5  31   8    0.02    1.90
  -5 -31  -8   -0.34    1.76
  -5  31   9    2.79    2.06
  -5 -31  -9    1.49    1.87
  -5 -31 -10    2.24    1.88
  -5  33   0    0.47    1.96
  -5  33  -1    0.47    1.88
  -5  33   1    3.82    2.11
  -5 -33  -1    2.70    1.70
  -5  33  -2    6.43    1.99
  -5  33   2    9.69    2.32
  -5 -33  -2   11.46    2.09
  -5  33  -3    1.44    1.77
  -5  33   3    0.65    1.99
  -5 -33  -3    0.16    1.67
  -5  33   4    9.26    2.37
  -5 -33  -4   11.49    2.09
  -5  33   5   -1.10    2.13
  -5 -33  -5    5.39    1.96
  -5  33   6    4.12    2.31
  -5 -33  -6   -0.15    1.62
  -5  33   7    2.46    2.17
  -5 -33  -7    1.53    1.93
  -5  33   8    5.06    2.21
  -5 -33  -8    4.34    1.88
  -5  35   0    9.55    2.32
  -5  35   1   15.90    2.52
  -5  35  -1   15.08    2.52
  -5  35  -2    0.11    1.95
  -5  35   2    0.17    2.12
  -5 -35  -2    4.17    1.89
  -5  35  -3    1.98    1.95
  -5  35   3    2.58    2.18
  -5 -35  -3    0.79    1.69
  -5  35   4   -1.32    2.10
  -5 -35  -4    2.25    1.80
  -5  35   5    4.08    2.21
  -5  35   6    5.15    2.34
  -5  37   0    2.20    2.14
  -5  37   1   10.43    2.47
  -5  37  -1   19.23    2.81
  -5  37  -2    6.08    2.24
  -5  37   2    2.41    2.23
  -5  37   3    2.17    2.19
  -5  37   4    3.44    2.23
  -5  37   5    4.05    2.18
  -5  39   0    5.43    2.31
  -5  39  -1    0.57    1.99
  -5  39   1    2.77    2.18
  -5  39  -2   -0.73    2.10
  -5  39   2    1.88    2.16
  -6   0   0    0.26    0.65
   6   0   0   -0.16    0.61
   6   0   0   -0.13    0.24
  -6   0   0    0.83    0.97
   6   0   0    0.52    0.76
  -6   0   1   -0.28    0.70
  -6   0  -1    0.29    0.59
   6   0  -1    0.44    0.68
   6   0   1    0.36    0.57
   6   0   1   -1.07    0.56
  -6   0  -1   -0.58    1.07
  -6   0   1    0.94    1.04
   6   0   1    0.94    0.66
  -6   0  -2   20.15    1.68
   6   0   2   18.27    1.19
   6   0  -2   18.77    1.37
   6   0   2   21.30    1.26
  -6   0   2   21.85    1.41
  -6   0  -2   20.85    1.08
   6   0   2   22.36    1.47
  -6   0   3    0.86    0.86
   6   0  -3    0.15    0.73
   6   0   3   -0.17    0.51
   6   0   3    1.11    0.63
  -6   0  -3   -1.45    1.19
   6   0   3   -0.09    0.62
  -6   0  -4   30.89    2.08
   6   0   4   31.96    1.53
   6   0  -4   35.64    1.84
  -6   0   4   30.55    1.80
   6   0   4   31.91    1.69
   6   0  -4   30.38    1.12
  -6   0  -4   33.78    2.07
  -6   0  -5    1.88    1.32
  -6   0   5    0.56    1.03
   6   0  -5   -0.44    0.78
   6   0   5   -0.10    0.75
   6   0  -5    0.16    0.37
  -6   0  -5   -0.26    1.03
   6   0   5   -0.71    0.82
  -6   0  -6   25.72    2.13
   6   0   6   24.61    1.64
   6   0  -6   26.59    1.71
  -6   0   6   21.74    1.78
   6   0   6   24.62    1.60
   6   0  -6   21.44    1.20
  -6   0  -6   25.73    2.06
  -6   0  -7    0.44    1.31
  -6   0   7   -0.53    1.18
   6   0  -7   -0.02    0.68
   6   0  -7   -0.68    0.72
   6   0   7    0.53    0.82
  -6   0   8  111.16    3.63
  -6   0  -8  112.12    4.09
  -6   0   9    1.14    1.46
  -6   0  -9   -0.74    1.51
  -6   0  10    2.57    1.62
  -6   0 -10   -1.05    1.64
  -6   0  11    2.65    1.58
  -6   0 -11   -0.67    1.76
  -6   0 -12  304.44    7.70
   6   0 -12  314.61    6.93
  -6   0  13   -1.51    1.83
  -6   0 -13    3.07    2.15
   6   0 -13    0.01    1.68
  -6   0  14    1.20    1.62
  -6   0 -14    2.45    2.13
   6   0 -14    4.24    1.94
  -6  -2   0    1.50    0.74
   6  -2   0   -0.53    0.30
   6   2   0    2.99    0.74
   6   2   0    1.23    0.57
  -6   2   0    1.04    0.67
   6  -2   0    1.54    0.58
  -6  -2   0   -1.19    1.05
  -6   2   0    3.10    1.14
   6   2   0    1.00    0.73
   6  -2   0    1.72    0.68
  -6   2   1   54.09    2.22
  -6  -2   1   54.02    2.41
  -6   2  -1   51.74    2.22
  -6  -2  -1   52.79    2.43
   6   2   1   47.46    2.04
   6  -2   1   53.21    2.01
   6   2   1   48.78    1.69
   6  -2   1   52.89    1.80
   6  -2  -1   52.12    1.89
   6  -2   1   53.86    1.84
   6   2  -1   49.84    1.95
   6   2   1   50.50    1.84
  -6   2   1   46.91    1.82
  -6   2  -1   52.29    1.68
  -6  -2   1   52.05    1.91
  -6  -2  -1   51.90    1.72
  -6   2  -2 1434.94   11.36
  -6  -2  -2 1430.23   11.92
   6   2   2 1466.79    9.48
   6  -2   2 1446.38    9.82
   6  -2  -2 1446.61   10.22
   6  -2   2 1435.36    9.18
   6   2  -2 1463.09   10.30
   6   2   2 1449.28    9.25
  -6   2   2 1451.82    9.67
  -6   2  -2 1431.51    7.97
  -6  -2   2 1489.67    9.85
  -6  -2  -2 1435.51    8.14
   6   2   2 1388.87   10.65
   6  -2   2 1426.95    9.81
  -6  -2  -3  292.43    5.53
  -6   2  -3  289.44    5.23
   6   2   3  303.38    4.50
   6  -2   3  278.37    4.45
   6  -2  -3  310.58    4.89
   6  -2   3  296.70    4.13
   6   2  -3  291.03    4.70
   6   2   3  297.13    4.08
  -6   2   3  307.60    4.69
  -6  -2   3  295.21    4.68
   6   2   3  286.07    4.90
   6  -2   3  291.22    4.50
   6  -2  -3  286.88    2.70
  -6  -2  -3  293.46    5.29
  -6   2  -3  301.48    5.63
  -6  -2  -4   19.24    1.81
  -6   2  -4   18.13    1.65
   6   2   4   15.93    1.13
   6  -2   4   14.12    1.24
   6  -2  -4   19.43    1.55
   6  -2   4   14.26    1.00
   6   2  -4   17.17    1.37
  -6   2   4   17.10    1.40
  -6  -2   4   14.15    1.34
   6   2   4   15.41    1.32
   6  -2  -4   15.30    0.84
   6  -2   4   17.69    1.24
   6   2  -4   19.67    1.01
  -6   2  -4   14.52    1.60
  -6  -2  -4   19.60    1.61
  -6  -2  -5  431.25    6.95
  -6   2  -5  422.31    6.65
   6   2   5  408.73    5.79
   6  -2   5  413.60    5.89
   6  -2  -5  420.23    6.12
   6   2  -5  417.76    5.98
  -6   2   5  422.82    5.98
  -6  -2   5  420.63    5.98
   6  -2  -5  424.29    4.50
   6   2   5  417.19    6.08
  -6   2  -5  421.08    7.06
  -6  -2  -5  421.81    6.75
  -6  -2  -6  709.65    9.06
  -6   2  -6  739.31    9.07
   6   2   6  672.51    7.60
   6  -2   6  709.59    8.10
   6  -2  -6  713.62    8.10
   6   2  -6  709.49    7.86
  -6   2   6  697.40    7.95
  -6  -2   6  718.46    8.04
   6  -2   6  715.46    7.61
   6  -2  -6  674.90    6.29
   6   2  -6  712.00    6.39
   6   2   6  709.87    8.15
  -6  -2  -6  738.78    9.37
  -6  -2  -7   72.69    3.27
  -6   2  -7   76.03    3.24
  -6   2   7   70.08    2.83
  -6  -2   7   81.34    3.00
   6   2   7   74.03    2.82
   6  -2  -7   80.21    2.43
   6   2  -7   71.51    2.21
   6  -2   7   74.18    2.70
   6   2  -7   80.02    2.51
  -6   2   8   58.79    2.79
  -6  -2   8   50.16    2.62
  -6  -2  -8   57.07    3.03
  -6   2  -8   59.06    3.07
  -6   2   9  138.15    4.20
  -6  -2   9  125.94    4.05
  -6  -2  -9  132.29    4.63
  -6   2  -9  129.94    4.54
  -6   2  10  253.05    5.70
  -6  -2  10  251.06    5.69
  -6  -2 -10  242.25    6.32
  -6   2 -10  246.99    6.35
  -6  -2  11   69.56    3.37
  -6  -2 -11   63.82    3.74
  -6   2 -11   75.98    3.97
   6  -2 -11   70.23    3.29
  -6   2  12    1.49    1.58
  -6  -2  12    0.33    1.62
  -6  -2 -12    0.94    1.83
  -6   2 -12    2.10    1.92
   6  -2 -12    1.13    1.49
   6   2 -12    3.02    1.68
  -6   2  13  103.32    4.04
  -6  -2  13  111.85    4.27
  -6  -2 -13  105.74    4.99
  -6   2 -13  105.03    5.00
   6   2 -13  117.21    4.61
  -6   2  14   97.99    4.11
  -6  -2  14   92.95    3.98
   6   2 -14  106.79    4.55
  -6   2 -14  101.14    5.04
  -6  -4   0   -0.80    0.75
   6  -4   0    0.09    0.63
   6   4   0   -0.93    0.69
  -6   4   0   -0.21    0.67
   6  -4   0    0.45    0.54
  -6   4   0    0.91    0.86
  -6  -4   0    0.77    1.11
   6   4   0    1.99    0.90
   6  -4   0    0.15    0.65
  -6   4   1  169.11    3.50
  -6  -4   1  163.94    4.09
  -6   4  -1  166.52    3.64
  -6  -4  -1  157.78    4.12
   6   4   1  155.62    2.87
   6  -4   1  159.66    3.20
   6  -4  -1  163.92    3.42
   6  -4   1  161.59    3.23
   6  -4  -1  164.83    3.12
   6   4  -1  164.56    3.42
   6   4   1  161.41    3.22
  -6   4   1  166.49    3.24
  -6   4  -1  160.75    2.87
  -6  -4   1  173.00    3.29
  -6  -4  -1  166.86    3.01
   6   4   1  156.91    3.73
   6  -4   1  149.43    3.07
  -6  -4   2   48.71    2.43
  -6   4  -2   48.12    2.21
  -6  -4  -2   47.09    2.46
   6   4   2   47.58    1.74
   6  -4   2   44.16    1.70
   6  -4  -2   46.82    1.94
   6  -4   2   53.49    1.99
   6   4  -2   47.75    1.96
   6   4   2   49.17    1.78
  -6   4   2   46.06    1.86
  -6   4  -2   47.97    1.55
  -6  -4   2   48.15    1.95
  -6  -4  -2   49.15    1.62
   6  -4   2   46.48    1.78
   6   4   2   43.72    2.09
  -6   4  -2   50.34    2.46
  -6  -4  -3   15.98    1.77
  -6   4  -3   15.63    1.53
   6   4   3   15.54    1.16
   6  -4   3   18.41    1.13
   6  -4  -3   20.36    1.46
   6  -4   3   20.35    1.38
   6   4  -3   15.71    1.26
   6   4   3   16.99    1.11
  -6   4   3   15.02    1.30
  -6  -4   3   18.14    1.38
   6  -4   3   16.79    1.17
   6  -4  -3   15.69    0.74
   6   4  -3   18.47    0.92
   6   4   3   16.70    1.44
  -6  -4  -3   20.68    1.58
  -6   4  -3   15.72    1.62
  -6  -4  -4   27.94    2.12
  -6   4  -4   26.78    1.87
   6   4   4   22.50    1.41
   6  -4   4   27.83    1.21
   6  -4   4   24.65    1.53
   6  -4  -4   22.85    1.44
   6   4  -4   20.94    1.45
  -6   4   4   23.60    1.61
  -6  -4   4   25.47    1.64
   6   4   4   20.19    1.53
   6  -4  -4   25.67    1.09
   6  -4   4   24.06    1.37
   6   4  -4   22.53    1.07
  -6   4  -4   20.04    1.75
  -6  -4  -4   22.36    1.72
  -6   4  -5  423.98    6.55
  -6  -4  -5  463.49    7.28
   6   4   5  424.39    5.84
   6  -4   5  429.90    6.03
   6  -4  -5  440.27    6.09
   6   4  -5  447.06    6.21
  -6   4   5  451.08    6.18
  -6  -4   5  443.97    6.19
   6  -4  -5  431.30    4.53
   6   4   5  431.01    6.36
   6   4  -5  457.98    4.98
  -6   4  -5  419.93    7.22
  -6  -4  -5  421.97    6.54
  -6  -4  -6    7.83    1.59
  -6   4  -6    4.83    1.36
  -6  -4   6    5.54    1.26
   6   4   6    5.77    1.06
  -6   4   6    5.30    1.25
   6   4  -6    4.16    0.69
   6   4   6    6.12    1.12
   6  -4  -6    4.31    0.74
  -6  -4  -6    3.93    1.21
  -6  -4  -7    0.84    1.31
  -6   4  -7   -0.79    1.42
   6  -4  -7   -0.69    0.74
  -6  -4   7   -0.91    1.21
  -6   4   7    2.86    1.31
   6   4  -7    0.90    0.67
   6  -4  -7    0.75    0.74
   6   4  -7   -0.04    0.74
  -6  -4  -8   31.39    2.49
  -6   4  -8   28.06    2.28
  -6   4   8   33.19    2.26
  -6  -4   8   34.31    2.27
  -6  -4  -9  142.54    4.79
  -6   4  -9  143.87    4.69
  -6   4   9  149.38    4.27
  -6  -4   9  156.80    4.48
  -6  -4 -10   70.21    3.74
  -6   4 -10   71.24    3.67
  -6   4  10   69.82    3.22
  -6  -4  10   61.69    3.13
  -6  -4 -11    2.92    2.01
  -6   4 -11    3.43    1.77
  -6   4  11    2.85    1.67
  -6  -4  11    1.53    1.63
  -6  -4 -12   31.41    2.89
  -6   4  12   25.69    2.44
  -6  -4  12   28.12    2.51
  -6  -4 -13   74.67    4.33
  -6   4 -13   65.84    4.13
   6   4 -13   75.75    4.00
  -6   4  13   80.45    3.71
  -6  -4  13   73.23    3.57
  -6  -4 -14   42.22    3.55
  -6   4 -14   40.74    3.66
   6   4 -14   51.54    3.62
  -6   4  14   45.53    3.01
  -6  -4  14   39.70    2.89
  -6   6   0  969.47    7.79
  -6  -6   0  939.45    9.75
   6  -6   0  927.09    7.95
   6  -6   0  949.35    7.90
   6   6   0  951.88    8.04
  -6   6   0  960.71    7.32
  -6  -6   0  987.97    7.64
  -6  -6   1   55.91    2.65
  -6   6  -1   55.79    2.08
  -6  -6  -1   57.82    2.69
   6  -6   1   57.44    2.02
   6  -6  -1   57.44    2.10
   6   6   1   62.31    1.83
   6  -6   1   56.02    1.99
   6  -6  -1   58.09    2.00
   6   6  -1   55.29    2.07
   6   6   1   60.35    2.05
  -6   6   1   60.51    2.02
  -6   6  -1   63.96    1.90
  -6  -6   1   59.93    2.13
  -6  -6  -1   59.92    1.94
   6   6   1   54.23    2.40
  -6  -6   2   54.04    2.62
  -6   6  -2   56.89    2.21
  -6  -6  -2   55.44    2.67
  -6  -6  -2   52.32    1.73
   6   6   2   52.01    1.83
   6  -6   2   51.67    1.84
   6  -6  -2   51.11    2.03
   6  -6   2   50.90    2.02
   6   6  -2   53.89    2.09
   6   6   2   58.68    1.97
  -6   6   2   49.64    1.96
  -6   6  -2   51.19    1.61
  -6  -6   2   57.30    2.15
   6   6   2   48.61    2.26
  -6   6  -2   51.17    2.49
  -6  -6  -3  167.38    4.44
  -6   6  -3  170.10    3.82
   6   6   3  158.60    3.25
   6  -6   3  157.39    3.08
   6  -6  -3  170.36    3.69
   6  -6   3  160.44    3.58
   6   6  -3  166.48    3.67
   6   6   3  162.13    3.13
  -6   6   3  177.18    3.65
  -6  -6   3  162.31    3.65
   6   6  -3  190.35    2.85
   6  -6  -3  183.22    2.44
   6   6   3  157.31    3.93
  -6  -6  -3  158.15    3.73
  -6   6  -3  165.46    4.37
  -6  -6  -4 1029.97   10.73
  -6   6  -4  998.30    9.38
   6   6   4  985.51    8.52
   6  -6   4  972.45    7.39
   6  -6  -4 1013.98    9.03
   6  -6   4  994.10    9.02
   6   6  -4 1039.25    9.24
  -6   6   4 1025.90    8.90
  -6  -6   4 1044.28    9.15
   6   6   4 1002.94    9.88
   6  -6  -4 1001.75    6.34
   6   6  -4 1013.18    7.10
  -6   6  -4  972.82   10.59
  -6  -6  -4 1053.95    9.72
  -6   6  -5  338.82    5.76
  -6  -6  -5  344.60    6.47
   6   6   5  357.90    5.42
   6  -6  -5  334.22    5.33
   6  -6   5  346.69    5.65
   6   6  -5  344.70    5.49
  -6   6   5  338.39    5.44
  -6  -6   5  342.65    5.54
   6  -6  -5  363.79    4.33
   6   6   5  355.55    6.06
   6   6  -5  315.11    4.14
  -6   6  -5  348.21    6.66
  -6  -6  -5  341.31    5.72
  -6  -6  -6    4.31    1.46
  -6   6  -6    2.76    1.28
  -6  -6   6    0.01    1.10
  -6   6   6    1.59    1.09
   6   6   6   -1.00    0.90
   6   6  -6    1.27    0.66
   6  -6  -6    0.92    0.66
  -6  -6  -6    0.88    0.86
   6   6   6    3.25    1.02
  -6  -6   7    8.24    1.52
  -6   6   7    5.44    1.30
  -6   6  -7    9.85    1.69
  -6  -6  -7    4.27    1.52
   6  -6  -7    1.58    0.80
   6   6  -7    8.42    1.10
  -6   6   8  195.68    4.68
  -6  -6   8  201.68    4.93
  -6  -6  -8  195.42    5.33
  -6   6   9  210.10    4.94
  -6  -6   9  230.18    5.39
  -6  -6  -9  223.24    5.89
  -6   6  -9  209.57    5.52
  -6  -6  10   -0.99    1.69
  -6   6  10    0.22    1.57
  -6  -6 -10    1.70    1.70
  -6   6 -10    4.14    1.74
  -6   6  11   12.79    2.01
  -6  -6  11   19.97    2.25
  -6  -6 -11   19.50    2.51
  -6   6 -11   19.96    2.50
  -6   6  12  149.13    4.67
  -6  -6  12  145.90    4.72
  -6  -6 -12  153.79    5.61
  -6   6  13  114.61    4.29
  -6  -6  13  114.94    4.34
  -6  -6 -13  130.01    5.42
  -6   6 -13  114.86    5.09
  -6   6  14    1.70    1.61
  -6  -6  14    2.42    1.76
  -6   6 -14    8.83    2.60
  -6  -6 -14    7.89    2.39
   6   6 -14    6.18    2.25
   6  -8   0   -0.43    0.70
   6   8   0    1.22    0.77
  -6  -8   0   -0.77    0.77
  -6   8   0    0.16    0.65
  -6  -8   0    1.40    1.21
   6   8   0   -0.49    0.89
  -6  -8   1  202.35    4.79
  -6  -8  -1  216.24    4.94
  -6  -8  -1  214.60    3.65
   6  -8  -1  207.18    3.87
   6   8   1  202.45    3.26
   6  -8   1  215.09    3.98
   6  -8  -1  207.90    3.88
   6   8  -1  209.85    3.95
  -6   8   1  209.28    3.68
   6   8   1  202.92    3.74
  -6   8  -1  202.57    3.37
  -6  -8   1  210.33    3.85
   6   8   1  200.25    4.50
  -6  -8   2   26.24    2.06
  -6  -8  -2   23.31    2.02
   6  -8  -2   24.50    1.48
   6   8   2   27.58    1.36
   6  -8   2   24.52    1.48
   6   8  -2   29.04    1.64
  -6   8   2   28.21    1.57
  -6   8  -2   23.09    1.20
   6   8   2   28.46    1.45
  -6  -8   2   24.99    1.58
   6   8   2   27.30    1.87
  -6   8  -2   29.58    2.01
  -6  -8  -3  502.54    7.61
   6   8   3  476.97    5.72
   6  -8  -3  473.00    6.11
   6  -8   3  498.36    6.35
   6   8  -3  489.51    6.30
  -6   8   3  478.44    6.04
   6   8   3  524.02    5.72
  -6  -8   3  508.41    6.34
   6   8  -3  545.59    5.09
   6  -8  -3  487.58    4.05
   6   8   3  486.09    7.04
  -6   8  -3  490.18    7.49
  -6  -8  -4    4.64    1.46
  -6   8  -4    3.79    1.06
   6   8  -4    3.71    0.96
  -6  -8   4    3.12    1.00
   6  -8   4    4.46    0.76
   6  -8  -4    5.93    1.10
  -6   8   4    1.47    0.94
   6  -8   4    3.89    0.65
   6  -8  -4    3.96    0.61
   6   8  -4    5.84    0.83
  -6   8  -4    4.78    1.26
  -6  -8  -4    2.66    0.87
   6   8   4    2.05    0.96
  -6   8  -5  259.62    4.90
  -6  -8  -5  282.96    5.86
   6  -8  -5  260.04    4.80
   6  -8   5  272.48    5.02
   6   8  -5  280.74    5.04
  -6   8   5  268.74    4.88
  -6  -8   5  275.28    5.08
   6  -8  -5  284.37    3.87
   6   8   5  265.33    5.37
   6   8  -5  289.15    4.17
  -6  -8  -5  268.26    4.93
  -6  -8  -6    3.43    1.51
  -6   8  -6    4.08    1.28
  -6  -8   6    2.10    1.22
  -6   8   6    2.53    1.12
   6   8  -6    2.89    0.71
   6  -8  -6    2.13    0.65
  -6  -8  -6   -0.61    0.85
  -6   8   7  156.48    4.08
  -6  -8   7  163.23    4.32
  -6  -8  -7  164.26    4.74
  -6   8  -7  148.53    4.17
   6  -8  -7  154.57    3.60
   6   8  -7  167.39    3.73
  -6  -8  -7  148.57    4.13
  -6  -8  -8    3.83    1.61
  -6   8  -8   -0.10    1.33
  -6  -8   8    1.42    1.59
  -6   8   8    1.19    1.42
  -6  -8  -9   42.61    2.86
  -6   8   9   42.98    2.70
  -6  -8   9   44.46    2.73
  -6  -8 -10   72.25    3.75
  -6   8 -10   68.19    3.54
  -6   8  10   83.74    3.53
  -6  -8  10   81.32    3.57
  -6  -8 -11   98.43    4.43
  -6   8 -11   97.73    4.34
  -6   8  11  112.59    4.04
  -6  -8  11  106.91    4.13
  -6  -8 -12   38.28    3.23
  -6   8 -12   35.70    3.08
  -6   8  12   38.60    2.72
  -6  -8  12   41.36    2.92
  -6  -8 -13   63.29    4.00
   6   8 -13   60.26    3.89
  -6  -8  13   59.19    3.41
  -6   8  13   58.90    3.24
  -6  -8 -14  146.17    5.86
  -6   8 -14  160.26    6.10
   6   8 -14  162.77    5.87
  -6 -10   0  185.87    4.66
   6  10   0  172.14    4.38
  -6 -10   0  192.03    3.64
   6 -10   0  183.65    3.86
  -6  10   0  176.96    3.40
   6  10   0  186.64    3.76
  -6 -10   1   99.79    3.56
  -6 -10  -1   95.15    3.49
  -6 -10   1   98.70    2.83
   6 -10   1   97.92    2.86
   6 -10  -1   93.62    2.78
  -6  10  -1   86.90    2.30
  -6  10   1   99.74    2.67
   6  10  -1   89.72    2.68
   6  10   1   94.75    2.66
   6  10   1   83.83    3.08
  -6 -10   2  111.00    3.80
  -6 -10  -2  118.29    3.88
   6 -10   2  114.88    3.09
  -6  10  -2  114.69    2.51
  -6  10   2  120.16    3.07
   6  10  -2  120.95    3.18
   6  10   2  113.94    2.82
  -6 -10   2  119.69    3.15
   6  10   2  107.28    3.46
  -6  10  -2  123.18    3.78
  -6 -10  -3  328.95    6.32
   6 -10   3  328.42    5.30
  -6  10   3  322.08    5.11
   6  10  -3  320.62    5.20
   6  10   3  325.06    4.60
  -6 -10   3  324.64    5.12
   6 -10  -3  319.00    3.58
   6  10   3  312.64    5.87
  -6  10  -3  330.71    6.23
  -6 -10  -4  241.42    5.47
   6 -10  -4  219.69    4.32
   6 -10   4  233.95    4.58
  -6  10   4  241.83    4.49
   6  10  -4  237.29    4.62
  -6 -10   4  239.94    4.61
   6  10  -4  250.63    4.04
   6 -10  -4  257.30    3.58
   6  10   4  240.71    5.19
  -6 -10  -4  233.85    4.33
  -6  10  -4  244.85    5.46
  -6 -10  -5  109.34    3.84
   6 -10   5  117.10    3.49
  -6  10   5  118.29    3.37
  -6 -10   5  119.07    3.45
   6 -10  -5  124.10    2.77
   6  10   5  108.23    3.61
   6  10  -5  125.21    2.98
  -6 -10  -5  113.70    3.20
  -6 -10  -6   27.41    2.28
  -6  10   6   33.97    2.05
  -6 -10   6   30.92    2.10
   6 -10  -6   31.24    1.56
   6  10  -6   33.97    1.70
  -6 -10  -6   31.31    1.87
  -6  10   7  421.63    6.57
  -6 -10   7  428.09    6.77
  -6 -10  -7  417.34    7.56
   6 -10  -7  421.76    5.91
  -6  10   8   45.26    2.55
  -6 -10   8   41.35    2.56
  -6 -10  -8   39.81    2.74
  -6  10   9   19.28    2.04
  -6 -10   9   23.33    2.21
  -6 -10  -9   20.99    2.39
  -6  10  10   19.37    2.15
  -6 -10  10   19.59    2.26
  -6 -10 -10   23.17    2.48
  -6 -10  11  307.27    6.66
  -6 -10 -11  319.13    7.60
  -6 -10  12   47.94    3.14
  -6  10  12   44.95    2.97
  -6 -10 -12   41.38    3.34
  -6  10  13    3.76    1.78
  -6 -10  13   -0.12    1.75
  -6 -10 -13    0.87    2.03
   6  10 -13    0.26    1.94
   6  10 -14    6.36    2.31
   6 -12   0   -0.48    0.75
   6  12   0    0.06    0.67
  -6  12   0    0.98    0.79
  -6 -12   0    1.15    1.38
   6  12   0    1.11    1.08
  -6 -12   1  401.49    6.91
  -6 -12  -1  419.57    7.10
  -6 -12   1  394.63    5.61
   6 -12   1  421.65    6.15
   6 -12  -1  404.78    5.98
  -6  12  -1  393.00    4.93
  -6  12   1  381.01    5.25
   6  12  -1  399.52    5.73
   6  12   1  418.10    5.56
   6  12   1  378.61    6.45
  -6 -12   2    9.78    1.69
  -6 -12   2    6.40    1.19
   6 -12   2    6.07    1.04
   6 -12  -2    6.28    1.10
  -6  12  -2    7.80    0.93
  -6  12   2    6.48    1.07
   6  12  -2    7.23    1.05
   6  12   2    7.79    0.96
   6 -12  -2    7.68    0.67
   6  12   2    5.61    1.21
  -6 -12  -3  426.52    7.29
  -6 -12   3  437.46    6.25
   6 -12   3  402.93    6.06
  -6  12   3  411.14    5.76
   6  12  -3  417.47    6.06
   6  12   3  406.43    5.34
   6 -12  -3  414.61    4.22
   6  12  -3  368.57    4.41
   6  12   3  390.03    6.72
  -6  12  -3  432.69    7.13
  -6 -12  -4   -0.75    1.42
  -6 -12   4    0.70    1.00
   6 -12   4    2.09    0.96
   6  12  -4    0.20    0.67
   6 -12  -4   -0.13    0.50
   6  12   4    2.28    1.05
  -6 -12  -5   29.70    2.32
   6  12  -5   31.67    1.72
   6 -12  -5   29.86    1.45
  -6  12   5   31.47    1.97
  -6 -12   5   29.59    1.97
  -6 -12  -6    7.99    1.73
  -6 -12   6    3.70    1.43
  -6  12   6    6.29    1.38
  -6 -12  -7  497.81    8.35
  -6  12   7  516.69    7.43
  -6 -12  -8    7.48    1.80
  -6 -12   8    4.06    1.66
  -6  12   8    3.75    1.61
  -6 -12  -9   20.97    2.33
  -6 -12   9   17.62    2.15
  -6  12   9   23.80    2.22
  -6 -12 -10   47.81    3.27
  -6 -12  10   44.40    3.00
  -6  12  10   44.20    2.79
  -6 -12 -11  150.15    5.41
  -6 -12  11  154.02    4.90
  -6  12  11  146.14    4.61
  -6 -12 -12    7.76    2.20
  -6 -12  12    6.09    1.98
  -6  12  12    5.84    1.84
  -6 -12 -13   13.67    2.54
  -6  12  13   14.67    2.12
  -6 -14   0  968.54   10.85
   6  14   0  920.96   10.44
   6 -14   0  976.04    9.57
  -6  14   0  945.42    8.17
   6  14   0  932.80    8.67
  -6 -14   1   55.91    2.96
  -6 -14  -1   58.65    3.01
   6  14   1   55.77    2.69
   6 -14   1   58.29    2.47
  -6  14  -1   53.30    2.00
  -6  14   1   53.87    2.21
   6 -14  -1   54.89    2.43
   6  14  -1   55.23    2.26
   6  14   1   56.90    2.23
  -6 -14   2  128.54    4.22
  -6 -14  -2  120.43    4.05
   6  14  -2  133.53    2.63
   6  14   2  124.17    3.89
   6 -14  -2  125.94    2.32
   6 -14   2  135.14    3.72
  -6  14  -2  129.14    2.89
  -6  14   2  123.37    3.29
   6 -14  -2  129.05    3.67
   6  14  -2  121.47    3.33
   6  14   2  137.53    3.31
  -6 -14  -3  154.41    4.57
   6  14  -3  156.39    3.11
   6 -14  -3  146.33    2.69
  -6 -14   3  149.56    3.82
   6 -14   3  139.72    3.79
  -6  14   3  147.56    3.67
   6  14  -4  414.54    6.54
   6 -14  -4  424.65    4.90
  -6 -14   4  438.41    6.51
  -6  14   4  424.86    6.27
  -6 -14  -5    1.66    1.42
   6 -14  -5    6.51    0.84
   6  14  -5    6.90    1.06
  -6 -14   5    6.70    1.45
  -6  14   5    3.27    1.16
  -6 -14  -6   41.16    2.77
  -6 -14   6   43.57    2.62
  -6  14   6   39.48    2.41
  -6 -14  -7  125.87    4.46
  -6  14   7  118.77    3.86
  -6 -14  -8  150.44    4.94
  -6  14   8  147.47    4.37
  -6 -14  -9    5.66    1.80
  -6 -14   9    7.56    1.96
  -6  14   9    9.62    1.97
  -6 -14 -10    2.02    1.78
  -6 -14  10    3.89    1.73
  -6  14  10    2.12    1.63
  -6 -14 -11  161.11    5.60
  -6  14  11  163.46    4.95
  -6 -14 -12   86.99    4.42
  -6  14  12   74.62    3.62
  -6 -14 -13   15.72    2.64
  -6  14  13   13.51    2.12
  -6 -16   0    0.99    1.42
   6 -16   0    1.92    1.05
   6  16   0    0.14    0.83
  -6  16   0    0.58    0.93
  -6  16  -1  364.30    5.20
  -6 -16   1  366.40    6.90
  -6 -16  -1  340.87    6.70
   6 -16   1  357.47    6.10
  -6  16   1  357.96    5.49
   6 -16  -1  371.89    6.37
   6  16  -1  344.29    5.62
   6  16   1  358.71    5.52
  -6 -16  -2    3.06    1.52
  -6  16  -2    3.74    0.95
  -6 -16   2    5.61    1.78
   6 -16  -2    2.71    0.61
   6  16  -2    2.17    0.67
   6 -16   2    3.10    1.02
   6 -16  -2   -0.61    1.01
   6  16   2    2.70    0.86
  -6  16   2    1.37    1.01
  -6 -16  -3   26.69    2.25
   6  16  -3   23.30    1.39
   6 -16  -3   23.62    1.31
  -6  16   3   27.37    1.83
  -6 -16  -4    6.36    1.81
   6  16  -4    3.35    0.78
   6 -16  -4    4.50    0.79
  -6  16   4    4.94    1.21
  -6 -16  -5   95.56    3.87
  -6  16   5  103.44    3.47
  -6 -16  -6   21.19    2.30
  -6  16   6   26.19    2.22
  -6 -16  -7   69.38    3.47
  -6  16   7   78.11    3.35
  -6 -16  -8    5.38    1.94
  -6  16   8    3.39    1.70
  -6 -16  -9  168.05    5.40
  -6  16   9  161.85    4.80
  -6 -16 -10   99.02    4.44
  -6  16  10  105.17    3.97
  -6 -16 -11    7.65    2.17
  -6  16  11    8.88    1.90
  -6 -16 -12    3.10    1.92
  -6  16  12    8.01    1.95
  -6 -16 -13   16.40    2.63
  -6 -18   0  653.62    9.24
   6 -18   0  656.14    8.63
   6  18   0  640.73    7.78
  -6  18  -1  120.48    3.26
  -6  18   1  123.07    3.41
  -6 -18   1  115.94    4.13
  -6 -18  -1  119.50    4.13
   6 -18  -1  124.94    3.91
   6  18   1  118.61    3.41
  -6  18   2   38.16    2.15
  -6  18  -2   43.35    1.95
   6  18  -2   43.51    1.80
   6 -18  -2   45.35    1.75
   6 -18  -2   40.76    2.30
   6  18   2   37.25    1.99
  -6 -18  -3   99.92    3.85
   6  18  -3  106.89    2.81
   6 -18  -3   99.84    2.60
  -6 -18  -4  259.81    6.03
  -6  18   4  259.49    5.27
  -6 -18  -5  251.16    6.06
  -6  18   5  247.79    5.36
  -6 -18  -6   18.98    2.24
  -6  18   6   21.06    2.11
  -6 -18  -7  150.07    4.91
  -6  18   7  163.40    4.64
  -6 -18  -8  203.35    5.85
  -6  18   8  215.12    5.47
  -6 -18  -9  220.43    6.21
  -6  18   9  205.46    5.43
  -6 -18 -10    7.10    2.04
  -6  18  10   10.40    2.01
  -6 -18 -11   24.65    2.81
  -6  18  11   18.10    2.30
  -6 -18 -12   85.07    4.40
  -6  18  12   85.16    3.86
  -6 -20   0   -1.06    1.65
  -6  20   0    0.75    1.06
  -6  20   1   30.07    2.00
  -6  20  -1   24.81    1.74
  -6 -20   1   26.12    2.40
  -6 -20  -1   33.20    2.53
  -6 -20  -2    5.33    1.72
   6  20  -2    5.31    0.92
  -6  20  -2    2.32    1.10
  -6  20   2    4.33    1.40
  -6  20   3    2.23    1.44
  -6 -20  -3    1.63    1.51
  -6  20   4    4.28    1.61
  -6 -20  -4    5.18    1.76
  -6  20   5   85.62    3.49
  -6 -20  -5   82.34    3.79
  -6  20   6   87.14    3.61
  -6 -20  -6   71.86    3.67
  -6  20   7   11.16    2.01
  -6 -20  -7    9.51    1.98
  -6  20   8   37.82    2.76
  -6 -20  -8   40.04    3.06
  -6  20   9   54.95    3.21
  -6 -20  -9   61.85    3.63
  -6  20  10   -1.34    1.82
  -6 -20 -10    2.01    1.80
  -6  20  11    4.46    1.93
  -6 -20 -11    2.91    1.90
  -6 -20 -12   94.96    4.60
  -6  22   0   34.22    2.19
  -6 -22   0   29.61    2.57
  -6  22  -1   20.92    1.77
  -6 -22   1   15.95    2.04
  -6 -22  -1   20.18    2.23
  -6  22  -2  964.43    9.47
  -6  22   2  991.06   10.55
  -6 -22  -3   43.63    2.86
  -6  22   3   46.65    2.82
  -6  22   4    7.63    1.87
  -6 -22  -4    2.66    1.60
  -6  22   5   12.54    2.04
  -6 -22  -5   18.85    2.28
  -6  22   6  381.94    7.22
  -6 -22  -6  357.81    7.63
  -6  22   7   19.16    2.29
  -6 -22  -7   19.35    2.42
  -6  22   8    2.81    1.73
  -6 -22  -8    2.41    1.83
  -6  22   9   19.47    2.45
  -6 -22  -9   16.97    2.41
  -6  22  10  187.58    5.50
  -6 -22 -10  189.92    6.07
  -6  22  11    8.24    1.97
  -6 -22 -11    5.56    2.13
  -6  24   0   -0.49    1.29
  -6 -24   0    0.40    1.57
  -6  24   1   48.54    2.78
  -6 -24   1   40.11    2.91
  -6 -24  -1   42.03    2.87
  -6  24  -1   39.80    2.37
  -6  24  -2    2.40    1.21
  -6  24   2    1.94    1.60
  -6 -24  -2    0.80    1.47
  -6  24   3    0.77    1.65
  -6 -24  -3   -1.33    1.71
  -6  24   4    5.72    1.89
  -6 -24  -4    7.10    1.92
  -6  24   5   38.66    2.81
  -6 -24  -5   36.99    2.89
  -6  24   6    7.35    2.03
  -6 -24  -6    7.82    2.05
  -6  24   7    5.48    2.17
  -6 -24  -7    3.62    1.99
  -6  24   8   84.13    3.97
  -6 -24  -8   91.79    4.39
  -6  24   9   58.43    3.51
  -6 -24  -9   48.77    3.44
  -6  24  10    0.31    1.82
  -6 -24 -10    6.52    2.26
  -6 -24 -11    1.41    1.91
  -6 -26   0   14.67    2.12
  -6  26   0   17.32    2.07
  -6  26   1  136.31    4.50
  -6  26  -1  128.07    4.24
  -6 -26  -1  135.94    4.65
  -6  26   2  188.23    5.27
  -6  26  -2  171.45    4.65
  -6 -26  -2  186.35    5.47
  -6 -26  -3   25.85    2.50
  -6  26   3   31.84    2.67
  -6  26   4   80.37    3.86
  -6 -26  -4   78.27    3.79
  -6  26   5  139.25    4.78
  -6 -26  -5  118.30    4.55
  -6  26   6  114.93    4.53
  -6 -26  -6  109.34    4.46
  -6  26   7  125.43    4.73
  -6 -26  -7  123.44    4.84
  -6  26   8    0.57    2.00
  -6 -26  -8    3.18    2.01
  -6  26   9  184.08    5.69
  -6 -26  -9  205.17    6.40
  -6 -26 -10  107.37    4.88
  -6  28   0    3.73    1.88
  -6 -28   0   -2.22    1.74
  -6  28   1   86.81    3.85
  -6  28  -1   79.73    3.60
  -6 -28  -1   79.87    3.79
  -6  28  -2   -0.13    1.56
  -6  28   2    0.74    1.78
  -6 -28  -2    3.10    1.77
  -6  28   3   43.32    3.15
  -6 -28  -3   47.13    3.10
  -6  28   4    2.33    1.93
  -6 -28  -4    8.03    2.04
  -6  28   5  134.15    5.03
  -6 -28  -5  130.09    4.88
  -6  28   6    1.26    1.99
  -6 -28  -6    2.25    1.73
  -6  28   7    3.37    2.04
  -6 -28  -7    2.49    1.88
  -6  28   8   10.11    2.14
  -6 -28  -8    9.33    2.11
  -6  28   9   84.59    4.18
  -6 -28  -9  104.56    4.76
  -6  30   0  417.59    8.09
  -6  30  -1   29.38    2.71
  -6  30   1   30.24    2.76
  -6  30   2   76.54    3.87
  -6 -30  -2   72.33    3.75
  -6  30   3    2.00    2.12
  -6 -30  -3    0.40    1.72
  -6  30   4  129.11    4.96
  -6 -30  -4  120.36    4.68
  -6  30   5   20.64    2.76
  -6 -30  -5   16.46    2.30
  -6 -30  -6   18.34    2.53
  -6  30   6   12.28    2.48
  -6  30   7    1.22    1.98
  -6 -30  -7    2.93    1.98
  -6  30   8  110.17    4.79
  -6 -30  -8  107.54    4.75
  -6 -30  -9   41.90    3.37
  -6  32   0    2.44    2.01
  -6  32  -1   68.29    3.73
  -6 -32  -1   64.03    3.59
  -6  32   1   59.09    3.73
  -6  32   2   -0.94    2.11
  -6 -32  -2    1.27    1.73
  -6  32   3  147.32    5.32
  -6 -32  -3  155.12    5.25
  -6  32   4    1.67    1.99
  -6 -32  -4   -2.33    1.92
  -6  32   5   30.62    3.22
  -6 -32  -5   24.66    2.61
  -6  32   6   -0.59    2.02
  -6 -32  -6   -1.69    1.88
  -6 -32  -7  159.39    5.60
  -6 -32  -8    3.55    2.02
  -6  34   0    0.90    2.01
  -6  34  -1   45.75    3.27
  -6  34   1   42.74    3.38
  -6  34   2    3.08    2.17
  -6 -34  -2    4.47    2.01
  -6  34   3   54.43    3.67
  -6 -34  -3   73.08    3.98
  -6  34   4    0.88    2.07
  -6 -34  -4    2.17    1.92
  -6  34   5   27.35    2.99
  -6 -34  -5   27.14    2.80
  -6 -34  -6   28.65    2.82
  -6  36   0    3.01    2.17
  -6  36  -1   38.05    3.18
  -6  36   1   35.70    3.11
  -6  36   2    7.34    2.29
  -6  36   3   55.99    3.76
  -6 -36  -3   73.25    3.93
  -6 -36  -4    3.66    1.82
  -6 -36  -5   42.41    3.13
  -7   1   0    2.94    0.87
  -7  -1   0    0.43    0.76
   7  -1   0    2.63    0.83
   7   1   0    2.23    0.77
  -7   1   0    2.55    1.20
  -7  -1   0    2.93    1.39
   7   1   0    2.39    0.87
   7  -1   0    1.97    0.84
  -7   1  -1    1.45    1.10
  -7  -1  -1    1.31    1.26
  -7   1   1    2.53    1.13
  -7  -1   1    1.86    1.30
  -7   1   1    2.01    0.84
  -7   1  -1    2.54    0.82
  -7  -1   1    1.72    0.91
  -7  -1  -1    0.45    0.72
   7   1   1    2.77    0.86
   7  -1  -1    2.36    0.86
   7  -1   1    2.60    0.84
   7   1  -1    2.33    0.83
   7   1  -1    3.72    1.02
   7  -1  -1    2.40    0.86
   7   1   1    0.35    0.76
   7  -1   1    2.89    0.87
  -7   1   2    2.81    1.03
  -7  -1   2    2.42    1.02
   7  -1  -2   -0.03    0.75
   7  -1   2    1.96    0.72
   7   1  -2    2.74    0.79
   7   1   2    2.28    0.69
   7  -1   2    1.90    0.39
  -7   1  -2    1.91    1.18
  -7  -1  -2    1.49    1.28
   7   1   2    2.49    0.84
  -7  -1  -3    4.33    1.44
  -7   1  -3    7.63    1.58
   7   1   3    5.92    0.97
   7  -1   3    5.24    0.92
  -7   1   3    5.58    1.19
  -7  -1   3    8.39    1.35
   7   1   3    5.02    0.97
  -7   1   4    1.17    1.01
  -7  -1   4    1.45    0.99
   7   1   4    2.00    0.83
   7  -1   4    0.07    0.78
  -7  -1  -4    2.68    1.55
  -7   1  -4   -0.36    1.38
   7   1   4    1.64    0.86
  -7  -1  -5    6.25    1.65
  -7   1  -5    4.87    1.55
   7   1   5    5.67    1.12
  -7  -1   5    4.79    1.30
  -7   1   5    7.94    1.49
  -7   1   6    1.67    1.36
  -7  -1   6    1.61    1.33
  -7  -1  -6    1.22    1.49
  -7   1  -6    1.14    1.43
  -7   1   7    5.34    1.64
  -7  -1   7    6.38    1.80
  -7  -1  -7    7.30    1.84
  -7   1  -7    3.35    1.56
  -7   1   8    2.48    1.66
  -7  -1   8    1.21    1.56
  -7  -1  -8   -0.20    1.67
  -7   1  -8    1.66    1.68
  -7   1   9    3.68    1.73
  -7  -1   9   -1.05    1.75
  -7  -1  -9    2.27    1.84
  -7   1  -9    0.22    1.68
  -7   1  10   -0.49    1.67
  -7  -1  10    1.55    1.68
  -7  -1 -10    1.77    2.09
  -7   1 -10    1.29    1.79
  -7   1  11    5.16    1.95
  -7  -1  11    5.26    1.92
  -7  -1 -11    2.22    1.95
  -7   1 -11    4.31    2.18
  -7   1  12    1.03    1.76
  -7  -1  12    0.07    1.74
  -7  -1 -12    3.86    2.26
  -7   1 -12    0.17    2.18
  -7  -1 -13    9.59    2.64
  -7   1 -13    7.08    2.60
  -7   3   0    1.19    0.77
  -7  -3   0   -1.07    0.79
   7  -3   0    0.24    0.76
   7   3   0    1.80    0.84
  -7   3   0   -0.39    0.98
  -7  -3   0    1.63    1.28
   7   3   0    0.40    0.77
  -7   3   1    0.27    0.80
  -7   3  -1    0.62    0.69
  -7  -3   1    0.82    0.81
  -7  -3  -1   -0.25    0.76
   7  -3   1   -0.74    0.38
   7   3  -1    0.22    0.66
   7   3   1    0.93    0.72
  -7   3  -1    0.42    1.04
  -7  -3  -1    1.14    1.24
  -7  -3   1   -0.34    1.25
   7   3  -1    0.45    0.79
   7   3   1    1.64    0.90
  -7   3  -2    2.90    1.22
  -7  -3  -2    6.26    1.54
   7  -3   2    7.18    1.08
   7  -3   2    8.01    1.02
   7   3   2    6.72    0.95
  -7   3   2    5.87    1.06
  -7  -3   2    6.73    1.13
   7   3   2    6.60    1.14
  -7  -3   3    3.89    1.14
   7   3   3    0.18    0.60
   7  -3   3    1.40    0.57
  -7   3   3    0.58    0.86
  -7   3  -3   -0.92    1.19
  -7  -3  -3    3.78    1.56
   7   3   3    0.66    0.80
  -7  -3   4    3.15    1.17
   7   3   4    5.50    0.83
   7  -3   4    4.84    1.05
  -7   3   4    3.37    1.15
  -7  -3  -4    5.10    1.63
  -7   3  -4    6.31    1.48
   7   3   4    1.72    0.99
  -7   3   5    4.23    1.33
  -7  -3   5    4.75    1.34
  -7  -3  -5    5.78    1.59
  -7   3  -5    6.07    1.64
  -7   3   6    7.48    1.65
  -7  -3   6    7.40    1.71
  -7  -3  -6    4.95    1.68
  -7   3  -6    8.58    1.77
  -7   3   7    3.82    1.62
  -7  -3   7    3.67    1.70
  -7  -3  -7    0.60    1.56
  -7   3  -7    3.70    1.40
  -7   3   8   12.31    2.07
  -7  -3   8   13.82    2.13
  -7  -3  -8   14.76    2.24
  -7   3  -8   12.46    2.07
  -7   3   9   -1.61    1.79
  -7  -3   9    0.36    1.62
  -7  -3  -9   -1.81    1.91
  -7   3  -9    0.29    1.63
  -7   3  10    1.19    1.69
  -7  -3  10    1.98    1.78
  -7  -3 -10    1.83    1.89
  -7   3 -10    2.55    1.86
  -7   3  11    1.70    1.78
  -7  -3  11   -1.18    1.86
  -7  -3 -11   -1.22    2.05
  -7   3 -11   -3.37    2.12
  -7   3  12    2.58    1.81
  -7  -3  12    1.63    1.75
  -7  -3 -12    3.47    2.22
  -7   3 -12    2.45    2.29
   7   3 -12    3.76    1.81
  -7  -3 -13    5.77    2.58
  -7   3 -13    4.05    2.42
   7   3 -13    1.49    1.82
  -7  -5   0    2.87    0.92
   7  -5   0    3.71    0.65
  -7   5   0    4.15    1.02
   7   5   0    2.82    0.85
  -7  -5   0    1.64    1.32
   7   5   0    2.78    1.00
  -7  -5   1    1.09    0.79
  -7  -5  -1    0.53    0.72
   7   5   1    2.91    0.91
   7  -5   1    2.15    0.47
   7  -5  -1    1.25    0.53
   7   5  -1    0.88    0.79
  -7   5   1    0.36    0.79
  -7   5  -1    0.66    0.71
  -7  -5  -1   -0.50    1.28
  -7  -5   1   -1.85    1.40
   7   5  -1   -0.42    0.89
   7   5   1   -0.37    0.81
   7  -5   2    9.37    0.86
   7   5   2    5.53    0.88
  -7   5   2    5.97    1.12
  -7  -5   2    7.88    1.27
   7  -5   2    4.53    0.93
  -7  -5  -2    5.26    1.50
   7   5   2    4.17    1.05
  -7  -5   3   -0.02    0.96
   7  -5   3    0.80    0.46
  -7   5   3    0.71    0.95
   7  -5   3   -0.45    0.80
  -7   5  -3    0.25    1.15
  -7  -5  -3    2.90    1.56
   7   5   3    0.42    0.89
  -7  -5   4    1.31    1.03
   7   5   4    3.28    0.89
  -7   5   4    2.12    1.05
  -7  -5  -4    2.85    1.54
  -7   5  -4    3.22    1.35
  -7  -5   5   -0.18    1.18
  -7   5   5    1.31    1.25
  -7  -5  -5    1.14    1.50
  -7   5  -5    2.37    1.26
  -7  -5   6    7.73    1.73
  -7   5   6    7.32    1.63
  -7  -5  -6    6.57    1.88
  -7   5  -6   10.99    1.89
  -7  -5   7    3.34    1.72
  -7   5   7    7.43    1.80
  -7   5  -7    4.77    1.64
  -7   5   8    5.69    1.80
  -7  -5   8    7.52    1.89
  -7  -5  -8    7.04    1.99
  -7   5  -8    4.10    1.71
  -7  -5   9    5.03    1.86
  -7   5   9    8.40    2.00
  -7  -5  -9    3.58    1.80
  -7   5  -9    4.76    1.80
  -7   5  10    1.39    1.72
  -7  -5  10   -1.92    1.91
  -7  -5 -10   -0.08    1.82
  -7   5 -10    0.39    1.75
  -7  -5  11    2.90    1.85
  -7   5  11    8.16    2.15
  -7  -5 -11    2.38    2.14
  -7   5 -11    6.70    2.31
  -7   5  12    3.09    1.89
  -7  -5  12    1.65    1.79
  -7  -5 -12    7.20    2.50
  -7   5 -12    1.20    2.12
  -7  -5 -13    3.96    2.21
  -7   5 -13    8.11    2.61
   7   5 -13    1.36    1.99
   7   7   0    0.42    0.73
  -7  -7   0    0.13    0.81
   7  -7   0    1.13    0.70
  -7   7   0    1.03    0.79
  -7  -7   0    1.89    1.45
   7   7   0    0.65    1.02
  -7  -7  -1    4.31    1.48
  -7  -7   1    3.41    1.47
  -7  -7  -1    6.26    1.09
  -7  -7   1    2.30    1.00
   7  -7   1    4.63    0.96
   7   7  -1    5.78    0.98
   7  -7   1    3.75    0.84
   7   7   1    6.57    1.02
  -7   7   1    5.52    1.07
  -7   7  -1    5.14    0.92
   7   7   1    5.95    1.28
   7   7  -1    4.22    1.15
   7   7   2   10.86    1.57
   7  -7   2   10.10    1.10
   7  -7   2    7.83    1.15
   7   7   2    6.68    0.99
  -7   7   2   10.70    1.36
  -7  -7   2    8.90    1.25
  -7  -7   3    1.68    1.09
   7  -7   3    1.07    0.62
  -7   7   3    2.34    1.05
   7  -7   3   -0.02    0.76
  -7  -7   4   -0.13    1.10
  -7   7   4    0.01    0.97
   7   7   4    1.01    0.82
  -7  -7  -4    0.90    1.45
  -7  -7   5    0.09    1.29
  -7   7   5    2.89    1.37
  -7  -7  -5    0.82    1.50
  -7  -7   6    2.38    1.66
  -7   7   6    1.53    1.46
  -7  -7  -6   -1.03    1.45
  -7   7   7   10.43    1.89
  -7  -7   7    9.19    1.93
  -7  -7  -7    8.84    2.00
  -7  -7   8    0.22    1.61
  -7   7   8   -0.41    1.58
  -7  -7  -8   -2.52    1.88
  -7  -7   9    2.47    1.81
  -7   7   9    5.56    1.80
  -7  -7  -9    5.69    2.04
  -7   7  10    0.94    1.73
  -7  -7  10    0.35    1.71
  -7  -7 -10    1.32    1.89
  -7   7  11   15.78    2.33
  -7  -7  11   15.80    2.46
  -7  -7 -11   10.53    2.44
  -7   7  12   -0.96    1.75
  -7  -7  12    3.31    1.94
  -7  -7 -12    0.59    1.99
   7   7 -13    4.43    2.16
   7   9   0    2.63    0.91
  -7  -9   0   -0.67    0.92
  -7   9   0    1.03    0.77
  -7  -9   0    2.96    1.45
  -7  -9   1    6.00    1.15
   7  -9   1    4.38    0.99
   7  -9   1    4.39    0.92
   7   9   1    7.50    1.12
  -7   9  -1    5.22    0.92
  -7   9   1    4.34    1.02
  -7  -9  -1    7.92    1.72
  -7  -9   1    7.76    1.72
   7  -9   2    1.73    0.87
  -7  -9   2    2.59    1.07
   7  -9   2    1.34    0.68
   7   9   2    4.27    0.99
  -7   9   2    2.28    0.99
  -7  -9  -2    1.07    1.52
  -7  -9   3    3.14    1.20
   7  -9   3    2.74    0.78
  -7   9   3    0.82    0.98
  -7  -9   4    1.67    1.20
  -7   9   4    3.51    1.28
  -7  -9  -4   -0.40    1.50
  -7  -9   5    2.76    1.58
  -7   9   5    2.13    1.40
  -7  -9  -5   -0.65    1.57
  -7  -9   6    3.48    1.56
  -7   9   6    2.89    1.55
  -7  -9  -6    7.55    1.94
  -7  -9   7    5.13    1.75
  -7   9   7    5.07    1.77
  -7  -9  -7    6.92    1.96
  -7  -9   8    8.55    2.01
  -7   9   8    9.26    1.99
  -7  -9  -8    5.20    1.99
  -7  -9   9    1.65    1.89
  -7   9   9    0.74    1.58
  -7  -9  -9   -2.59    1.91
  -7  -9  10    2.86    1.91
  -7   9  10    2.05    1.78
  -7  -9 -10    0.93    1.87
  -7   9  11    7.21    2.02
  -7  -9  11    8.72    2.20
  -7  -9 -11    6.28    2.23
  -7   9  12    2.27    1.77
  -7  -9  12   -0.85    1.83
  -7  -9 -12   -0.02    2.24
  -7  11   0    9.93    1.21
  -7 -11   0   11.60    1.98
   7 -11   1    0.51    0.88
  -7 -11   1    3.07    1.14
   7  11   1    3.66    0.94
  -7  11   1    4.55    1.11
  -7  11  -1    1.70    0.81
  -7 -11  -1    2.48    1.54
  -7 -11   1    1.12    1.45
   7 -11   2    3.68    1.05
  -7 -11   2    2.22    1.10
   7  11   2    2.55    0.84
   7 -11   2    2.75    0.76
  -7  11   2    3.14    1.07
  -7 -11  -2    1.21    1.54
  -7 -11   3    1.20    1.15
   7 -11   3    0.05    0.62
  -7  11   3   -0.58    1.08
  -7  11   4    8.01    1.53
  -7 -11   4    7.92    1.57
  -7 -11  -4    6.77    1.79
  -7 -11   5    2.72    1.44
  -7  11   5    4.27    1.49
  -7 -11  -5    5.19    1.74
  -7  11   6   11.16    1.83
  -7 -11   6   12.26    2.03
  -7 -11  -6    7.99    1.86
  -7 -11   7    1.10    1.72
  -7  11   7   -0.32    1.52
  -7 -11  -7    2.33    1.84
  -7 -11   8    7.88    2.05
  -7  11   8    6.20    1.85
  -7 -11  -8    9.13    2.11
  -7 -11   9    1.32    1.72
  -7  11   9   -1.08    1.71
  -7 -11  -9    4.11    2.17
  -7 -11  10   -0.82    1.92
  -7  11  10    1.61    1.67
  -7 -11 -10    4.40    2.20
  -7 -11  11   -0.10    1.89
  -7  11  11    0.71    1.84
  -7 -11 -11   -0.19    1.96
  -7  11  12   -0.11    1.70
  -7 -11  12    4.29    2.04
  -7 -11 -12   -0.35    2.18
  -7  13   0    1.17    0.94
  -7 -13   0   -1.78    1.63
   7 -13   1    5.18    1.15
  -7  13   1    5.10    1.16
  -7  13  -1    3.60    0.95
  -7 -13  -1    3.70    1.67
  -7 -13   1    3.59    1.75
  -7  13   2    6.97    1.30
  -7 -13  -2    9.39    1.97
  -7 -13   3    2.60    1.28
  -7  13   3    2.83    1.15
  -7 -13   4    0.16    1.41
  -7  13   4    2.67    1.32
  -7 -13  -4    2.82    1.64
  -7 -13   5    1.45    1.54
  -7  13   5   -0.96    1.48
  -7 -13  -5    3.76    1.78
  -7 -13   6    3.29    1.71
  -7  13   6    1.14    1.46
  -7 -13  -6   -1.84    1.92
  -7 -13   7    4.52    1.91
  -7  13   7    2.50    1.58
  -7 -13  -7    3.32    1.87
  -7 -13   8    9.13    2.16
  -7  13   8    9.54    2.05
  -7 -13  -8    3.32    1.84
  -7 -13   9    1.41    1.88
  -7  13   9    1.30    1.80
  -7 -13  -9    4.95    2.09
  -7  13  10    0.84    1.71
  -7 -13 -10    1.35    2.00
  -7 -13  11    0.51    1.78
  -7  13  11   -0.13    1.73
  -7 -13 -11    0.27    1.98
  -7 -13 -12    2.11    2.17
  -7  15   0    0.79    0.93
  -7 -15   0    0.61    1.63
  -7  15  -1   11.64    1.36
  -7  15   1    7.70    1.28
  -7 -15  -1    7.22    1.94
  -7 -15   1    8.33    1.89
  -7  15   2    1.77    1.18
  -7 -15  -2    0.03    1.57
  -7  15   3    3.40    1.42
  -7 -15  -3    4.05    1.69
  -7  15   4    3.87    1.51
  -7 -15  -4    4.47    1.76
  -7  15   5    6.14    1.61
  -7 -15  -5    7.45    2.07
  -7  15   6    1.67    1.69
  -7 -15  -6    1.61    1.77
  -7 -15   7   10.62    2.11
  -7  15   7    8.97    1.91
  -7 -15  -7    6.20    2.05
  -7  15   8    1.89    1.78
  -7 -15  -8    0.91    1.80
  -7  15   9   -0.14    1.70
  -7 -15  -9   -1.91    1.89
  -7  15  10    3.46    1.83
  -7 -15 -10    1.90    1.98
  -7  15  11    0.96    1.81
  -7 -15 -11    3.16    2.08
  -7  17   0   19.96    1.69
  -7 -17   0   19.73    2.36
  -7  17  -1    2.22    0.94
  -7  17   1    1.29    1.11
  -7 -17  -1    1.70    1.70
  -7 -17   1   -0.68    1.61
  -7  17   2    3.63    1.34
  -7 -17  -2    2.63    1.85
  -7  17   3    5.72    1.54
  -7 -17  -3    4.68    1.92
  -7  17   4    5.97    1.75
  -7 -17  -4    3.36    1.76
  -7  17   5    3.79    1.72
  -7 -17  -5   -0.16    1.74
  -7  17   6    9.15    2.04
  -7 -17  -6   10.50    2.11
  -7  17   7    2.57    1.72
  -7 -17  -7    1.11    1.84
  -7  17   8   -0.52    1.71
  -7 -17  -8    1.19    1.92
  -7  17   9   -0.92    1.72
  -7 -17  -9   -0.50    1.84
  -7  17  10    1.17    1.72
  -7 -17 -10    0.31    1.93
  -7  17  11    2.44    1.76
  -7 -17 -11    0.96    2.15
  -7  19   0   12.33    1.58
  -7 -19   0   13.75    2.23
  -7  19  -1    6.49    1.32
  -7  19   1    4.44    1.40
  -7 -19  -1    2.96    1.73
  -7 -19   1    6.32    1.99
  -7  19   2    7.03    1.56
  -7 -19  -2   10.85    2.08
  -7  19   3    4.01    1.61
  -7 -19  -3   -0.20    1.74
  -7  19   4    7.89    1.78
  -7 -19  -4   10.92    2.27
  -7  19   5    0.62    1.70
  -7 -19  -5    1.74    1.77
  -7  19   6    6.89    2.04
  -7 -19  -6    4.32    1.86
  -7  19   7    2.85    1.82
  -7 -19  -7    0.88    1.89
  -7  19   8    1.17    1.73
  -7 -19  -8   -3.32    2.14
  -7  19   9    2.18    1.76
  -7 -19  -9    5.87    2.05
  -7  19  10    0.77    1.72
  -7 -19 -10   -0.19    1.86
  -7 -19 -11   -2.05    2.14
  -7  21   0   -0.58    1.28
  -7 -21   0   -0.13    1.71
  -7  21  -1   15.58    1.73
  -7  21   1   18.75    2.10
  -7 -21  -1   21.63    2.51
  -7  21   2    1.65    1.47
  -7 -21  -2   -1.89    1.80
  -7  21   3    1.51    1.63
  -7 -21  -3    3.39    1.87
  -7  21   4    2.08    1.75
  -7 -21  -4    0.83    1.69
  -7  21   5    2.30    1.74
  -7 -21  -5    3.16    2.00
  -7  21   6    0.48    1.81
  -7 -21  -6    3.25    1.89
  -7  21   7    0.85    1.80
  -7 -21  -7    2.23    1.86
  -7  21   8   -0.75    1.77
  -7 -21  -8    1.37    2.07
  -7  21   9   -0.54    1.74
  -7 -21  -9    0.40    2.05
  -7 -21 -10   -1.19    2.12
  -7  23   0   -0.41    1.44
  -7 -23   0   -1.95    1.82
  -7  23   1    4.36    1.68
  -7 -23  -1    7.76    2.07
  -7  23   2    0.02    1.68
  -7 -23  -2    3.77    1.86
  -7  23   3    7.42    2.03
  -7 -23  -3    4.33    1.78
  -7  23   4    2.50    1.78
  -7 -23  -4    3.47    1.83
  -7  23   5    3.40    1.85
  -7 -23  -5    4.47    1.96
  -7  23   6   -0.98    1.83
  -7 -23  -6    2.36    1.89
  -7  23   7    3.59    2.09
  -7 -23  -7    3.45    2.06
  -7  23   8    2.57    2.03
  -7 -23  -8    1.84    1.90
  -7  23   9    1.73    1.79
  -7 -23  -9    6.42    2.29
  -7  25   0    6.18    1.85
  -7 -25   0    7.26    1.96
  -7  25   1    0.84    1.71
  -7 -25  -1    4.61    2.15
  -7  25   2   16.60    2.58
  -7 -25  -2    1.71    1.71
  -7  25   3    2.87    1.86
  -7 -25  -3    1.57    1.73
  -7  25   4    3.21    1.96
  -7 -25  -4    1.00    1.77
  -7  25   5    1.40    1.93
  -7 -25  -5    1.27    1.82
  -7  25   6    7.89    2.12
  -7 -25  -6    6.57    2.06
  -7  25   7   -0.47    2.01
  -7 -25  -7    0.60    1.84
  -7  25   8    1.74    1.90
  -7 -25  -8    3.71    2.29
  -7 -25  -9    3.27    2.13
  -7  27   0    3.09    1.77
  -7  27   1    7.30    2.15
  -7 -27  -1    4.01    2.02
  -7  27   2    4.12    2.08
  -7 -27  -2    4.45    1.95
  -7  27   3    1.05    1.85
  -7 -27  -3    2.70    1.81
  -7  27   4    2.95    2.05
  -7 -27  -4    3.22    1.92
  -7  27   5    5.06    2.08
  -7 -27  -5    9.86    2.20
  -7  27   6    5.18    2.13
  -7 -27  -6    8.89    2.38
  -7  27   7   -0.79    1.91
  -7 -27  -7    1.68    2.02
  -7 -27  -8    2.95    2.03
  -7  29   0   -0.81    1.86
  -7  29   1    4.67    2.02
  -7 -29  -1    0.40    2.03
  -7  29   2   -1.08    2.03
  -7 -29  -2   -0.27    1.79
  -7  29   3    3.95    2.10
  -7 -29  -3    0.21    1.73
  -7  29   4    3.51    2.07
  -7 -29  -4    0.02    1.83
  -7  29   5    3.38    2.03
  -7 -29  -5    1.39    1.82
  -7  29   6   -1.43    2.05
  -7 -29  -6   -0.22    1.91
  -7 -29  -7    0.64    1.98
  -7  31   0    5.50    2.15
  -7  31   1    2.17    1.97
  -7  31   2    0.06    1.92
  -7 -31  -2    3.70    2.01
  -7  31   3    2.45    2.14
  -7 -31  -3    0.99    1.96
  -7  31   4    5.08    2.19
  -7 -31  -4    0.44    1.79
  -7 -31  -5    2.21    1.90
  -7 -31  -6    6.29    2.02
  -7  33   0    0.54    1.98
  -7  33   1    0.17    2.14
  -7  33   2    1.94    2.03
  -7 -33  -2    0.68    1.85
  -7 -33  -3    5.22    2.07
  -7 -33  -4    6.50    2.12
  -8   0   0 1828.09   14.60
  -8   0   1    4.77    1.16
  -8   0  -1    3.28    1.44
  -8   0   2    8.34    1.31
  -8   0  -2   12.73    1.85
  -8   0   3    2.35    1.27
  -8   0  -3    2.25    1.51
  -8   0   4  528.40    7.55
  -8   0  -4  502.28    8.46
  -8   0   5    0.32    1.56
  -8   0  -5    0.59    1.63
  -8   0   6    1.73    1.59
  -8   0  -6    0.28    1.67
  -8   0   7   -1.41    1.76
  -8   0  -7   -0.57    1.70
  -8   0   8  502.55    8.44
  -8   0  -8  506.29    9.67
  -8   0   9   -0.44    1.76
  -8   0  -9   -1.41    2.19
  -8   0  10    7.39    1.93
  -8   0 -10    8.50    2.35
  -8   0  11   -1.71    1.93
  -8   0 -11   -2.60    2.32
  -8  -2   0   -0.39    1.30
  -8   2   1   22.30    1.63
  -8  -2   1   24.76    1.73
  -8  -2  -1   22.59    2.22
  -8   2   2    3.35    1.01
  -8  -2   2    7.51    1.26
  -8   2  -2    4.44    1.54
  -8  -2  -2    4.16    1.48
  -8   2   3   33.72    2.19
  -8  -2   3   27.39    1.98
  -8   2  -3   27.68    2.32
  -8  -2  -3   27.96    2.38
  -8   2   4   15.73    1.85
  -8  -2   4   16.98    1.94
  -8   2  -4   14.81    1.95
  -8  -2   5    5.88    1.68
  -8   2   5    7.33    1.74
  -8  -2  -5    5.44    1.90
  -8   2  -5   10.05    1.96
  -8   2   6   21.72    2.18
  -8  -2   6   16.48    2.05
  -8  -2  -6   21.99    2.69
  -8   2  -6   21.24    2.40
  -8   2   7  104.28    4.02
  -8  -2   7  108.07    4.13
  -8  -2  -7  108.95    4.67
  -8   2  -7  110.20    4.57
  -8   2   8    8.87    1.96
  -8  -2   8   10.01    2.12
  -8  -2  -8    6.64    2.31
  -8   2  -8    4.76    1.98
  -8   2   9    8.70    2.05
  -8  -2   9    8.19    2.08
  -8  -2  -9    5.18    2.10
  -8   2  -9    7.31    2.39
  -8   2  10   99.65    4.22
  -8  -2  10   97.80    4.23
  -8  -2 -10  104.71    5.11
  -8   2 -10   99.78    4.85
  -8   2  11   15.80    2.30
  -8  -2  11   13.70    2.27
  -8  -2 -11   14.27    2.75
  -8   2 -11   16.69    2.95
  -8  -4   0  196.01    5.31
  -8   4   1  184.07    4.05
  -8  -4   1  175.53    4.02
  -8  -4   1  191.53    5.21
  -8  -4  -1  183.60    5.21
  -8   4   2  188.28    4.29
  -8  -4   2  185.87    4.31
  -8  -4  -2  185.91    5.38
  -8   4   3  162.85    4.21
  -8  -4   3  161.41    4.28
  -8  -4  -3  160.60    5.08
  -8   4   4   56.07    2.77
  -8  -4   4   54.58    2.86
  -8  -4  -4   57.22    3.35
  -8   4   5   78.96    3.36
  -8  -4   5   89.38    3.55
  -8  -4  -5   92.48    4.22
  -8   4   6  106.32    3.89
  -8  -4   6  109.41    4.04
  -8  -4  -6  110.42    4.69
  -8   4   7  335.24    6.68
  -8  -4   7  351.42    6.93
  -8  -4  -7  335.36    7.96
  -8   4   8   78.62    3.63
  -8  -4   8   81.73    3.87
  -8  -4  -8   82.57    4.31
  -8   4   9  135.26    4.69
  -8  -4   9  138.02    4.86
  -8  -4  -9  133.64    5.47
  -8   4  10   52.80    3.26
  -8  -4  10   55.61    3.34
  -8  -4 -10   55.02    3.93
  -8   4  11  134.60    4.76
  -8  -4  11  148.18    5.08
  -8  -4 -11  150.03    6.10
  -8  -6   0    1.59    1.61
  -8   6   1   72.66    2.64
  -8  -6   1   81.06    2.85
  -8  -6   1   82.46    3.76
  -8  -6  -1   72.33    3.51
  -8  -6   2    1.58    1.15
  -8   6   2    3.21    1.28
  -8  -6  -2    0.43    1.52
  -8   6   3  223.68    4.86
  -8  -6   3  226.25    4.98
  -8  -6  -3  222.31    6.04
  -8  -6   4    1.30    1.47
  -8   6   4    2.03    1.56
  -8  -6  -4    4.13    1.70
  -8   6   5   46.88    2.78
  -8  -6   5   50.34    2.88
  -8  -6  -5   46.68    3.36
  -8   6   6    7.36    1.82
  -8  -6   6    9.87    1.89
  -8  -6  -6   13.63    2.44
  -8   6   7  112.04    4.17
  -8  -6   7  111.67    4.20
  -8  -6  -7  118.32    4.99
  -8   6   8   31.90    2.63
  -8  -6   8   41.40    2.98
  -8  -6  -8   37.48    3.26
  -8   6   9    3.03    1.79
  -8  -6   9    9.30    2.15
  -8  -6  -9    4.47    2.28
  -8   6  10    2.40    1.74
  -8  -6  10   -0.58    1.78
  -8  -6 -10    0.09    2.08
  -8  -6 -11   78.79    4.63
  -8  -8   0  245.77    6.18
  -8  -8   1   15.28    1.51
  -8   8   1   18.83    1.55
  -8  -8   1   18.27    2.34
  -8  -8  -1   20.51    2.34
  -8   8   2  531.90    7.09
  -8  -8   2  555.38    7.57
  -8  -8  -2  546.93    9.22
  -8  -8   3    7.16    1.59
  -8   8   3    5.60    1.37
  -8  -8  -3    7.30    1.88
  -8   8   4   41.20    2.54
  -8  -8   4   37.61    2.48
  -8  -8  -4   36.10    2.91
  -8   8   5   11.91    1.84
  -8  -8   5   12.46    2.09
  -8  -8  -5   12.53    2.24
  -8   8   6  235.69    5.59
  -8  -8   6  216.23    5.54
  -8  -8  -6  235.42    6.74
  -8  -8   7    9.06    1.99
  -8   8   7    8.32    1.94
  -8  -8  -7    6.63    2.21
  -8   8   8   38.36    2.78
  -8  -8   8   39.91    2.87
  -8  -8  -8   43.04    3.49
  -8   8   9   83.86    3.87
  -8  -8   9   82.17    3.89
  -8  -8  -9   79.39    4.49
  -8   8  10   99.71    4.19
  -8  -8  10  104.81    4.46
  -8  -8 -10  109.97    5.22
  -8  -8 -11    4.06    2.29
  -8 -10   0    0.78    1.63
  -8 -10   1  143.27    3.87
  -8  10   1  157.98    3.91
  -8 -10   1  154.13    5.12
  -8 -10  -1  169.24    5.32
  -8 -10   2   17.70    1.86
  -8  10   2   20.03    1.88
  -8 -10  -2   18.53    2.31
  -8 -10   3  151.54    4.40
  -8  10   3  146.50    4.10
  -8 -10  -3  142.33    5.07
  -8 -10   4    1.67    1.57
  -8  10   4   -1.48    1.51
  -8 -10  -4   -0.04    1.73
  -8  10   5  378.84    6.86
  -8 -10   5  396.03    7.22
  -8 -10  -5  375.68    8.23
  -8 -10   6    6.95    1.92
  -8  10   6    6.41    1.80
  -8 -10  -6    7.43    2.21
  -8 -10   7    3.43    1.90
  -8  10   7    3.54    1.79
  -8 -10  -7    2.22    1.95
  -8 -10   8   19.56    2.47
  -8  10   8   15.59    2.18
  -8 -10  -8   22.44    2.84
  -8 -10   9  156.32    5.24
  -8  10   9  157.83    4.99
  -8 -10  -9  153.60    5.91
  -8 -10  10   14.58    2.39
  -8  10  10    8.75    1.97
  -8 -10 -10    8.60    2.30
  -8 -12   0   10.55    2.16
  -8  12   1  115.73    3.46
  -8 -12   1  130.10    4.85
  -8 -12  -1  120.13    4.67
  -8  12   2   40.72    2.35
  -8 -12  -2   41.04    3.07
  -8 -12   3   84.13    3.40
  -8  12   3   81.43    3.32
  -8 -12  -3   84.63    4.15
  -8 -12   4    4.96    1.82
  -8  12   4    3.75    1.56
  -8 -12  -4    6.01    2.01
  -8  12   5  258.84    5.81
  -8 -12  -5  266.54    7.06
  -8 -12   6    4.17    1.84
  -8  12   6   10.64    1.98
  -8 -12  -6    8.40    2.24
  -8 -12   7   73.14    3.69
  -8  12   7   77.92    3.55
  -8 -12  -7   66.38    4.06
  -8 -12   8    2.07    1.89
  -8  12   8    0.05    1.65
  -8 -12  -8    0.61    2.03
  -8 -12   9  266.40    6.67
  -8  12   9  255.71    6.32
  -8  12  10    5.99    1.94
  -8 -12  10    7.12    2.05
  -8 -12 -10    4.83    2.26
  -8 -14   0   -0.42    1.73
  -8  14   1  170.05    4.26
  -8 -14   1  178.15    5.64
  -8 -14  -1  186.29    5.79
  -8  14   2   27.41    2.16
  -8 -14  -2   31.01    2.85
  -8  14   3   61.83    2.97
  -8 -14  -3   68.13    3.88
  -8  14   4    2.35    1.57
  -8 -14  -4    0.53    1.82
  -8  14   5  132.08    4.35
  -8 -14  -5  123.25    4.97
  -8 -14   6    3.67    1.93
  -8  14   6    0.77    1.66
  -8 -14  -6    2.21    1.93
  -8 -14   7   77.22    3.78
  -8  14   7   72.68    3.59
  -8 -14  -7   84.37    4.50
  -8  14   8   18.28    2.33
  -8 -14  -8   15.72    2.60
  -8  14   9  114.15    4.41
  -8 -14  -9  109.29    5.14
  -8 -14 -10    3.44    2.42
  -8 -16   0   97.94    4.43
  -8  16   1    2.80    1.39
  -8 -16  -1    2.44    1.84
  -8  16   2  494.74    7.47
  -8 -16  -2  512.95    9.47
  -8  16   3   22.55    2.13
  -8 -16  -3   30.33    2.95
  -8  16   4    9.94    1.89
  -8 -16  -4    9.00    2.23
  -8  16   5    1.58    1.58
  -8 -16  -5    3.74    1.96
  -8  16   6  243.27    5.93
  -8 -16  -6  254.28    7.13
  -8  16   7   55.42    3.26
  -8 -16  -7   44.43    3.51
  -8  16   8    4.80    1.97
  -8 -16  -8    1.95    2.06
  -8  16   9   -1.96    2.01
  -8 -16  -9    0.25    2.05
  -8 -18   0   -1.55    1.77
  -8  18   1   20.93    2.04
  -8 -18  -1   20.17    2.54
  -8  18   2    4.69    1.57
  -8 -18  -2    7.77    2.13
  -8  18   3  105.83    3.87
  -8 -18  -3   96.70    4.41
  -8  18   4   15.38    2.15
  -8 -18  -4   15.74    2.45
  -8  18   5    3.40    1.80
  -8 -18  -5    5.42    2.06
  -8  18   6   22.74    2.52
  -8 -18  -6   28.26    2.94
  -8  18   7  109.33    4.38
  -8 -18  -7  116.79    5.13
  -8  18   8   25.11    2.59
  -8 -18  -8   28.15    3.14
  -8 -18  -9    1.19    2.12
  -8 -20   0  298.97    7.54
  -8  20   1   31.60    2.44
  -8 -20  -1   29.35    2.92
  -8  20   2   14.54    2.01
  -8 -20  -2   14.03    2.44
  -8  20   3  151.98    4.73
  -8 -20  -3  146.04    5.43
  -8  20   4  209.96    5.63
  -8 -20  -4  206.23    6.42
  -8  20   5  153.27    4.94
  -8 -20  -5  151.06    5.64
  -8  20   6   80.49    3.78
  -8 -20  -6   82.40    4.37
  -8  20   7   92.79    4.14
  -8 -20  -7   89.53    4.50
  -8  20   8   80.06    3.98
  -8 -20  -8   83.08    4.55
  -8 -22   0    0.86    1.87
  -8  22   1    2.70    1.71
  -8 -22  -1    2.01    1.83
  -8  22   2   -1.00    1.64
  -8 -22  -2    1.76    2.02
  -8  22   3   -0.24    1.75
  -8 -22  -3    2.77    1.97
  -8  22   4   11.80    2.27
  -8 -22  -4   12.04    2.41
  -8  22   5    1.56    1.94
  -8 -22  -5    0.27    1.95
  -8  22   6   28.29    2.74
  -8 -22  -6   28.26    2.99
  -8  22   7   -0.55    1.88
  -8 -22  -7   -1.21    1.94
  -8  24   1    5.57    1.99
  -8 -24  -1    4.68    2.10
  -8  24   2    3.20    1.79
  -8 -24  -2    2.86    1.99
  -8  24   3   10.56    2.22
  -8 -24  -3   10.30    2.22
  -8  24   4  449.16    8.42
  -8 -24  -4  413.24    9.01
  -8  24   5   14.94    2.43
  -8 -24  -5   12.83    2.46
  -8  24   6   -0.86    2.00
  -8 -24  -6    1.86    1.99
  -8 -24  -7   51.44    3.77
  -8  26   1   29.11    2.71
  -8 -26  -1   29.26    2.99
  -8  26   2   16.55    2.44
  -8 -26  -2   18.38    2.71
  -8  26   3   56.13    3.46
  -8 -26  -3   54.58    3.69
  -8  26   4    2.11    1.86
  -8 -26  -4   -0.62    1.88
  -8  26   5    0.02    2.00
  -8 -26  -5    1.16    2.02
  -8  28   2  145.42    5.11
  -8 -28  -2  147.64    5.65
  -8  28   3   88.30    4.19
  -8 -28  -3  107.95    4.88
  -8 -28  -4    1.51    1.98
  -9   1   2    0.59    1.30
  -9  -1   2   -2.22    1.43
  -9   1   3    5.04    1.63
  -9  -1   3    5.71    1.70
  -9  -1  -3    3.35    1.78
  -9   1   4    0.92    1.54
  -9  -1   4   -0.47    1.53
  -9  -1  -4   -1.23    1.78
  -9   1   5    2.79    1.70
  -9  -1   5    1.02    1.72
  -9  -1  -5    4.91    2.04
  -9   1   6    1.76    1.71
  -9  -1   6    2.71    1.88
  -9  -1  -6    2.25    1.94
  -9  -1   7    8.87    2.09
  -9   1   7   11.39    2.17
  -9  -1  -7    8.33    2.30
  -9   1   8   -1.09    1.91
  -9  -1   8   -0.79    1.89
  -9  -1  -8   -0.13    2.26
  -9  -3   0    4.03    1.51
  -9  -3  -1    0.11    1.55
  -9   3   2    4.54    1.56
  -9  -3   2    3.28    1.40
  -9  -3  -2    3.84    1.74
  -9   3   3    3.25    1.52
  -9  -3   3    2.80    1.59
  -9  -3  -3    4.09    1.84
  -9   3   4    4.35    1.70
  -9  -3   4    2.10    1.55
  -9  -3  -4    5.41    1.92
  -9   3   5    0.94    1.75
  -9  -3   5    0.29    1.65
  -9  -3  -5    0.19    1.89
  -9  -3   6    3.69    1.92
  -9   3   6    9.32    2.00
  -9  -3  -6    6.00    2.21
  -9   3   7    4.61    2.05
  -9  -3   7    3.52    1.95
  -9  -3  -7   -0.84    2.12
  -9   3   8    4.54    1.94
  -9  -3   8    4.64    1.97
  -9  -3  -8    3.29    2.35
  -9  -3  -9    5.96    2.54
  -9  -5   0    0.57    1.63
  -9  -5  -1    3.14    1.74
  -9   5   2    6.29    1.51
  -9  -5   2    2.22    1.43
  -9  -5  -2    2.63    1.78
  -9   5   3   -0.95    1.37
  -9  -5   3   -1.24    1.49
  -9  -5  -3    1.21    1.77
  -9   5   4    1.51    1.49
  -9  -5   4    2.74    1.65
  -9  -5  -4    2.33    1.92
  -9   5   5   -0.86    1.63
  -9  -5   5   -1.29    1.80
  -9  -5  -5   -0.08    1.82
  -9  -5   6    5.74    1.93
  -9   5   6    8.36    1.99
  -9  -5  -6    1.56    2.13
  -9   5   7    1.94    1.83
  -9  -5   7    1.37    1.78
  -9  -5  -7    0.93    2.00
  -9   5   8    2.30    1.80
  -9  -5   8    3.22    1.84
  -9  -5  -8    2.15    2.25
  -9  -5  -9    2.52    2.20
  -9  -7   0   -2.36    2.00
  -9  -7  -1    6.81    2.08
  -9   7   2    2.25    1.46
  -9  -7   2   -1.12    1.49
  -9  -7  -2    1.44    1.84
  -9   7   3    1.56    1.50
  -9  -7   3    1.75    1.58
  -9  -7  -3    1.90    1.85
  -9   7   4    0.03    1.48
  -9  -7   4   -0.82    1.66
  -9  -7  -4   -1.12    1.95
  -9   7   5   -0.63    1.61
  -9  -7   5   -1.44    1.72
  -9  -7  -5   -0.64    2.07
  -9   7   6    0.41    1.64
  -9  -7   6   -1.23    1.69
  -9  -7  -6   -0.63    2.03
  -9   7   7    2.71    1.86
  -9  -7   7   -0.49    1.81
  -9  -7  -7    0.34    2.12
  -9   7   8    1.63    1.82
  -9  -7   8    0.32    1.84
  -9  -7  -8    0.52    2.19
  -9  -7  -9   -0.17    2.44
  -9  -9   0    0.34    1.84
  -9  -9  -1    2.17    1.72
  -9   9   2    0.98    1.34
  -9  -9   2    1.78    1.48
  -9  -9  -2    5.07    2.14
  -9   9   3    0.29    1.50
  -9  -9   3    0.78    1.53
  -9  -9  -3   -1.03    1.78
  -9   9   4    2.44    1.61
  -9  -9   4    1.78    1.72
  -9  -9  -4    3.57    2.12
  -9   9   5    1.07    1.68
  -9  -9   5    1.54    1.77
  -9  -9  -5    0.02    2.08
  -9   9   6    2.09    1.86
  -9  -9   6    1.68    1.73
  -9  -9  -6    6.78    2.33
  -9   9   7    2.79    1.90
  -9  -9   7    1.14    1.78
  -9  -9  -7    4.63    2.41
  -9   9   8    3.15    1.98
  -9  -9   8    4.37    1.99
  -9  -9  -8    2.76    2.30
  -9 -11   0    1.27    1.89
  -9 -11  -1    0.74    1.83
  -9  11   2    3.48    1.53
  -9 -11  -2    1.38    1.83
  -9  11   3    2.31    1.61
  -9 -11  -3   -0.05    1.90
  -9 -11   4    1.41    1.68
  -9  11   4    1.67    1.59
  -9 -11  -4   -0.38    1.94
  -9  11   5    1.42    1.79
  -9 -11  -5   -2.53    2.07
  -9  11   6    3.76    1.85
  -9 -11   6    4.74    2.06
  -9 -11  -6    4.04    2.43
  -9  11   7    2.63    1.89
  -9 -11   7    2.92    1.87
  -9 -11  -7    3.94    2.27
  -9 -11  -8    7.70    2.60
  -9 -13   0    3.13    2.09
  -9 -13  -1    1.66    1.91
  -9  13   2    2.84    1.55
  -9 -13  -2    1.28    1.99
  -9  13   3    4.51    1.70
  -9 -13  -3    0.85    1.98
  -9  13   4    1.64    1.65
  -9 -13  -4    1.71    1.98
  -9  13   5    3.51    1.81
  -9 -13  -5    2.80    2.30
  -9  13   6    1.89    1.67
  -9 -13  -6   -0.93    2.21
  -9  13   7    1.77    1.85
  -9 -13  -7    4.21    2.12
  -9 -13  -8    3.90    2.22
  -9 -15   0    1.59    2.10
  -9 -15  -1    5.38    2.20
  -9  15   2    0.21    1.53
  -9 -15  -2    2.20    1.99
  -9  15   3    0.29    1.52
  -9 -15  -3    2.52    2.08
  -9  15   4    1.02    1.63
  -9 -15  -4    3.73    2.20
  -9  15   5    3.70    1.80
  -9 -15  -5    2.85    2.24
  -9  15   6   -2.21    1.96
  -9 -15  -6    1.75    2.25
  -9  15   7    2.93    1.78
  -9 -15  -7    0.84    2.23
  -9 -17  -1   -2.76    2.36
  -9 -17  -2    1.02    1.97
  -9  17   3    1.71    1.71
  -9 -17  -3    1.51    1.94
  -9  17   4    3.27    1.84
  -9 -17  -4   -0.63    2.20
  -9  17   5    0.46    1.80
  -9 -17  -5    3.85    2.32
  -9  17   6    6.13    2.03
  -9 -17  -6    6.03    2.40
  -9 -19  -1    2.32    2.07
  -9 -19  -2    6.05    2.33
  -9  19   3    1.50    1.72
  -9 -19  -3    0.50    1.96
  -9  19   4    2.07    1.83
  -9 -19  -4    3.89    2.28
  -9  19   5   -0.50    1.87
  -9 -19  -5    2.47    2.09
  -9 -21  -1    3.32    2.09
  -9 -21  -2    3.27    2.11
  -9  21   3   -1.24    1.80
  -9 -21  -3    1.00    2.02
  -9  21   4    0.45    1.85
  -9 -21  -4    0.39    1.99
  -9 -23  -1    1.66    2.07
  -9 -23  -2   -0.13    2.06
  -9  23   3   -0.04    1.86
  -9 -23  -3    5.11    2.27
 -10   0   4    6.48    1.89
 -10   0   5   -0.86    1.73
 -10   2   4    5.47    1.76
 -10  -2   4    5.71    1.94
 -10   2   5  124.57    4.55
 -10  -2   5  129.39    4.60
 -10   4   4    7.37    1.90
 -10  -4   4    9.04    2.04
 -10   4   5  118.47    4.42
 -10  -4   5  109.51    4.33
 -10  -6  -2   18.47    2.64
 -10  -6  -3   45.52    3.50
 -10  -6   4  260.23    6.24
 -10   6   4  256.73    6.14
 -10  -6  -4  265.27    7.51
 -10  -6   5   89.34    3.97
 -10   6   5   87.28    3.87
 -10  -6  -5  100.27    4.89
 -10  -6  -6    0.56    2.16
 -10  -8  -1   41.63    3.42
 -10  -8  -2    7.73    2.25
 -10  -8  -3  159.98    5.96
 -10   8   4    0.74    1.62
 -10  -8   4    1.62    1.83
 -10  -8  -4   -0.22    2.01
 -10  -8   5   76.70    3.80
 -10   8   5   71.70    3.58
 -10 -10  -1   31.38    3.19
 -10 -10  -2   29.53    3.20
 -10 -10  -3  102.93    4.99
 -10  10   4   80.77    3.72
 -10 -10  -4   79.09    4.46
 -10 -10  -5   44.13    3.67
 -10 -12  -1  108.58    5.19
 -10 -12  -2   -0.19    2.16
 -10 -12  -3  108.41    5.22
 -10  12   4    1.33    1.70
 -10 -12  -4    2.70    2.17
 -10 -14  -2   41.29    3.63
 -10 -14  -3   39.32    3.57
   0   0   0    0.00    0.00


TITL A6CAsp_cu10 in Cmcm
REM Cmcm (#63 in standard setting)
CELL 0.71073   6.030012  25.523058   9.861985  90.0000  90.0000  90.0000
ZERR    4.00   0.000178   0.000691   0.000233   0.0000   0.0000   0.0000
LATT  7
SYMM -x,-y, z+1/2
SYMM -x, y,-z+1/2
SYMM  x,-y,-z
SFAC H O S Cu
UNIT 56.00 104.00 12.00 40.00
TREF
HKLF 4
END
_computing_structure_solution     'SHELXT 2014/5 (Sheldrick, 2014)'
;
_shelx_hkl_checksum   52799


==> anc/Koala_293K_AC-6A_Bb21m.cif <==
data_generated_by_bilbao_crystallographic_server

_cell_length_a                   25.5500 
_cell_length_b                   9.8500 
_cell_length_c                   6.0300 
_cell_angle_alpha                90.00 
_cell_angle_beta                 90.00 
_cell_angle_gamma                90.00        
_space_group_name_H-M_alt        'B b 21 m'
_space_group_IT_number           36
_space_group.reference_setting   'Cmc2_1' 
_space_group.transform_Pp_abc    'c,a,b; 0,0,0'
#_space_group.transform_Pp_abc_inverse  'b,c,a'

loop_
_symmetry_equiv_pos_site_id
_symmetry_equiv_pos_as_xyz
1    'x,y,z'
2    '-x,y+1/2,-z'
3    '-x,y+1/2,z'
4    'x,y,-z'
5    'x+1/2,y,z+1/2'
6    '-x+1/2,y+1/2,-z+1/2'
7    '-x+1/2,y+1/2,z+1/2'
8    'x+1/2,y,-z+1/2'

loop_
_atom_site_label 
_atom_site_type_symbol 
_atom_site_symmetry_multiplicity 
_atom_site_Wyckoff_symbol 
_atom_site_fract_x 
_atom_site_fract_y 
_atom_site_fract_z 
Cu1  Cu ? ?  0.18310  0.38170  0.00000
S1    S ? ?  0.43290  0.93300  0.74800
Os11 Os ? ?  0.40360  0.97940  0.94200
Os12 Os ? ?  0.48640  0.97480  0.74700
Os13 Os ? ?  0.42940  0.77600  0.73800
O21   O ? ?  0.49820  1.02900  0.74100
O22   O ? ?  0.44580  0.73400  0.75700
Os14 Os ? ?  0.40310  0.98100  0.44200
Cu2  Cu ? ?  0.18560  0.37630 -0.50000
Cu3  Cu ? ?  0.52280  0.13440  0.00000
Cu4  Cu ? ?  0.22680  0.11490 -0.25300
Cu5  Cu ? ?  0.47600  0.63680  0.50000
Cu6  Cu ? ?  0.43480  0.36300  0.24920
S7    S ? ?  0.31870  0.32900  0.00000
O8    O ? ?  0.20270  0.50610 -0.25340
H11   H ? ?  0.18070  0.58350 -0.26100
O-   O- ? ? -0.00160  0.00000  0.00000
O2    O ? ?  0.25450  0.22100 -0.50000
H1    H ? ?  0.29640  0.42680 -0.50000
O3    O ? ?  0.41110  0.49200  0.50000
O4    O ? ?  0.34580  0.28170  0.20990
O5    O ? ?  0.31430  0.47660  0.00000
O6    O ? ?  0.45540  0.24260  0.00000
H12   H ? ?  0.42390  0.17800  0.00000
O7    O ? ?  0.17030  0.25960 -0.24720
H13   H ? ?  0.13190  0.23400 -0.24900
O9    O ? ?  0.19710  0.03060  0.00000
O10   O ? ?  0.26620  0.27100  0.00000
O11   O ? ?  0.45560  0.24050  0.50000
Ha1  Ha ? ?  0.29100  0.22460  0.50000
Hb1  Hb ? ?  0.38130  0.51400  0.50000
Hc1  Hc ? ?  0.42730  0.17000  0.50000
Hd1  Hd ? ?  0.61220  0.03800  0.00000
He1  He ? ?  0.29400  0.21700  0.00000
Hf1  Hf ? ?  0.29800  0.41900  0.00000


==> anc/Koala_293K_AC-6A_Cmc21.cif <==

#=======================================================================
data_global
#=======================================================================

_audit_creation_method                   'Jana2020 1.3.41'


# 1. PROCESSING SUMMARY (IUCr Office Use Only)

_journal_date_recd_electronic            ?
_journal_date_to_coeditor                ?
_journal_date_from_coeditor              ?
_journal_date_accepted                   ?
_journal_date_printers_first             ?
_journal_date_printers_final             ?
_journal_date_proofs_out                 ?
_journal_date_proofs_in                  ?
_journal_coeditor_name                   ?
_journal_coeditor_code                   ?
_journal_coeditor_notes
; ?
;
_journal_techeditor_code                 ?
_journal_paper_category                  ?
_journal_techeditor_notes
; ?
;
_journal_coden_ASTM                      ?
_journal_name_full                       'Acta Crystallographica Section C'
_journal_year                            ?
_journal_volume                          ?
_journal_issue                           ?
_journal_page_first                      ?
_journal_page_last                       ?
_journal_suppl_publ_number               ?
_journal_suppl_publ_pages                ?

#=======================================================================

# 2. SUBMISSION DETAILS

_publ_contact_author_name                ?
_publ_contact_author_address
; ?
;
_publ_contact_author_email               ?
_publ_contact_author_fax                 ?
_publ_contact_author_phone               ?

_publ_requested_journal                  'Acta Crystallographica Section C'
_publ_requested_category                 ?

_publ_contact_letter
; ?
;

#=======================================================================

# 3. TITLE AND AUTHOR LIST

_publ_section_title
; ?
;
_publ_section_title_footnote
; ?
;
loop_
 _publ_author_name
 _publ_author_footnote
 _publ_author_address
; ?      # name
;
; ?      # footnote
;
; ?      # address
;

#=======================================================================

# 4. TEXT

_publ_section_synopsis
; ?
;
_publ_section_abstract
; ?
;
_publ_section_comment
; ?
;
_publ_section_introduction
; ?
;
_publ_section_experimental
; ?
;
_publ_section_exptl_prep
; ?
;
_publ_section_exptl_refinement
; ?
;
_publ_section_exptl_solution
; ?
;
_publ_section_discussion
; ?
;
_publ_section_acknowledgements
; ?
;
_publ_section_references
;
;
_publ_section_figure_captions
; ?
;
_publ_section_table_legends
; ?
;

#=======================================================================
data_I
#=======================================================================

# 5. CHEMICAL DATA

_chemical_name_systematic
; ?
;
_chemical_name_common                    ?
_chemical_formula_moiety                 ?
_chemical_formula_structural             ?
_chemical_formula_analytical             ?
_chemical_formula_iupac                  ?
_chemical_formula_sum                    'Cu8 H11.42905 O19.88223 S1.980746'
_chemical_formula_weight                 901.5
_chemical_melting_point                  ?
_chemical_compound_source                ?
_chemical_absolute_configuration         ?

#=======================================================================

# 6. CRYSTAL DATA

_symmetry_cell_setting                   orthorhombic
_symmetry_space_group_name_H-M           'C m c 21'
_symmetry_space_group_name_Hall          'C -2x;-2yc;2zc'
_symmetry_Int_Tables_number              36

loop_
 _space_group_symop_id
 _space_group_symop_operation_xyz
 1   x,y,z
 2   -x,-y,z+1/2
 3   x,-y,z+1/2
 4   -x,y,z
 5   x+1/2,y+1/2,z
 6   -x+1/2,-y+1/2,z+1/2
 7   x+1/2,-y+1/2,z+1/2
 8   -x+1/2,y+1/2,z

_cell_length_a                           6.0300(2)
_cell_length_b                           25.5500(7)
_cell_length_c                           9.8500(2)
_cell_angle_alpha                        90
_cell_angle_beta                         90
_cell_angle_gamma                        90
_cell_volume                             1517.56(7)

loop_
 _twin_individual_id
 _twin_individual_mass_fraction_refined
 _twin_individual_twin_matrix_11
 _twin_individual_twin_matrix_12
 _twin_individual_twin_matrix_13
 _twin_individual_twin_matrix_21
 _twin_individual_twin_matrix_22
 _twin_individual_twin_matrix_23
 _twin_individual_twin_matrix_31
 _twin_individual_twin_matrix_32
 _twin_individual_twin_matrix_33
 ? ? ? ? ? ? ? ? ? ? ?

_cell_formula_units_Z                    4

_cell_measurement_reflns_used            ?
_cell_measurement_theta_min              ?
_cell_measurement_theta_max              ?
_cell_measurement_temperature            293
_cell_special_details
; ?
;

_exptl_crystal_density_diffrn            3.9457
_exptl_crystal_density_meas              ?
_exptl_crystal_density_method            ?
_exptl_crystal_F_000                     560.258

_exptl_absorpt_coefficient_mu            0.004
_exptl_crystal_description               ?
_exptl_crystal_size_max                  ?
_exptl_crystal_size_mid                  ?
_exptl_crystal_size_min                  ?
_exptl_crystal_size_rad                  ?
_exptl_crystal_colour                    ?
_exptl_absorpt_correction_type           ?
_exptl_absorpt_process_details           ?
_exptl_absorpt_correction_T_min          ?
_exptl_absorpt_correction_T_max          ?
loop_
 _exptl_crystal_face_index_h
 _exptl_crystal_face_index_k
 _exptl_crystal_face_index_l
 _exptl_crystal_face_perp_dist
 ? ? ? ?

#=======================================================================

# 7. EXPERIMENTAL DATA

_exptl_special_details                   ?

_diffrn_ambient_temperature              293
_diffrn_source                           ?
_diffrn_source_power                     ?
_diffrn_source_voltage                   ?
_diffrn_source_current                   ?
_diffrn_radiation_type                   neutron
_diffrn_radiation_source                 ?
_diffrn_radiation_wavelength             0.710747
_diffrn_radiation_monochromator          ?
_diffrn_measurement_device               ?
_diffrn_measurement_device_type          ?
_diffrn_detector                         ?
_diffrn_detector_area_resol_mean         ?
_diffrn_measurement_method               ?
_diffrn_measurement_specimen_support     ?

_diffrn_reflns_number                    2549
_diffrn_reflns_theta_min                 2.61
_diffrn_reflns_theta_max                 45.37
_diffrn_reflns_theta_full                27.66
_diffrn_measured_fraction_theta_max      0.73
_diffrn_measured_fraction_theta_full     0.78
_diffrn_reflns_av_r_equivalents          0
_diffrn_reflns_av_uneti/neti             1.2638
_diffrn_reflns_limit_h_min               0
_diffrn_reflns_limit_h_max               12
_diffrn_reflns_limit_k_min               0
_diffrn_reflns_limit_k_max               44
_diffrn_reflns_limit_l_min               0
_diffrn_reflns_limit_l_max               19
_diffrn_reflns_reduction_process         ?

_diffrn_standards_number                 ?
_diffrn_standards_interval_count         ?
_diffrn_standards_interval_time          ?
_diffrn_standards_decay_%                ?
loop_
_diffrn_standard_refln_index_h
_diffrn_standard_refln_index_k
_diffrn_standard_refln_index_l
  ? ? ?

_diffrn_radiation_probe                  neutron

#=======================================================================

# 8. REFINEMENT DATA

_refine_special_details
; ?
;

_reflns_number_total                     2549
_reflns_number_gt                        596
_reflns_threshold_expression             'I>3\s(I)'

_refine_ls_structure_factor_coef         Fsqd
_refine_ls_R_factor_gt                   0.0895
_refine_ls_wR_factor_gt                  0.0989
_refine_ls_R_factor_all                  0.0895
_refine_ls_wR_factor_ref                 0.0989
_refine_ls_goodness_of_fit_ref           1.6842
_refine_ls_goodness_of_fit_gt            1.6842
_refine_ls_restrained_S_gt               ?
_refine_ls_restrained_S_all              ?
_refine_ls_number_reflns                 596
_refine_ls_number_parameters             130
_refine_ls_number_restraints             0
_refine_ls_number_constraints            1
_refine_ls_weighting_scheme              sigma
_refine_ls_weighting_details             'w=1/(\s^2^(I)+0.0004I^2^)'
_refine_ls_hydrogen_treatment            'refall'
_refine_ls_shift/su_max                  0.0428
_refine_ls_shift/su_mean                 0.0093
_refine_diff_density_max                 0.57
_refine_diff_density_min                 -0.65
_refine_ls_extinction_method             'none'
_refine_ls_extinction_coef               ?
_refine_ls_extinction_expression         ?
_refine_ls_abs_structure_details
;  0 of Friedel pairs used in the refinement
;
_refine_ls_abs_structure_Flack           ?
_refine_ls_abs_structure_Rogers          ?

loop_
 _atom_type_symbol
 _atom_type_scat_length_neutron
 _atom_type_scat_source
 Cu    7.718 International_Tables_Vol_C
 H    -3.739 International_Tables_Vol_C
 O     5.803 International_Tables_Vol_C
 S     2.847 International_Tables_Vol_C

_computing_data_collection               ?
_computing_cell_refinement               ?
_computing_data_reduction                ?
_computing_structure_solution            ?
_computing_structure_refinement          ?
_computing_molecular_graphics            ?
_computing_publication_material          ?

loop_
 _restr_distance_atom_site_label_1
 _restr_distance_site_symmetry_1
 _restr_distance_atom_site_label_2
 _restr_distance_site_symmetry_2
 _restr_distance_target
 _restr_distance_target_weight_param
 ? ? ? ? ? ?

loop_
 _restr_angle_atom_site_label_1
 _restr_angle_site_symmetry_1
 _restr_angle_atom_site_label_2
 _restr_angle_site_symmetry_2
 _restr_angle_atom_site_label_3
 _restr_angle_site_symmetry_3
 _restr_angle_target
 _restr_angle_target_weight_param
 ? ? ? ? ? ? ? ?

loop_
 _restr_torsion_atom_site_label_1
 _restr_torsion_site_symmetry_1
 _restr_torsion_atom_site_label_2
 _restr_torsion_site_symmetry_2
 _restr_torsion_atom_site_label_3
 _restr_torsion_site_symmetry_3
 _restr_torsion_atom_site_label_4
 _restr_torsion_site_symmetry_4
 _restr_torsion_angle_target
 _restr_torsion_weight_param
 ? ? ? ? ? ? ? ? ? ?

loop_
 _restr_equal_distance_atom_site_label_1
 _restr_equal_distance_site_symmetry_1
 _restr_equal_distance_atom_site_label_2
 _restr_equal_distance_site_symmetry_2
 _restr_equal_distance_class_class_id
 _restr_equal_distance_class_target_weight_param
 ? ? ? ? ? ?

loop_
 _restr_equal_angle_atom_site_label_1
 _restr_equal_angle_site_symmetry_1
 _restr_equal_angle_atom_site_label_2
 _restr_equal_angle_site_symmetry_2
 _restr_equal_angle_atom_site_label_3
 _restr_equal_angle_site_symmetry_3
 _restr_equal_angle_class_class_id
 _restr_equal_angle_class_target_weight_param
 ? ? ? ? ? ? ? ?

loop_
 _restr_equal_torsion_atom_site_label_1
 _restr_equal_torsion_site_symmetry_1
 _restr_equal_torsion_atom_site_label_2
 _restr_equal_torsion_site_symmetry_2
 _restr_equal_torsion_atom_site_label_3
 _restr_equal_torsion_site_symmetry_3
 _restr_equal_torsion_atom_site_label_4
 _restr_equal_torsion_site_symmetry_4
 _restr_equal_torsion_class_class_id
 _restr_equal_torsion_class_target_weight_param
 ? ? ? ? ? ? ? ? ? ?


#=======================================================================

# 9. ATOMIC COORDINATES AND DISPLACEMENT PARAMETERS

loop_
 _atom_site_label
 _atom_site_type_symbol
 _atom_site_fract_x
 _atom_site_fract_y
 _atom_site_fract_z
 _atom_site_adp_type
 _atom_site_U_iso_or_equiv
 _atom_site_site_symmetry_multiplicity
 _atom_site_occupancy
 _atom_site_calc_flag
 _atom_site_refinement_flags
 _atom_site_disorder_assembly
 _atom_site_disorder_group
  Cu1 Cu 0 0.1831(6) 0.3817(12) Uiso 0.023(3) 4 1 d . . .
  S1 S 0.748(6) 0.4329(13) 0.933(3) Uiso 0.021(9) 8 0.63(7) d . . .
  Os1a O 0.942(3) 0.4036(7) 0.9794(16) Uiso 0.011(6) 8 0.50(3) d . . .
  Os1c O 0.747(3) 0.4864(7) 0.9748(18) Uiso 0.003(4) 8 0.45(4) d . . .
  Os1d O 0.738(3) 0.4294(9) 0.776(2) Uiso 0.005(5) 8 0.37(4) d . . .
  O2b O 0.741(3) 0.4982(8) 1.029(2) Uiso 0.021(6) 8 0.57(5) d . . .
  O2c O 0.757(3) 0.4458(9) 0.734(2) Uiso 0.014(5) 8 0.53(5) d . . .
  Os1b O 0.442(3) 0.4031(6) 0.9810(15) Uiso 0.012(5) 8 0.53(3) d . . .
  Cu2 Cu -0.5 0.1856(5) 0.3763(10) Uiso 0.013(2) 4 1 d . . .
  Cu3 Cu 0 0.5228(6) 0.1344(15) Uiso 0.021(3) 4 1 d . . .
  Cu4 Cu -0.2530(11) 0.2268(3) 0.1149(8) Uiso 0.0029(12) 8 1 d . . .
  Cu5 Cu 0.5 0.4760(5) 0.6368(13) Uiso 0.016(2) 4 1 d . . .
  Cu6 Cu 0.2492(11) 0.4348(2) 0.3630(7) Uiso 0.0016(11) 8 1 d . . .
  S007 S 0 0.3187(9) 0.329(2) Uiso -0.015(5) 4 0.71(8) d . . .
  O008 O -0.2534(14) 0.2027(4) 0.5061(9) Uiso 0.0046(17) 8 1 d . . .
  H1e H -0.261(2) 0.1807(9) 0.5835(17) Uiso 0.017(3) 8 1 d . . .
  O00a O 0 0.5785(6) -0.0016(14) Uiso 0.009(3) 4 1 d . . .
  O00b O -0.5 0.2545(6) 0.2210(14) Uiso 0.007(3) 4 1 d . . .
  H1 H -0.5 0.2964(8) 0.4268(16) Uiso 0.015(4) 4 1 d . . .
  O00c O 0.5 0.4111(6) 0.4920(13) Uiso 0.014(3) 4 1 d . . .
  O00d O 0.2099(16) 0.3458(5) 0.2817(12) Uiso 0.018(2) 8 1 d . . .
  O00e O 0 0.3143(7) 0.4766(17) Uiso 0.012(3) 4 1 d . . .
  O00f O 0 0.4554(6) 0.2426(13) Uiso 0.011(3) 4 1 d . . .
  H1c H 0 0.4239(14) 0.178(3) Uiso 0.047(9) 4 1 d . . .
  O00g O -0.2472(12) 0.1703(4) 0.2596(9) Uiso 0.0047(18) 8 1 d . . .
  H1d H -0.249(3) 0.1319(9) 0.234(2) Uiso 0.024(4) 8 1 d . . .
  O00h O 0 0.1971(6) 0.0306(15) Uiso 0.011(3) 4 1 d . . .
  O00k O 0 0.2662(8) 0.271(2) Uiso 0.023(4) 4 1 d . . .
  O00l O 0.5 0.4556(7) 0.2405(17) Uiso 0.023(4) 4 1 d . . .
  Ha H 0.5 0.2910(7) 0.2246(15) Uiso 0.029(5) 4 1.42(8) d . . .
  Hb H 0.5 0.3813(14) 0.514(3) Uiso 0.023(6) 4 1 d . . .
  Hc H 0.5 0.4273(13) 0.170(3) Uiso 0.030(7) 4 1 d . . .
  Hd H 0 0.6122(11) 0.038(3) Uiso 0.025(5) 4 1 d . . .
  He H 0 0.294(2) 0.217(5) Uiso 0.038 4 0.50(5) d . . .
  Hf H 0 0.298(3) 0.419(7) Uiso 0.05(2) 4 0.51(11) d . . .

loop_
 _atom_site_aniso_label
 _atom_site_aniso_type_symbol
 _atom_site_aniso_U_11
 _atom_site_aniso_U_22
 _atom_site_aniso_U_33
 _atom_site_aniso_U_12
 _atom_site_aniso_U_13
 _atom_site_aniso_U_23
 ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_C_label
 _jana_atom_site_ADP_C_type_symbol
 _jana_atom_site_ADP_C_111
 _jana_atom_site_ADP_C_112
 _jana_atom_site_ADP_C_113
 _jana_atom_site_ADP_C_122
 _jana_atom_site_ADP_C_123
 _jana_atom_site_ADP_C_133
 _jana_atom_site_ADP_C_222
 _jana_atom_site_ADP_C_223
 _jana_atom_site_ADP_C_233
 _jana_atom_site_ADP_C_333
 ? ? ? ? ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_D_label
 _jana_atom_site_ADP_D_type_symbol
 _jana_atom_site_ADP_D_1111
 _jana_atom_site_ADP_D_1112
 _jana_atom_site_ADP_D_1113
 _jana_atom_site_ADP_D_1122
 _jana_atom_site_ADP_D_1123
 _jana_atom_site_ADP_D_1133
 _jana_atom_site_ADP_D_1222
 _jana_atom_site_ADP_D_1223
 _jana_atom_site_ADP_D_1233
 _jana_atom_site_ADP_D_1333
 _jana_atom_site_ADP_D_2222
 _jana_atom_site_ADP_D_2223
 _jana_atom_site_ADP_D_2233
 _jana_atom_site_ADP_D_2333
 _jana_atom_site_ADP_D_3333
 ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_E_label
 _jana_atom_site_ADP_E_type_symbol
 _jana_atom_site_ADP_E_11111
 _jana_atom_site_ADP_E_11112
 _jana_atom_site_ADP_E_11113
 _jana_atom_site_ADP_E_11122
 _jana_atom_site_ADP_E_11123
 _jana_atom_site_ADP_E_11133
 _jana_atom_site_ADP_E_11222
 _jana_atom_site_ADP_E_11223
 _jana_atom_site_ADP_E_11233
 _jana_atom_site_ADP_E_11333
 _jana_atom_site_ADP_E_12222
 _jana_atom_site_ADP_E_12223
 _jana_atom_site_ADP_E_12233
 _jana_atom_site_ADP_E_12333
 _jana_atom_site_ADP_E_13333
 _jana_atom_site_ADP_E_22222
 _jana_atom_site_ADP_E_22223
 _jana_atom_site_ADP_E_22233
 _jana_atom_site_ADP_E_22333
 _jana_atom_site_ADP_E_23333
 _jana_atom_site_ADP_E_33333
 ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ?

loop_
 _jana_atom_site_ADP_F_label
 _jana_atom_site_ADP_F_type_symbol
 _jana_atom_site_ADP_F_111111
 _jana_atom_site_ADP_F_111112
 _jana_atom_site_ADP_F_111113
 _jana_atom_site_ADP_F_111122
 _jana_atom_site_ADP_F_111123
 _jana_atom_site_ADP_F_111133
 _jana_atom_site_ADP_F_111222
 _jana_atom_site_ADP_F_111223
 _jana_atom_site_ADP_F_111233
 _jana_atom_site_ADP_F_111333
 _jana_atom_site_ADP_F_112222
 _jana_atom_site_ADP_F_112223
 _jana_atom_site_ADP_F_112233
 _jana_atom_site_ADP_F_112333
 _jana_atom_site_ADP_F_113333
 _jana_atom_site_ADP_F_122222
 _jana_atom_site_ADP_F_122223
 _jana_atom_site_ADP_F_122233
 _jana_atom_site_ADP_F_122333
 _jana_atom_site_ADP_F_123333
 _jana_atom_site_ADP_F_133333
 _jana_atom_site_ADP_F_222222
 _jana_atom_site_ADP_F_222223
 _jana_atom_site_ADP_F_222233
 _jana_atom_site_ADP_F_222333
 _jana_atom_site_ADP_F_223333
 _jana_atom_site_ADP_F_233333
 _jana_atom_site_ADP_F_333333
 ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ? ?


#=======================================================================

# 10. MOLECULAR GEOMETRY


loop_
 _geom_bond_atom_site_label_1
 _geom_bond_atom_site_label_2
 _geom_bond_site_symmetry_1
 _geom_bond_site_symmetry_2
 _geom_bond_distance
 _geom_bond_publ_flag
 ? ? ? ? ? ?

loop_
 _geom_angle_atom_site_label_1
 _geom_angle_atom_site_label_2
 _geom_angle_atom_site_label_3
 _geom_angle_site_symmetry_1
 _geom_angle_site_symmetry_2
 _geom_angle_site_symmetry_3
 _geom_angle
 _geom_angle_publ_flag
 ? ? ? ? ? ? ? ?

loop_
 _geom_torsion_atom_site_label_1
 _geom_torsion_atom_site_label_2
 _geom_torsion_atom_site_label_3
 _geom_torsion_atom_site_label_4
 _geom_torsion_site_symmetry_1
 _geom_torsion_site_symmetry_2
 _geom_torsion_site_symmetry_3
 _geom_torsion_site_symmetry_4
 _geom_torsion
 _geom_torsion_publ_flag
 ? ? ? ? ? ? ? ? ? ?

loop_
 _geom_hbond_atom_site_label_D
 _geom_hbond_atom_site_label_H
 _geom_hbond_atom_site_label_A
 _geom_hbond_site_symmetry_D
 _geom_hbond_site_symmetry_H
 _geom_hbond_site_symmetry_A
 _geom_hbond_distance_DH
 _geom_hbond_distance_HA
 _geom_hbond_distance_DA
 _geom_hbond_angle_DHA
 _geom_hbond_publ_flag
 ? ? ? ? ? ? ? ? ? ? ?


#=======================================================================

# 11. STRUCTURE-FACTOR LIST

loop_
 _refln_index_h
 _refln_index_k
 _refln_index_l
 _refln_F_squared_calc
 _refln_F_squared_meas
 _refln_F_squared_sigma
 _refln_observed_status
   5   3   0   3712.54   3723.95    357.86 o
   2   4   0    323.30    812.50    202.71 o
   1   5   0   1709.48   2060.26    134.07 o
   3   5   0   1557.70   1325.15    213.21 o
   1   7   0    397.22    976.93     95.47 o
   3   7   0   1820.81   1973.21    231.81 o
   1   9   0    204.13    812.50    115.22 o
   1  11   0    504.33    483.63    145.11 o
   1  13   0    367.72    628.72    164.21 o
   1  17   0    685.80   1015.62    280.22 o
   3  17   0   3768.55   4149.55    463.40 o
   7  17   0   3919.10   5619.78   1546.13 o
   3  19   0   3975.88   3443.45    494.34 o
   1   1   1   1804.18   1692.70     58.92 o
   5   1   1   2988.62   3317.70    260.08 o
   0   2   1   1458.80   1286.46    145.51 o
   2   2   1   3372.10   3220.98    117.20 o
   4   2   1   3429.42   3346.72    213.15 o
   8   2   1   6057.31   5958.32    822.36 o
   1   3   1    121.30    164.43     48.33 o
   3   3   1    467.12    773.81    125.31 o
   0   4   1  10588.00  10562.50   1025.37 o
   2   4   1   1426.56   1112.35     97.77 o
   4   4   1  15636.60  16375.70    299.08 o
   6   4   1   2747.13   2930.80    347.81 o
   8   4   1  17739.90  20128.70    905.40 o
   1   5   1    239.18    232.14     58.04 o
   5   5   1   1444.35   1924.85    289.40 o
   0   6   1  26931.20  26435.20   2970.67 o
   2   6   1   6045.37   6084.07    183.44 o
   4   6   1  15298.20  13503.00    321.58 o
   6   6   1   1251.44   1528.27    367.27 o
   8   6   1   3314.88   2959.82    880.54 o
   1   7   1   1102.09    986.60     77.79 o
   5   7   1   2210.77   1392.85    301.06 o
   0   8   1   3989.32   4265.62    133.13 o
   2   8   1   2184.21   2108.63    126.08 o
   8   8   1   4119.58   3791.66    938.61 o
   1   9   1    476.68    280.51     87.26 o
   3   9   1   1648.22   1741.07    202.92 o
   0  10   1   4044.02   4033.47    164.50 o
   4  10   1   3097.15   2756.69    271.79 o
   1  11   1   1247.78   1276.78     96.62 o
   3  11   1   3571.59   3733.62    221.75 o
   7  11   1   3364.38   2650.29    687.55 o
   0  12   1  36143.40  36717.20    511.51 o
   2  12   1   9512.71   9285.70    215.44 o
   4  12   1  18657.40  18049.10    451.55 o
   6  12   1  18620.20  19151.70    556.20 o
   8  12   1   4689.19   5658.47   1217.62 o
  10  12   1  16765.40  17033.40   3888.07 o
   1  13   1    709.39    406.25    126.07 o
   0  14   1  12102.40  11239.60    308.57 o
   2  14   1   2526.86   2563.24    193.32 o
   4  14   1  15996.20  15147.30    443.22 o
   6  14   1   7273.92   6364.57    563.89 o
   8  14   1  15792.80  15534.20   1441.96 o
   1  15   1    925.64    735.12    155.02 o
   3  15   1    671.43    889.88    280.34 o
   5  15   1   2133.22   2321.42    464.04 o
   0  16   1    445.22    889.88    251.14 o
   2  16   1 106192.00 107975.00    778.48 o
   6  16   1  61404.20  62146.50   1091.51 o
  10  16   1  27985.90  25332.50   5226.75 o
   1  17   1   1739.54   1634.67    213.02 o
   5  17   1   1738.41   1876.48    464.14 o
   0  18   1  19613.40  17642.80    710.10 o
   4  18   1   9364.37   8627.96    429.67 o
   6  18   1   6531.71   4188.24    691.26 o
   1  19   1   2212.16   1305.80    281.89 o
   3  19   1   1818.78   2079.61    338.13 o
   5  19   1   2075.75   2118.30    531.95 o
   0  20   1   4126.26   4430.05    792.71 o
   2  20   1   3645.14   2389.13    389.33 o
   4  20   1   5128.94   4507.43    417.80 o
   1  21   1   1246.44   3027.52    471.51 o
   3  21   1   3209.28   4555.79    461.10 o
   0  22   1  10965.40   9691.94   1569.15 o
   4  22   1   6250.95   4497.76    594.04 o
   2  24   1  12775.50   9566.20   1158.92 o
   6  24   1   4762.20   3840.02   1084.27 o
   5  25   1   1729.03   3743.30    897.72 o
   2  26   1  26604.40  23978.40   1953.12 o
   4  26   1  16523.60  13473.90    931.63 o
   6  26   1  19720.80  16220.90   1404.46 o
   4  30   1  13537.40  12961.30   3124.90 o
   2   0   2   1918.53   2166.66    153.87 o
   6   0   2   2310.45   1595.98    474.69 o
   1   1   2    289.84    222.47     58.11 o
   0   2   2    240.87    338.54     77.28 o
   1   3   2   1565.71   1508.93    106.62 o
   3   3   2    235.62    619.05    183.51 o
   5   3   2   2745.30   2882.43    299.50 o
   2   4   2  26829.90  26580.30    448.91 o
   6   4   2   7605.05   8299.09    402.56 o
  10   4   2   3368.47  14547.60   2997.44 o
   1   5   2   1133.29   1131.69     67.72 o
   3   5   2    623.97    667.41    164.39 o
   5   5   2   1839.64   1518.60    290.66 o
   0   6   2   2264.75   2263.39     96.73 o
   8   6   2   2314.92   3675.59    869.19 o
   3   7   2   3782.17   4014.13    211.65 o
   7   7   2   3434.01   2688.98    542.74 o
   2   8   2  43419.00  44300.50    390.26 o
   6   8   2  27882.30  27499.20    537.27 o
  10   8   2  10903.20  12380.90   3180.81 o
   1   9   2    989.73    880.21    135.61 o
   3   9   2   2823.42   2534.22    194.50 o
   7   9   2   1082.41   2427.82    646.97 o
   0  10   2  93871.90  90980.50    851.88 o
   4  10   2  51037.40  49775.20    627.24 o
   8  10   2  13883.80  13851.20   1102.79 o
   1  11   2    293.94    619.05    154.48 o
   2  12   2  29603.20  32161.40    338.46 o
   6  12   2  10601.40  11510.40    517.09 o
   1  13   2    594.50    812.50    183.54 o
   3  13   2   1807.69   1953.87    260.88 o
   5  13   2    982.31   1615.32    376.60 o
   0  14   2  23947.20  23736.60    428.72 o
   4  14   2  26455.00  27044.60    494.51 o
   8  14   2  20705.10  20680.00   1586.39 o
   1  15   2    604.15    938.24    241.51 o
   2  16   2   6891.15   7119.03    288.70 o
   0  18   2  25576.70  23591.50    592.76 o
   4  18   2  19435.70  20302.80    523.22 o
   8  18   2   9827.06  13551.30   1967.00 o
   2  20   2   3383.08   3714.28    395.77 o
   6  20   2  12229.70  12825.90    858.53 o
  10  20   2  10149.70  24771.50   7892.69 o
   5  23   2    800.98   2805.05    820.78 o
   2  24   2   2664.28   3704.61    724.16 o
   0  26   2    903.76   5977.67   1611.73 o
   2  32   2   5189.08  11674.80   3390.23 o
   5  39   2    552.83  28447.10   9202.52 o
   1   1   3    535.62    599.70     96.62 o
   3   1   3   2276.77   1818.45    185.09 o
   5   1   3   1787.32   1847.47    290.08 o
   0   2   3  18943.70  19712.80    366.50 o
   2   2   3   8436.27   8705.34    180.38 o
   4   2   3   4614.90   4836.30    240.65 o
   6   2   3  14879.80  16259.60    421.70 o
  10   2   3  11466.90  19103.40   3520.94 o
   1   3   3    460.38    444.94     96.75 o
   0   4   3  16266.70  17139.80    495.11 o
   2   4   3  15176.00  14625.00    278.75 o
   4   4   3   9708.28  10165.90    295.75 o
   6   4   3   2126.07   1953.87    387.14 o
   8   4   3   3243.22   4188.24    956.57 o
   1   5   3     85.18    261.16     77.26 o
   3   5   3   1766.52   1712.05    164.59 o
   7   5   3    976.28   2137.64    589.11 o
   2   6   3  42177.00  39996.20    757.39 o
   4   6   3  16625.20  16317.70    342.49 o
   8   6   3  17365.60  18252.20   1030.86 o
  10   6   3  12412.60  16627.20   3205.97 o
   1   7   3    611.57    551.34    135.48 o
   3   7   3   1683.14   1760.41    193.27 o
   0   8   3   2178.64   2098.95    145.40 o
   2   8   3   7745.11   7854.15    192.27 o
   6   8   3  23317.30  23901.00    525.01 o
  10   8   3  19997.80  23243.30   3505.69 o
   1   9   3    478.37    512.65    154.73 o
   5   9   3    548.20   1093.00    309.10 o
   0  10   3  37094.50  37133.10    666.84 o
   2  10   3  20390.80  22276.00    409.50 o
   4  10   3  36205.70  35827.30    634.46 o
   6  10   3  16242.50  16298.30    492.81 o
   8  10   3  26895.00  26415.90   1240.83 o
   3  11   3    694.83    860.86    222.31 o
   2  12   3   9670.41   8976.17    295.99 o
   4  12   3   4858.89   4478.41    311.03 o
   8  12   3   4735.50   6809.51   1390.42 o
   1  13   3   1213.92    938.24    203.50 o
   7  13   3   1967.41   2514.88    792.72 o
   0  14   3   9925.41   9614.56    437.11 o
   2  14   3   7972.82   8492.54    266.54 o
   4  14   3   2692.75   2824.40    328.57 o
   6  14   3   3990.04   5416.66    528.45 o
   1  15   3   1955.04   2756.69    278.60 o
   5  15   3   2331.33   1663.69    407.08 o
   0  16   3   3739.82   3443.45    493.87 o
   2  16   3   5510.59   5377.97    300.49 o
   4  16   3   3373.15   3975.44    346.47 o
   1  17   3   2063.11   1750.74    290.71 o
   5  17   3   2957.34   2253.72    474.94 o
   2  18   3   1501.39   1702.38    328.60 o
   4  18   3   1706.38   2060.26    405.80 o
   8  18   3   6925.12   8627.96   1874.53 o
   1  19   3   2198.78   1470.24    310.60 o
   3  19   3   1550.75   1702.38    415.76 o
   5  19   3   1979.61   2321.42    550.97 o
   0  20   3  64401.50  66305.70   1329.31 o
   4  20   3  54192.10  54234.30    879.51 o
   8  20   3  30976.30  30584.80   2293.80 o
   5  21   3   1821.72   2311.75    676.67 o
   0  22   3  11542.20  10823.60    651.33 o
   2  22   3   9291.00   8927.81    495.08 o
   4  22   3   5264.14   3985.11    640.74 o
   6  22   3   9334.63   8976.17   1132.46 o
   2  26   3   3378.00   3182.29    648.33 o
   0  28   3  26409.60  26241.80   2805.47 o
   2  28   3  20954.40  19412.90   1167.75 o
   4  28   3  20172.40  18639.10   1350.30 o
   6  28   3   9107.09   8579.60   2447.67 o
   8  28   3  12680.20  16869.00   4542.32 o
   2   0   4   3550.38   3752.97    231.28 o
   0   2   4   4421.76   4313.98    290.61 o
   4   2   4   2408.19   2824.40    240.58 o
   1   3   4    602.79    561.01    106.46 o
   3   3   4   1849.01   1267.11    185.01 o
   5   3   4    725.09   1063.99    309.24 o
   7   3   4   1944.01   1963.54    638.38 o
   2   4   4   1198.01   1683.03    153.49 o
   1   5   4    587.41    619.05     96.67 o
   3   5   4    357.89    706.10    212.54 o
   1   7   4    513.26    812.50    144.70 o
   3   7   4    440.58    648.06    202.97 o
   2   8   4   8568.69   9101.92    216.69 o
   6   8   4   2729.10   1615.32    436.62 o
   1  11   4   1270.60   1508.93    251.13 o
   5  11   4   1857.13   1895.83    348.16 o
   2  12   4   1713.99   2292.41    298.77 o
   1  13   4   2523.13   2766.36    318.65 o
   3  13   4    494.77   1141.37    270.24 o
   5  13   4   2915.19   3066.21    376.91 o
   0  14   4  28166.40  28244.00   1015.05 o
   4  14   4  15502.50  14151.00    428.39 o
   1  15   4   2518.24   2040.92    310.43 o
   5  15   4   2890.64   2824.40    416.04 o
   2  16   4   1484.97   1383.18    299.98 o
   6  16   4    176.10   2302.08    666.05 o
   3  17   4   4121.01   4236.60    376.89 o
   1  19   4   1173.87   1866.81    347.34 o
   3  19   4   3847.55   4149.55    405.45 o
   7  21   4   1737.61   4797.61   1555.31 o
   0  22   4   3307.48   2737.35    494.20 o
   0  26   4   5792.29   5242.55    736.20 o
   0  30   4   9375.55   8095.97   2023.01 o
   4  30   4  10272.40  12129.40   2144.66 o
   1   1   5   3995.76   3781.99    175.36 o
   3   1   5   1250.79    754.46    223.02 o
   5   1   5   4311.85   4381.69    357.66 o
   2   2   5  34834.70  36214.20    445.34 o
   6   2   5  48803.00  48430.70    741.65 o
  10   2   5  31227.60  32035.70   4428.51 o
   1   3   5    850.77    783.48    145.19 o
   3   3   5   1498.30   1818.45    231.51 o
   0   4   5   2680.34   1644.34    234.50 o
   2   4   5  50107.20  51487.20    557.29 o
   6   4   5  31573.60  30710.50    649.47 o
   3   5   5   1468.54   1102.68    271.27 o
   2   6   5  62833.30  63674.70    545.19 o
   6   6   5  29217.00  29133.90    620.09 o
   1   7   5    967.32   1267.11    163.87 o
   3   7   5   1058.13   1102.68    251.44 o
   5   7   5    862.29   1238.09    357.57 o
   0   8   5   4660.88   4014.13    216.20 o
   2   8   5  39682.70  40770.00    549.77 o
   6   8   5  27988.30  27247.70    637.30 o
   1   9   5   2535.22   2485.86    232.28 o
   3   9   5   2367.23   2582.58    231.52 o
   5   9   5   2501.52   3017.85    366.49 o
   2  10   5  21282.40  22188.90    462.66 o
   4  10   5  52048.80  52502.90    677.46 o
   6  10   5  17646.80  16772.30    625.44 o
   8  10   5  33437.30  36533.40   1636.20 o
   1  11   5   4965.09   5329.60    307.88 o
   3  11   5   4255.12   4197.91    280.73 o
   5  11   5   5604.21   4787.94    408.95 o
   9  11   5   3042.01   8889.12   2559.01 o
   4  12   5   4208.46   4797.61    346.13 o
   8  12   5  10814.00  13638.40   1463.72 o
   1  13   5   1495.71   2147.32    337.55 o
   3  13   5   1682.34   1886.16    328.57 o
   5  13   5   1370.70   1625.00    396.31 o
   0  14   5   5137.65   5242.55    473.65 o
   2  14   5   1771.97   1257.44    300.50 o
   4  14   5   4371.28   3327.37    389.54 o
   1  15   5   1356.79   1673.36    328.47 o
   3  15   5   4603.83   4894.34    356.85 o
   7  15   5   3859.10   3646.57   1054.51 o
   2  16   5  12671.10  13464.30    409.15 o
   6  16   5   6324.81   6499.99    705.67 o
   3  17   5   3004.73   1828.12    407.96 o
   0  18   5   1592.14   1905.50    551.07 o
   2  18   5  55435.60  59428.50    796.31 o
   6  18   5  17361.80  17555.80    879.18 o
   3  19   5    735.81   1460.56    425.04 o
   2  20   5   5090.63   4584.81    407.82 o
   4  20   5  32440.70  31165.10    825.62 o
   6  20   5   4360.43   4439.72   1025.20 o
   8  20   5  26891.40  26783.40   2689.27 o
   3  21   5   2432.68   1528.27    455.58 o
   3  23   5    622.41   1886.16    560.13 o
   0  24   5   3309.18   4613.83    568.13 o
   1  25   5   2676.50   1441.22    436.67 o
   2  26   5   5981.89   4052.82    699.89 o
   0  28   5  39133.90  36649.50   1200.91 o
   4  28   5  22125.60  18523.00   1694.25 o
   2  30   5   2904.57   4313.98   1246.61 o
   1  31   5   1569.00   4246.27   1187.72 o
   0  32   5  14740.60  10765.60   1873.66 o
   2  32   5   7407.87   6567.70   1886.97 o
   4  32   5   9731.34   9266.35   2331.60 o
   2   0   6    622.55    793.15    261.03 o
   1   3   6   1929.14   2069.94    183.37 o
   5   3   6   3472.37   2476.19    398.45 o
   2   4   6   2351.35   2166.66    242.27 o
   1   5   6   1478.63   1518.60    183.69 o
   3   5   6    735.02   1034.97    270.56 o
   5   5   6   1683.79   1470.24    377.46 o
   4   6   6   2360.38   2292.41    348.33 o
   3   7   6   2973.70   3540.17    298.16 o
   2   8   6   1860.92   2611.60    298.27 o
   6   8   6   2392.11   2543.89    560.83 o
   1   9   6   1567.87   1412.20    271.06 o
   0  10   6  56382.30  53305.70   1030.80 o
   4  10   6  33098.50  33380.10    595.52 o
   8  10   6  11031.40  10001.50   1617.08 o
   1  11   6    997.09   1402.53    299.39 o
   5  11   6   1957.42   2311.75    444.47 o
   2  12   6  10525.10   9701.62    411.61 o
   3  13   6   1241.06   1257.44    357.87 o
   5  13   6    726.52   1508.93    463.72 o
   0  14   6   3707.59   3172.61    523.23 o
   4  14   6   5687.42   5784.21    444.61 o
   8  14   6   5917.09   6035.70   1924.75 o
   2  16   6  15554.90  16433.70    495.40 o
   6  16   6   4607.39   3985.11    774.71 o
   1  17   6   3454.94   3046.87    426.41 o
   3  17   6   3610.14   3491.81    425.86 o
   4  18   6  22495.50  23243.30    689.81 o
   8  18   6  13308.40  14325.10   2590.79 o
   1  19   6   3204.53   3375.74    512.35 o
   3  19   6   3112.54   3288.68    473.64 o
   2  20   6   4204.12   2911.45    457.14 o
   6  20   6  10947.60  10697.90   1142.00 o
   1  21   6   1934.18   1895.83    503.01 o
   4  22   6   3575.68   2940.47    764.83 o
   1  23   6   2095.91   2611.60    444.18 o
   5  23   6   2193.06   3830.35   1159.48 o
   0  26   6   5613.57   5658.47    812.41 o
   2  32   6   2330.40   5590.76   1525.71 o
   0  34   6   4698.22   9314.71   2065.31 o
   3  35   6   1775.38   8889.12   2955.64 o
   1   1   7   2355.29   2834.07    240.40 o
   3   1   7    999.73   1518.60    347.68 o
   5   1   7   4913.19   4439.72    465.53 o
   0   2   7   3027.49   2843.74    358.28 o
   2   2   7    887.00    889.88    241.81 o
   4   2   7   9790.65   9440.46    475.84 o
   8   2   7  18019.40  17430.00   2100.27 o
   1   3   7   1638.73   1199.40    261.76 o
   3   3   7   2297.40   2205.35    319.37 o
   0   4   7  74601.80  79857.00   1208.73 o
   2   4   7   1918.20   2186.01    241.20 o
   4   4   7  56825.70  59225.30    713.53 o
   8   4   7  30252.60  30613.80   1797.47 o
   1   5   7   1239.72   1412.20    270.60 o
   3   5   7   4428.26   5029.75    297.26 o
   7   5   7   3443.53   4662.19    907.70 o
   0   6   7  10099.60  10243.30    511.89 o
   2   6   7  11519.80  11771.60    326.47 o
   4   6   7   5351.44   4952.37    369.03 o
   6   6   7   8587.88   6993.29    633.79 o
   1   7   7   1695.74   1257.44    290.74 o
   3   7   7   3228.08   2611.60    301.39 o
   2   8   7  10468.50  10668.90    424.26 o
   1   9   7   2191.32   2011.90    329.17 o
   3   9   7   1524.39    996.28    329.37 o
   5   9   7   2309.19   2466.51    454.39 o
   0  10   7   1964.34   1760.41    474.17 o
   2  10   7   2732.53   2447.17    329.46 o
   4  10   7   3125.93   2002.23    436.90 o
   6  10   7   3651.30   5436.00    702.83 o
   1  11   7   1348.76   1334.82    338.56 o
   5  11   7   2128.64   3308.03    491.44 o
   0  12   7  10724.40  12806.50    686.70 o
   2  12   7  28841.90  29220.90    565.51 o
   4  12   7  10074.10   9866.05    484.77 o
   6  12   7  38353.00  37558.70    985.10 o
   8  12   7   8116.77   8144.33   2205.33 o
  10  12   7  27734.10  25854.90   7962.22 o
   1  13   7    948.00   1247.77    406.02 o
   2  14   7   6085.99   5832.58    426.53 o
   4  14   7   6623.15   5997.01    524.30 o
   8  14   7  10445.30   9314.71   2438.69 o
   1  15   7   2008.50   1847.47    454.79 o
   3  15   7   1793.29   2186.01    444.46 o
   5  15   7   1996.62   2253.72    667.19 o
   0  16   7  11395.10  11955.30    684.19 o
   2  16   7  23111.50  22972.40    620.42 o
   4  16   7  10626.00   9817.69    641.79 o
   6  16   7  13713.10  12874.20    970.30 o
   1  17   7   2384.24   1905.50    522.83 o
   0  18   7  36881.50  40325.10   1149.17 o
   2  18   7  19724.90  19751.40    599.47 o
   4  18   7  19579.00  18939.00    720.33 o
   6  18   7  13860.80  13019.30   1095.73 o
   1  19   7   2857.62   2224.70    445.86 o
   0  22   7  11184.50  11123.50    725.70 o
   4  22   7   5250.98   2872.76    834.63 o
   0  24   7   4080.24   4178.56    793.02 o
   2  24   7   2240.68   1963.54    628.96 o
   4  24   7   4858.98   5455.35   1005.12 o
   0  26   7  16797.10  16298.30   1037.08 o
   2  26   7  23797.00  20999.20    908.08 o
   4  26   7  15635.60  17323.60   1290.29 o
   6  26   7  19395.80  18600.40   3260.89 o
   8  26   7  12997.80  21308.70   5922.37 o
   2  28   7   3422.35   2940.47    958.00 o
   4  28   7   5560.16   6200.14   1488.89 o
   0  32   7   6253.23   6664.42   1750.33 o
   2  32   7  32532.30  34337.70   1790.05 o
   6  32   7  18788.20  30062.40   7311.35 o
   0  34   7   7328.71   9808.02   2435.06 o
   2  34   7  26123.60  21956.80   2140.13 o
   2  36   7  13112.20  18784.20   3387.55 o
   0  40   7  18966.30  32645.00  10068.70 o
   2   0   8   7490.47   8047.60    607.45 o
   0   2   8   4372.97   3501.48    485.45 o
   4   2   8   2062.16   1576.63    445.45 o
   3   3   8   4696.09   4226.93    378.68 o
   2   4   8  17956.80  17613.80    410.22 o
   6   4   8   3641.78   4633.18    869.23 o
   1   5   8   2181.16   1818.45    329.44 o
   3   5   8   2847.24   1944.19    359.39 o
   7   5   8   2573.13   4594.48   1255.76 o
   0   6   8  36971.90  36233.60    878.75 o
   4   6   8  17271.90  19064.70    465.02 o
   8   6   8   2842.10   5716.51   1884.22 o
   3   9   8   1528.64   1770.09    386.62 o
   4  10   8   2667.55   2901.78    502.62 o
   1  11   8   2916.37   2253.72    436.27 o
   3  11   8   2014.07   1354.16    426.24 o
   5  11   8   2376.05   3230.65    647.03 o
   2  12   8   8376.69   8850.43    461.91 o
   1  13   8   5473.55   5822.91    463.14 o
   3  13   8   2936.83   2456.84    484.32 o
   5  13   8   4966.24   4526.78    716.54 o
   1  15   8   1759.82   1915.17    473.79 o
   2  16   8   1497.32   1857.14    434.88 o
   6  16   8   3919.69   4255.94   1131.37 o
   3  17   8   1319.69   1808.78    560.63 o
   2  20   8   5193.53   3772.31    544.63 o
   0  22   8   3061.19   4091.51    801.54 o
   2  24   8  13771.80  12148.80    819.23 o
   2  28   8   8329.01   9846.71   1147.75 o
   0  30   8   5553.63   8831.08   1649.92 o
   1   1   9   2368.13   1566.96    378.27 o
   5   1   9   2858.58   3985.11    782.09 o
   4   2   9   2652.45   2311.75    551.74 o
   0   4   9   5736.80   3636.90    565.32 o
   2   4   9   1504.34   2021.57    444.37 o
   4   4   9  10379.20  11162.20    556.94 o
   8   4   9  15199.90  12835.50   2730.82 o
   3   5   9   2660.92   2205.35    445.58 o
   2   6   9   1710.98   1489.58    377.48 o
   1   7   9   2099.59   2621.27    424.79 o
   3   7   9   2976.61   2021.57    455.92 o
   0   8   9   5261.30   5600.44    676.35 o
   2   8   9   2197.27   2718.00    415.07 o
   4   8   9  10547.90  11365.30    615.13 o
   8   8   9  13930.70  13348.20   2525.38 o
   1   9   9   2128.30   3066.21    491.90 o
   5   9   9   2957.50   3279.01    676.68 o
   0  10   9  10009.20  11307.30    759.19 o
   2  10   9   1435.16   1654.01    406.02 o
   4  10   9   9532.81   8860.10    640.94 o
   8  10   9   8152.19  13454.60   2944.54 o
   1  11   9   2505.96   3153.27    443.80 o
   5  11   9   4973.18   4188.24    775.01 o
   2  12   9   6172.64   5977.67    464.96 o
   4  12   9  24388.70  24655.50    839.44 o
   8  12   9  11976.90  17662.20   3262.02 o
  10  12   9   3346.89  33612.30  10961.10 o
   0  14   9  44264.80  46206.00   1317.03 o
   4  14   9  30754.80  31329.60    942.87 o
   6  14   9   5903.61   4971.72   1287.48 o
   8  14   9  15179.70  12922.60   3426.50 o
   2  16   9  32722.20  37036.40    718.94 o
   6  16   9  26202.00  30565.40   1731.28 o
   2  18   9   5712.55   5871.27    589.61 o
   2  22   9   9679.82   9682.27    822.16 o
   2  24   9   5268.19   4372.02    891.13 o
   4  24   9   1988.36   7264.12   1532.90 o
   2  26   9  28709.90  26686.70   1269.12 o
   6  26   9  21800.60  20728.40   4711.84 o
   0  28   9  10174.50  11113.80   1633.01 o
   2  28   9  30112.20  31242.50   1531.88 o
   2  30   9  14639.50  18165.10   1994.23 o
   4  30   9  13888.00  13483.60   3521.24 o
   4  34   9  17496.70  17294.60   5755.36 o
   0   2  10  13250.80  13348.20    995.93 o
   4   2  10  11804.40  12409.90    732.43 o
   1   3  10    470.32   1944.19    482.45 o
   2   4  10   9593.53   8869.77    554.52 o
   6   4  10   7310.83   6209.81   1403.90 o
   0   6  10   4918.37   5126.48    647.63 o
   4   6  10   4333.84   3385.41    832.97 o
   2   8  10   6946.60   7080.34    531.52 o
   6   8  10   5003.98   5909.96   1285.40 o
   4  10  10   8516.05   6577.37    817.08 o
   2  12  10  29364.60  29578.80    752.23 o
   6  12  10  22260.50  20283.40   1660.68 o
   0  14  10   4477.39   4758.92    899.16 o
   4  14  10   4666.50   4526.78    909.41 o
   2  16  10   7870.43   7728.41    696.85 o
   6  16  10   6677.52   8105.64   2494.37 o
   3  17  10   1653.33   2756.69    898.77 o
   0  18  10   5698.60   5232.88    900.29 o
   4  18  10   5024.64   5068.44   1199.35 o
   3  19  10   3517.13   3607.88   1025.21 o
   2  20  10   3068.86   3162.94    831.75 o
   1  21  10   3490.05   3414.43    928.64 o
   1  23  10   4296.95   4797.61   1121.47 o
   5  23  10   4913.87   6577.37   2136.39 o
   0  26  10   7818.11   9537.18   1670.90 o
   2  28  10   7659.67   9682.27   1699.52 o
   6  32  10   2013.89  34773.00   9234.14 o
   2   2  11   9884.93  10156.20    840.65 o
   2   4  11   6623.41   6142.10    890.79 o
   7   5  11    627.71   9188.97   2935.55 o
   0   6  11  12304.20  11568.40    911.77 o
   2   6  11   3421.49   3462.79    677.03 o
   4   6  11  12823.90  14267.10   1224.09 o
   1   7  11   2448.59   2360.11    561.11 o
   3   7  11   3041.45   3027.52    822.18 o
   2   8  11  11484.10  13058.00    776.74 o
   6   8  11  16127.70  17197.90   1796.43 o
   1   9  11   3545.12   3723.95    599.41 o
   5   9  11   2954.43   6035.70   1467.43 o
   0  10  11  18255.70  20380.20   1248.54 o
   2  10  11  28152.90  28176.30    909.03 o
   4  10  11  15937.70  18271.50   1209.78 o
   6  10  11  18681.20  16801.30   1755.72 o
   2  12  11  18343.60  19006.70    886.14 o
   6  12  11   8351.11   9866.05   1942.25 o
   2  14  11  10639.70   8134.66    896.59 o
   6  14  11  15886.70  20167.40   2632.51 o
   0  16  11   9296.35   8289.42   1413.84 o
   4  16  11   7723.43  10214.30   1446.59 o
   0  18  11   4892.80   4043.15   1171.22 o
   2  18  11   6966.38   5890.61   1017.39 o
   0  20  11  22417.10  19925.60   1393.12 o
   4  20  11  16860.90  14847.40   1823.03 o
   4  22  11   9262.61   8318.44   2322.36 o
   0  24  11  16414.10  17004.40   1846.03 o
   4  24  11  10374.90  10668.90   2891.82 o
   0  28  11  19160.20  23794.60   3134.84 o
   2  28  11   5709.77  10030.50   2103.93 o
   4  28  11  22559.90  19441.90   4627.18 o
   0  30  11  15202.30  12313.20   3117.86 o
   2   0  12  70014.10  62736.50   3566.14 o
   0   2  12   9476.84   7602.66   2052.60 o
   4   2  12   5331.85   5561.75   1257.17 o
   2   8  12   4549.81   4894.34   1034.54 o
   1  11  12    886.96   2698.66    811.25 o
   0  14  12  28877.50  27460.50   1930.32 o
   4  14  12  18609.30  15863.10   1834.83 o
   2  20  12   7073.64   8134.66   1546.19 o
   0  22  12   3458.35   8898.79   1967.99 o
   0  26  12   7297.34  11674.80   2713.61 o
   4  30  12  30134.00  29559.50   8318.98 o
   2   2  13  16897.00  14064.00   2152.59 o
   6   2  13  18570.50  16491.80   3668.51 o
   2   4  13   6576.83   5668.14   1761.23 o
   2   6  13  10357.20  11346.00   1700.67 o
   2   8  13  27632.00  25342.20   1663.62 o
   5   9  13    869.49  11790.90   3610.99 o
   0  10  13  14205.80  12400.30   2198.53 o
   4  10  13  10346.60   9305.04   2013.23 o
   0  12  13  11824.30  13677.10   2241.17 o
   2  14  13   5265.22   4633.18   1519.14 o
   2  18  13  14557.30  13609.30   1917.01 o
   0  20  13   9634.52  28901.70   5249.61 o
   2  20  13   3250.98   8550.58   2084.69 o
   0  22  13   4256.14  10107.90   3362.28 o
   2  22  13   6355.27   8250.73   2435.91 o
   0  34  13  13997.20  32374.20   9204.02 o
   0   6  14  11450.40  14644.30   3304.53 o
   2   8  14  25283.10  24094.40   2402.04 o
   6   8  14  22537.50  26870.50   5982.43 o
   2  12  14   9957.08  12081.10   2105.57 o
   4  14  14   8185.86  11897.30   3178.97 o
   2  16  14   8507.79   7805.79   2399.43 o
   2  20  14  16353.70  19645.10   3041.52 o
   0  22  14  46696.90  57203.80   7117.27 o
   4  22  14  38114.70  32103.40   5928.86 o
   4   4  15  29838.30  25545.30   5789.55 o
   2  10  15  13559.00   9846.71   3069.79 o
   0  14  15   9173.81  17226.90   5236.59 o
   2  18  15  24275.60  25110.10   4041.78 o
   2  32  15   8797.82  61653.20  19332.50 o
   2  20  16   9865.79  27992.50   6852.08 o
   2  24  16  30231.80  50017.00   9639.19 o


# For import please use the tool:
#"Structure->New->from Jana2020 embedded in CIF"


_Jana_m40_file
;
   35    0    0    1    0
 0.101678 0.000000 0.000000 0.000000 0.000000 0.000000      100000
 0.000000 0.000000 0.000000                                 000
 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000      000000
 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000      000000
Cu1       1  1     0.500000 0.000000 0.183098 0.381674
 0.023231 0.000000 0.000000 0.000000 0.000000 0.000000      0011100000
S1        4  1     0.633689 0.748057 0.432861 0.933368
 0.020519 0.000000 0.000000 0.000000 0.000000 0.000000      1111100000
Os1a      3  1     0.498636 0.942004 0.403645 0.979370
 0.011255 0.000000 0.000000 0.000000 0.000000 0.000000      1111100000
Os1c      3  1     0.446852 0.747125 0.486366 0.974842
 0.002645 0.000000 0.000000 0.000000 0.000000 0.000000      1111100000
Os1d      3  1     0.369183 0.737822 0.429435 0.776243
 0.004811 0.000000 0.000000 0.000000 0.000000 0.000000      1111100000
O2b       3  1     0.569186 0.740962 0.498226 1.029457
 0.020557 0.000000 0.000000 0.000000 0.000000 0.000000      1111100000
O2c       3  1     0.532036 0.757475 0.445832 0.733903
 0.014094 0.000000 0.000000 0.000000 0.000000 0.000000      1111100000
Os1b      3  1     0.525223 0.442378 0.403061 0.980991
 0.012246 0.000000 0.000000 0.000000 0.000000 0.000000      1111100000
Cu2       1  1     0.500000-0.500000 0.185606 0.376331
 0.013105 0.000000 0.000000 0.000000 0.000000 0.000000      0011100000
Cu3       1  1     0.500000 0.000000 0.522843 0.134405
 0.021248 0.000000 0.000000 0.000000 0.000000 0.000000      0011100000
Cu4       1  1     1.000000-0.252968 0.226805 0.114940
 0.002941 0.000000 0.000000 0.000000 0.000000 0.000000      0111100000
Cu5       1  1     0.500000 0.500000 0.475974 0.636800
 0.015924 0.000000 0.000000 0.000000 0.000000 0.000000      0011100000
Cu6       1  1     1.000000 0.249229 0.434753 0.362967
 0.001572 0.000000 0.000000 0.000000 0.000000 0.000000      0111100000
S007      4  1     0.356684 0.000000 0.318729 0.329448
-0.014661 0.000000 0.000000 0.000000 0.000000 0.000000      1011100000
O008      3  1     1.000000-0.253431 0.202685 0.506081
 0.004612 0.000000 0.000000 0.000000 0.000000 0.000000      0111100000
H1e       2  1     1.000000-0.260927 0.180745 0.583533
 0.017281 0.000000 0.000000 0.000000 0.000000 0.000000      0111100000
O00a      3  1     0.500000 0.000000 0.578536-0.001627
 0.008648 0.000000 0.000000 0.000000 0.000000 0.000000      0011100000
O00b      3  1     0.500000-0.500000 0.254549 0.221033
 0.006747 0.000000 0.000000 0.000000 0.000000 0.000000      0011100000
H1        2  1     0.500000-0.500000 0.296423 0.426788
 0.015139 0.000000 0.000000 0.000000 0.000000 0.000000      0011100000
O00c      3  1     0.500000 0.500000 0.411107 0.492046
 0.013870 0.000000 0.000000 0.000000 0.000000 0.000000      0011100000
O00d      3  1     1.000000 0.209901 0.345811 0.281653
 0.018199 0.000000 0.000000 0.000000 0.000000 0.000000      0111100000
O00e      3  1     0.500000 0.000000 0.314300 0.476569
 0.012017 0.000000 0.000000 0.000000 0.000000 0.000000      0011100000
O00f      3  1     0.500000 0.000000 0.455353 0.242620
 0.010976 0.000000 0.000000 0.000000 0.000000 0.000000      0011100000
H1c       2  1     0.500000 0.000000 0.423914 0.177915
 0.046522 0.000000 0.000000 0.000000 0.000000 0.000000      0011100000
O00g      3  1     1.000000-0.247237 0.170251 0.259571
 0.004750 0.000000 0.000000 0.000000 0.000000 0.000000      0111100000
H1d       2  1     1.000000-0.249067 0.131914 0.234157
 0.024284 0.000000 0.000000 0.000000 0.000000 0.000000      0111100000
O00h      3  1     0.500000 0.000000 0.197077 0.030598
 0.011245 0.000000 0.000000 0.000000 0.000000 0.000000      0011100000
O00k      3  1     0.500000 0.000000 0.266245 0.270724
 0.023404 0.000000 0.000000 0.000000 0.000000 0.000000      0011100000
O00l      3  1     0.500000 0.500000 0.455597 0.240506
 0.023380 0.000000 0.000000 0.000000 0.000000 0.000000      0011100000
Ha        2  1     0.711876 0.500000 0.291036 0.224626
 0.028931 0.000000 0.000000 0.000000 0.000000 0.000000      1011100000
Hb        2  1     0.500000 0.500000 0.381260 0.513781
 0.022673 0.000000 0.000000 0.000000 0.000000 0.000000      0011100000
Hc        2  1     0.500000 0.500000 0.427280 0.169512
 0.030347 0.000000 0.000000 0.000000 0.000000 0.000000      0011100000
Hd        2  1     0.500000 0.000000 0.612159 0.038391
 0.024805 0.000000 0.000000 0.000000 0.000000 0.000000      0011100000
He        2  1     0.248016 0.000000 0.293546 0.217458
 0.037995 0.000000 0.000000 0.000000 0.000000 0.000000      1011000000
Hf        2  1     0.254633 0.000000 0.298254 0.419338
 0.054147 0.000000 0.000000 0.000000 0.000000 0.000000      1011100000
--------------------------   s.u. block   --------------------------------------
 0.000629 0.000000 0.000000 0.000000 0.000000 0.000000
 0.000000 0.000000 0.000000
 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
Cu1                0.000000 0.000000 0.000565 0.001198
 0.002871 0.000000 0.000000 0.000000 0.000000 0.000000
S1                 0.073309 0.005829 0.001328 0.002951
 0.008530 0.000000 0.000000 0.000000 0.000000 0.000000
Os1a               0.026298 0.002681 0.000737 0.001560
 0.005651 0.000000 0.000000 0.000000 0.000000 0.000000
Os1c               0.038035 0.003218 0.000722 0.001782
 0.003878 0.000000 0.000000 0.000000 0.000000 0.000000
Os1d               0.042516 0.003162 0.000939 0.002023
 0.005284 0.000000 0.000000 0.000000 0.000000 0.000000
O2b                0.046646 0.002784 0.000781 0.002187
 0.006081 0.000000 0.000000 0.000000 0.000000 0.000000
O2c                0.045837 0.003348 0.000931 0.002175
 0.005141 0.000000 0.000000 0.000000 0.000000 0.000000
Os1b               0.026421 0.002666 0.000649 0.001477
 0.005461 0.000000 0.000000 0.000000 0.000000 0.000000
Cu2                0.000000 0.000000 0.000492 0.001043
 0.002231 0.000000 0.000000 0.000000 0.000000 0.000000
Cu3                0.000000 0.000000 0.000567 0.001481
 0.002519 0.000000 0.000000 0.000000 0.000000 0.000000
Cu4                0.000000 0.001087 0.000298 0.000829
 0.001249 0.000000 0.000000 0.000000 0.000000 0.000000
Cu5                0.000000 0.000000 0.000504 0.001335
 0.002443 0.000000 0.000000 0.000000 0.000000 0.000000
Cu6                0.000000 0.001073 0.000249 0.000722
 0.001124 0.000000 0.000000 0.000000 0.000000 0.000000
S007               0.038247 0.000000 0.000905 0.002214
 0.005165 0.000000 0.000000 0.000000 0.000000 0.000000
O008               0.000000 0.001406 0.000396 0.000927
 0.001720 0.000000 0.000000 0.000000 0.000000 0.000000
H1e                0.000000 0.002241 0.000859 0.001734
 0.003474 0.000000 0.000000 0.000000 0.000000 0.000000
O00a               0.000000 0.000000 0.000619 0.001406
 0.003199 0.000000 0.000000 0.000000 0.000000 0.000000
O00b               0.000000 0.000000 0.000635 0.001448
 0.002743 0.000000 0.000000 0.000000 0.000000 0.000000
H1                 0.000000 0.000000 0.000799 0.001625
 0.003514 0.000000 0.000000 0.000000 0.000000 0.000000
O00c               0.000000 0.000000 0.000635 0.001323
 0.003252 0.000000 0.000000 0.000000 0.000000 0.000000
O00d               0.000000 0.001612 0.000479 0.001162
 0.002152 0.000000 0.000000 0.000000 0.000000 0.000000
O00e               0.000000 0.000000 0.000694 0.001693
 0.003078 0.000000 0.000000 0.000000 0.000000 0.000000
O00f               0.000000 0.000000 0.000637 0.001336
 0.003234 0.000000 0.000000 0.000000 0.000000 0.000000
H1c                0.000000 0.000000 0.001361 0.003341
 0.008673 0.000000 0.000000 0.000000 0.000000 0.000000
O00g               0.000000 0.001206 0.000395 0.000866
 0.001798 0.000000 0.000000 0.000000 0.000000 0.000000
H1d                0.000000 0.002863 0.000921 0.002055
 0.004326 0.000000 0.000000 0.000000 0.000000 0.000000
O00h               0.000000 0.000000 0.000590 0.001545
 0.002914 0.000000 0.000000 0.000000 0.000000 0.000000
O00k               0.000000 0.000000 0.000787 0.002104
 0.003614 0.000000 0.000000 0.000000 0.000000 0.000000
O00l               0.000000 0.000000 0.000717 0.001706
 0.004185 0.000000 0.000000 0.000000 0.000000 0.000000
Ha                 0.039506 0.000000 0.000671 0.001491
 0.004845 0.000000 0.000000 0.000000 0.000000 0.000000
Hb                 0.000000 0.000000 0.001402 0.002619
 0.006243 0.000000 0.000000 0.000000 0.000000 0.000000
Hc                 0.000000 0.000000 0.001264 0.003001
 0.007032 0.000000 0.000000 0.000000 0.000000 0.000000
Hd                 0.000000 0.000000 0.001077 0.002751
 0.005345 0.000000 0.000000 0.000000 0.000000 0.000000
He                 0.027233 0.000000 0.002089 0.005030
 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000
Hf                 0.057099 0.000000 0.002706 0.006602
 0.023722 0.000000 0.000000 0.000000 0.000000 0.000000
--------------------------   Saved points   ------------------------------------
    0
--------------------------   Critical points   ---------------------------------
    0
--------------------------   Fourier maxima   ----------------------------------
    1    1    2
Max1      1  1     1.000000 0.000000 0.112899 0.757880      000  0  0  0
     0.53     0.30
Max2      1  1     1.000000 0.000000 0.435312 0.986751      000  0  0  0
     0.53     0.27
Max3      1  1     1.000000 0.000000 0.135840 0.187626      000  0  0  0
     0.57     0.26
Max4      1  1     1.000000 0.000000 0.445605 0.662991      000  0  0  0
     0.36     0.24
Max5      1  1     1.000000 0.000000 0.134397 0.411254      000  0  0  0
     0.39     0.22
Max6      1  1     1.000000 0.000000 0.436852 0.091420      000  0  0  0
     0.35     0.19
Max7      1  1     1.000000 0.000000 0.361345 0.594543      000  0  0  0
     0.46     0.19
Max8      1  1     1.000000 0.000000 0.316807 0.446117      000  0  0  0
     0.40     0.19
Max9      1  1     1.000000 0.000000 0.153338 0.885150      000  0  0  0
     0.39     0.18
Max10     1  1     1.000000 0.000000 0.012625 0.956120      000  0  0  0
     0.46     0.18
--------------------------   Fourier minima   ----------------------------------
    1    1    2
Min1      1  1     1.000000 0.000000 0.056645 0.223740      000  0  0  0
     0.65     0.35
Min2      1  1     1.000000 0.000000 0.074265 0.080697      000  0  0  0
     0.60     0.28
Min3      1  1     1.000000 0.000000 0.485067 0.473398      000  0  0  0
     0.53     0.22
Min4      1  1     1.000000 0.000000 0.273954 0.842055      000  0  0  0
     0.43     0.22
Min5      1  1     1.000000 0.000000 0.167858 0.265509      000  0  0  0
     0.43     0.21
--------------------------------------------------------------------------------
;


_Jana_m50_file
;
Version Jana2020
title
cell 6.03 25.549999 9.85 90 90 90
esdcell 0.0002 0.0007 0.0002 0 0 0
spgroup Cmc21 36 3
lattice C
symmetry x y z
symmetry -x -y z+1/2
symmetry x -y z+1/2
symmetry -x y z
unitsnumb 4
atlist Cu8 H6 O20 S2.03
atom Cu atradius 1.28 color 34071220
atom H atradius 0.46 color 255204204
atom O atradius 0.74 color 254003000
atom S atradius 1.04 color 255250000
roundmethod 1
end
*******************************************************************************
refine
  cycles 100 autkeys 0 useunobs 0 damp 0.5
end refine
fourier
  maptype 6 positive 10 negative 5 usesnlim 1 snlmx 0.5
end fourier
dist
end dist
contour
end contour
;


_Jana_m90_file
;
eformat91 0
datblock Block1
nref 2549 obslim 3 sctom90 1 norefitems 1 diffscales 2 dataave 1 scalelim 10 hklf5 0
indslowest 3 indfastest 1 addcentrsymm 0 sigimethod 1 multave 1
flimprint 5 flimcull -1 avesigwt 0
radtype 2 dattype 1
lambda 0.710747 lpfactor 3
datcolltemp 293
end
Data Block1
   3   1   0     -0.1      1.6   1   0   1  0.0000
   5   1   0      6.9      4.0   1   0   1  0.0000
   7   1   0      1.6      6.6   1   0   1  0.0000
   9   1   0    -13.7     19.4   1   0   1  0.0000
  11   1   0     19.7     82.8   1   0   1  0.0000
   4   2   0      1.7      2.7   1   0   1  0.0000
   8   2   0     22.3     11.0   1   0   1  0.0000
  12   2   0   -271.2    182.2   1   0   1  0.0000
   5   3   0     38.5      3.7   1   0   1  0.0000
   7   3   0      2.4      7.1   1   0   1  0.0000
  11   3   0    -31.1     84.2   1   0   1  0.0000
   2   4   0      8.4      2.1   1   0   1  0.0000
   6   4   0      8.5      5.0   1   0   1  0.0000
  10   4   0     -4.7     45.1   1   0   1  0.0000
   1   5   0     21.3      1.4   1   0   1  0.0000
   3   5   0     13.7      2.2   1   0   1  0.0000
   7   5   0      4.6      7.2   1   0   1  0.0000
   9   5   0     33.4     22.4   1   0   1  0.0000
  11   5   0      1.7    114.7   1   0   1  0.0000
   4   6   0      3.9      3.0   1   0   1  0.0000
   8   6   0     15.9     12.5   1   0   1  0.0000
   1   7   0     10.1      1.0   1   0   1  0.0000
   3   7   0     20.4      2.4   1   0   1  0.0000
   5   7   0      9.9      4.2   1   0   1  0.0000
   9   7   0    -52.8     23.2   1   0   1  0.0000
  11   7   0   -112.1    113.1   1   0   1  0.0000
   2   8   0      4.3      1.6   1   0   1  0.0000
   6   8   0     13.4      6.1   1   0   1  0.0000
  10   8   0      6.5     49.6   1   0   1  0.0000
   1   9   0      8.4      1.2   1   0   1  0.0000
   5   9   0      8.9      4.7   1   0   1  0.0000
   7   9   0     18.8      8.2   1   0   1  0.0000
  11   9   0    156.4    122.0   1   0   1  0.0000
   4  10   0     -0.5      3.6   1   0   1  0.0000
   8  10   0    -10.2     16.1   1   0   1  0.0000
   1  11   0      5.0      1.5   1   0   1  0.0000
   3  11   0      5.6      2.8   1   0   1  0.0000
   5  11   0      9.8      5.5   1   0   1  0.0000
   7  11   0     23.0      9.5   1   0   1  0.0000
   9  11   0     24.0     31.6   1   0   1  0.0000
   2  12   0      5.1      1.9   1   0   1  0.0000
  10  12   0     -6.4     67.4   1   0   1  0.0000
   1  13   0      6.5      1.7   1   0   1  0.0000
   3  13   0     -3.0      3.0   1   0   1  0.0000
   5  13   0      7.6      6.2   1   0   1  0.0000
   7  13   0     -2.3     10.4   1   0   1  0.0000
   9  13   0    -11.1     29.4   1   0   1  0.0000
  11  13   0     77.0    182.0   1   0   1  0.0000
   4  14   0     -3.2      4.9   1   0   1  0.0000
   8  14   0     23.3     17.7   1   0   1  0.0000
   1  15   0     -0.5      2.6   1   0   1  0.0000
   7  15   0    -11.4     12.1   1   0   1  0.0000
  11  15   0     21.9    131.9   1   0   1  0.0000
   2  16   0     -2.2      3.4   1   0   1  0.0000
   6  16   0     11.3      9.1   1   0   1  0.0000
  10  16   0     47.5     66.6   1   0   1  0.0000
   1  17   0     10.5      2.9   1   0   1  0.0000
   3  17   0     42.9      4.8   1   0   1  0.0000
   5  17   0     -2.7      6.8   1   0   1  0.0000
   7  17   0     58.1     16.0   1   0   1  0.0000
   9  17   0    -19.1     35.4   1   0   1  0.0000
  11  17   0    -66.9    156.8   1   0   1  0.0000
   4  18   0     -3.9      5.5   1   0   1  0.0000
   8  18   0    -30.1     29.2   1   0   1  0.0000
   1  19   0      7.4      4.1   1   0   1  0.0000
   3  19   0     35.6      5.1   1   0   1  0.0000
   5  19   0     -4.9      7.3   1   0   1  0.0000
   7  19   0     47.2     19.1   1   0   1  0.0000
   9  19   0    -13.2     42.3   1   0   1  0.0000
  11  19   0   -336.6    179.5   1   0   1  0.0000
   2  20   0     -0.1      4.3   1   0   1  0.0000
   6  20   0      5.5     12.7   1   0   1  0.0000
   1  21   0      2.9      6.2   1   0   1  0.0000
   5  21   0      4.7      8.3   1   0   1  0.0000
  11  21   0     84.1    191.2   1   0   1  0.0000
   4  22   0      5.3      6.4   1   0   1  0.0000
   8  22   0     10.4     40.8   1   0   1  0.0000
   1  23   0     20.9     19.1   1   0   1  0.0000
   3  23   0     14.3      8.2   1   0   1  0.0000
   5  23   0     11.0     10.0   1   0   1  0.0000
   7  23   0     26.7     26.9   1   0   1  0.0000
   9  23   0    221.7     90.6   1   0   1  0.0000
   2  24   0     16.8     13.6   1   0   1  0.0000
  10  24   0     47.8    194.2   1   0   1  0.0000
   1  25   0    -14.1     42.4   1   0   1  0.0000
   3  25   0     12.6     11.8   1   0   1  0.0000
   7  25   0    -13.8     26.6   1   0   1  0.0000
   9  25   0     17.4    113.7   1   0   1  0.0000
   4  26   0      8.4     12.0   1   0   1  0.0000
   8  26   0    -95.0     63.2   1   0   1  0.0000
   5  27   0     11.0     14.4   1   0   1  0.0000
   7  27   0    -24.5     31.0   1   0   1  0.0000
   2  28   0    -72.8     42.8   1   0   1  0.0000
   6  28   0    -18.6     23.0   1   0   1  0.0000
   3  29   0     14.3     25.0   1   0   1  0.0000
   5  29   0     -5.0     18.6   1   0   1  0.0000
   7  29   0     40.0     39.9   1   0   1  0.0000
   9  29   0   -145.4    179.6   1   0   1  0.0000
   4  30   0      9.0     34.7   1   0   1  0.0000
   8  30   0    -51.1     74.1   1   0   1  0.0000
   5  31   0    -57.7     34.0   1   0   1  0.0000
   7  31   0     36.0     49.9   1   0   1  0.0000
   6  32   0    -13.0     38.7   1   0   1  0.0000
   5  33   0    -38.6     50.7   1   0   1  0.0000
   7  33   0     58.4     68.8   1   0   1  0.0000
   4  34   0    -72.3     99.1   1   0   1  0.0000
   8  34   0     64.7    147.4   1   0   1  0.0000
   7  37   0   -107.7    137.2   1   0   1  0.0000
   1   1   1     17.5      0.6   1   0   1  0.0000
   3   1   1      1.1      1.8   1   0   1  0.0000
   5   1   1     34.3      2.7   1   0   1  0.0000
   7   1   1      2.9      4.8   1   0   1  0.0000
   9   1   1      8.8     15.0   1   0   1  0.0000
  11   1   1    -90.7     62.3   1   0   1  0.0000
   0   2   1     13.3      1.5   1   0   1  0.0000
   2   2   1     33.3      1.2   1   0   1  0.0000
   4   2   1     34.6      2.2   1   0   1  0.0000
   6   2   1      7.6      3.4   1   0   1  0.0000
   8   2   1     61.6      8.5   1   0   1  0.0000
  10   2   1     41.3     29.5   1   0   1  0.0000
  12   2   1    -63.4    150.7   1   0   1  0.0000
   1   3   1      1.7      0.5   1   0   1  0.0000
   3   3   1      8.0      1.3   1   0   1  0.0000
   5   3   1     -2.3      2.7   1   0   1  0.0000
   7   3   1     13.2      5.1   1   0   1  0.0000
   9   3   1     -3.6     15.1   1   0   1  0.0000
  11   3   1    -79.3     64.6   1   0   1  0.0000
   0   4   1    109.2     10.6   1   0   1  0.0000
   2   4   1     11.5      1.0   1   0   1  0.0000
   4   4   1    169.3      3.2   1   0   1  0.0000
   6   4   1     30.3      3.6   1   0   1  0.0000
   8   4   1    208.1      9.5   1   0   1  0.0000
  10   4   1     28.6     29.9   1   0   1  0.0000
  12   4   1    413.2    165.7   1   0   1  0.0000
   1   5   1      2.4      0.6   1   0   1  0.0000
   3   5   1      2.6      1.8   1   0   1  0.0000
   5   5   1     19.9      3.0   1   0   1  0.0000
   7   5   1    -15.0      5.2   1   0   1  0.0000
   9   5   1    -20.2     15.9   1   0   1  0.0000
  11   5   1     91.0     66.2   1   0   1  0.0000
   0   6   1    273.3     30.7   1   0   1  0.0000
   2   6   1     62.9      1.9   1   0   1  0.0000
   4   6   1    139.6      3.1   1   0   1  0.0000
   6   6   1     15.8      3.8   1   0   1  0.0000
   8   6   1     30.6      9.1   1   0   1  0.0000
  10   6   1    -49.2     35.6   1   0   1  0.0000
   1   7   1     10.2      0.8   1   0   1  0.0000
   3   7   1      0.9      1.8   1   0   1  0.0000
   5   7   1     14.4      3.1   1   0   1  0.0000
   7   7   1      3.6      5.6   1   0   1  0.0000
   9   7   1      8.9     18.2   1   0   1  0.0000
  11   7   1     83.3     87.1   1   0   1  0.0000
   0   8   1     44.1      1.4   1   0   1  0.0000
   2   8   1     21.8      1.3   1   0   1  0.0000
   4   8   1      5.3      2.2   1   0   1  0.0000
   6   8   1      5.3      4.0   1   0   1  0.0000
   8   8   1     39.2      9.7   1   0   1  0.0000
  10   8   1     23.8     38.2   1   0   1  0.0000
   1   9   1      2.9      0.9   1   0   1  0.0000
   3   9   1     18.0      2.1   1   0   1  0.0000
   5   9   1      1.0      3.2   1   0   1  0.0000
   7   9   1      7.0      6.0   1   0   1  0.0000
   9   9   1     -0.7     17.5   1   0   1  0.0000
  11   9   1     85.1     95.1   1   0   1  0.0000
   0  10   1     41.7      1.7   1   0   1  0.0000
   2  10   1      0.6      1.2   1   0   1  0.0000
   4  10   1     28.5      2.8   1   0   1  0.0000
   6  10   1      5.9      4.3   1   0   1  0.0000
   8  10   1      1.3     10.1   1   0   1  0.0000
  10  10   1      7.8     36.2   1   0   1  0.0000
   1  11   1     13.2      1.0   1   0   1  0.0000
   3  11   1     38.6      2.3   1   0   1  0.0000
   5  11   1     -0.3      3.8   1   0   1  0.0000
   7  11   1     27.4      7.1   1   0   1  0.0000
   9  11   1     -3.4     19.3   1   0   1  0.0000
  11  11   1    116.4     84.6   1   0   1  0.0000
   0  12   1    379.6      5.4   1   0   1  0.0000
   2  12   1     96.0      2.2   1   0   1  0.0000
   4  12   1    186.6      4.6   1   0   1  0.0000
   6  12   1    198.0      5.8   1   0   1  0.0000
   8  12   1     58.5     12.6   1   0   1  0.0000
  10  12   1    176.1     40.2   1   0   1  0.0000
   1  13   1      4.2      1.3   1   0   1  0.0000
   3  13   1      2.1      2.8   1   0   1  0.0000
   5  13   1      4.8      4.5   1   0   1  0.0000
   7  13   1      2.1      8.0   1   0   1  0.0000
   9  13   1     -1.6     23.3   1   0   1  0.0000
  11  13   1    -98.0     92.6   1   0   1  0.0000
   0  14   1    116.2      3.1   1   0   1  0.0000
   2  14   1     26.5      2.0   1   0   1  0.0000
   4  14   1    156.6      4.5   1   0   1  0.0000
   6  14   1     65.8      5.8   1   0   1  0.0000
   8  14   1    160.6     14.9   1   0   1  0.0000
  10  14   1     44.8     45.2   1   0   1  0.0000
   1  15   1      7.6      1.6   1   0   1  0.0000
   3  15   1      9.2      2.9   1   0   1  0.0000
   5  15   1     24.0      4.8   1   0   1  0.0000
   7  15   1     10.0      9.3   1   0   1  0.0000
   9  15   1    -33.3     25.4   1   0   1  0.0000
  11  15   1    118.4    110.8   1   0   1  0.0000
   0  16   1      9.2      2.6   1   0   1  0.0000
   2  16   1   1116.3      8.7   1   0   1  0.0000
   4  16   1      6.0      4.0   1   0   1  0.0000
   6  16   1    642.5     11.4   1   0   1  0.0000
   8  16   1     26.1     16.3   1   0   1  0.0000
  10  16   1    261.9     54.0   1   0   1  0.0000
   1  17   1     16.9      2.2   1   0   1  0.0000
   3  17   1      4.1      2.9   1   0   1  0.0000
   5  17   1     19.4      4.8   1   0   1  0.0000
   7  17   1      2.5     10.3   1   0   1  0.0000
   9  17   1     61.3     30.4   1   0   1  0.0000
  11  17   1    -81.4    126.6   1   0   1  0.0000
   0  18   1    182.4      7.2   1   0   1  0.0000
   2  18   1      2.0      2.8   1   0   1  0.0000
   4  18   1     89.2      4.4   1   0   1  0.0000
   6  18   1     43.3      7.1   1   0   1  0.0000
   8  18   1     29.6     18.9   1   0   1  0.0000
  10  18   1    138.4     55.3   1   0   1  0.0000
   1  19   1     13.5      2.9   1   0   1  0.0000
   3  19   1     21.5      3.5   1   0   1  0.0000
   5  19   1     21.9      5.5   1   0   1  0.0000
   7  19   1     33.9     12.5   1   0   1  0.0000
   9  19   1     31.4     35.3   1   0   1  0.0000
  11  19   1     65.3    128.5   1   0   1  0.0000
   0  20   1     45.8      8.2   1   0   1  0.0000
   2  20   1     24.7      4.0   1   0   1  0.0000
   4  20   1     46.6      4.3   1   0   1  0.0000
   6  20   1      0.5      8.5   1   0   1  0.0000
   8  20   1     17.4     22.4   1   0   1  0.0000
  10  20   1     -5.3     75.1   1   0   1  0.0000
   1  21   1     31.3      4.9   1   0   1  0.0000
   3  21   1     47.1      4.8   1   0   1  0.0000
   5  21   1     -8.1      5.8   1   0   1  0.0000
   7  21   1     40.3     15.6   1   0   1  0.0000
   9  21   1     -7.5     42.3   1   0   1  0.0000
   0  22   1    100.2     16.2   1   0   1  0.0000
   2  22   1     11.8      6.2   1   0   1  0.0000
   4  22   1     46.5      6.1   1   0   1  0.0000
   6  22   1      2.6     10.0   1   0   1  0.0000
   8  22   1     -7.7     25.6   1   0   1  0.0000
  10  22   1     18.3     92.3   1   0   1  0.0000
   1  23   1     16.7      7.3   1   0   1  0.0000
   3  23   1     13.2      5.8   1   0   1  0.0000
   5  23   1    -11.0      6.8   1   0   1  0.0000
   7  23   1      7.2     16.7   1   0   1  0.0000
   9  23   1     84.4     50.8   1   0   1  0.0000
   0  24   1    -19.5     32.4   1   0   1  0.0000
   2  24   1     98.9     11.9   1   0   1  0.0000
   4  24   1      4.1      6.9   1   0   1  0.0000
   6  24   1     39.7     11.2   1   0   1  0.0000
   8  24   1     18.5     36.6   1   0   1  0.0000
  10  24   1    -92.6    115.7   1   0   1  0.0000
   1  25   1      3.8     11.7   1   0   1  0.0000
   3  25   1      1.1      9.4   1   0   1  0.0000
   5  25   1     38.7      9.3   1   0   1  0.0000
   7  25   1     38.3     20.8   1   0   1  0.0000
   9  25   1    117.8     62.4   1   0   1  0.0000
   2  26   1    247.9     20.1   1   0   1  0.0000
   4  26   1    139.3      9.5   1   0   1  0.0000
   6  26   1    167.7     14.4   1   0   1  0.0000
   8  26   1     86.9     38.6   1   0   1  0.0000
  10  26   1    296.9    140.9   1   0   1  0.0000
   1  27   1     62.3     22.1   1   0   1  0.0000
   3  27   1     20.4     13.7   1   0   1  0.0000
   5  27   1     32.1     11.8   1   0   1  0.0000
   7  27   1     12.3     25.4   1   0   1  0.0000
   9  27   1    -28.1    101.0   1   0   1  0.0000
   2  28   1     30.6     28.7   1   0   1  0.0000
   4  28   1     -5.9     11.8   1   0   1  0.0000
   6  28   1     23.6     16.3   1   0   1  0.0000
   8  28   1     69.8     49.1   1   0   1  0.0000
  10  28   1    237.8    252.5   1   0   1  0.0000
   1  29   1    -39.5     35.0   1   0   1  0.0000
   3  29   1     40.3     19.3   1   0   1  0.0000
   5  29   1     14.8     16.9   1   0   1  0.0000
   7  29   1    -14.4     29.3   1   0   1  0.0000
   9  29   1    -36.0     99.3   1   0   1  0.0000
   2  30   1      9.3     41.2   1   0   1  0.0000
   4  30   1    134.0     32.3   1   0   1  0.0000
   6  30   1     31.2     21.0   1   0   1  0.0000
   8  30   1    147.2     62.4   1   0   1  0.0000
   3  31   1    -37.1     55.6   1   0   1  0.0000
   5  31   1    -19.8     24.0   1   0   1  0.0000
   7  31   1     46.0     37.3   1   0   1  0.0000
   9  31   1     84.4    143.7   1   0   1  0.0000
   4  32   1      0.9     48.6   1   0   1  0.0000
   6  32   1      0.6     32.6   1   0   1  0.0000
   8  32   1    -19.7     72.6   1   0   1  0.0000
   5  33   1     20.2     29.9   1   0   1  0.0000
   7  33   1    -45.0     49.2   1   0   1  0.0000
   9  33   1     26.7    206.8   1   0   1  0.0000
   4  34   1    242.0     81.7   1   0   1  0.0000
   6  34   1    123.3     62.7   1   0   1  0.0000
   8  34   1     43.3     99.8   1   0   1  0.0000
   5  35   1     24.2     66.1   1   0   1  0.0000
   7  35   1    -31.2     68.4   1   0   1  0.0000
   6  36   1    -35.4     71.3   1   0   1  0.0000
   8  36   1     57.6    133.2   1   0   1  0.0000
   7  37   1     88.0     97.8   1   0   1  0.0000
   6  38   1    -28.2    107.7   1   0   1  0.0000
   8  38   1   -327.5    215.4   1   0   1  0.0000
   2   0   2     22.4      1.6   1   0   1  0.0000
   6   0   2     16.5      4.9   1   0   1  0.0000
  10   0   2     91.7     56.0   1   0   1  0.0000
   1   1   2      2.3      0.6   1   0   1  0.0000
   3   1   2      1.5      1.6   1   0   1  0.0000
   5   1   2      5.5      2.7   1   0   1  0.0000
   7   1   2      1.1      5.1   1   0   1  0.0000
   9   1   2     10.3     17.0   1   0   1  0.0000
  11   1   2     -0.8     76.0   1   0   1  0.0000
   0   2   2      3.5      0.8   1   0   1  0.0000
   4   2   2      1.3      2.1   1   0   1  0.0000
   8   2   2     15.3      9.1   1   0   1  0.0000
   1   3   2     15.6      1.1   1   0   1  0.0000
   3   3   2      6.4      1.9   1   0   1  0.0000
   5   3   2     29.8      3.1   1   0   1  0.0000
   7   3   2      4.2      5.2   1   0   1  0.0000
   9   3   2     24.4     15.5   1   0   1  0.0000
  11   3   2     30.6     72.9   1   0   1  0.0000
   2   4   2    274.8      4.6   1   0   1  0.0000
   6   4   2     85.8      4.2   1   0   1  0.0000
  10   4   2    150.4     31.1   1   0   1  0.0000
   1   5   2     11.7      0.7   1   0   1  0.0000
   3   5   2      6.9      1.7   1   0   1  0.0000
   5   5   2     15.7      3.0   1   0   1  0.0000
   7   5   2     10.9      5.4   1   0   1  0.0000
   9   5   2      3.1     15.8   1   0   1  0.0000
  11   5   2      8.4     64.7   1   0   1  0.0000
   0   6   2     23.4      1.0   1   0   1  0.0000
   4   6   2      3.0      2.3   1   0   1  0.0000
   8   6   2     38.0      9.0   1   0   1  0.0000
   1   7   2      3.5      1.2   1   0   1  0.0000
   3   7   2     41.5      2.2   1   0   1  0.0000
   5   7   2      0.1      3.4   1   0   1  0.0000
   7   7   2     27.8      5.6   1   0   1  0.0000
   9   7   2      6.2     16.6   1   0   1  0.0000
  11   7   2     43.9     67.6   1   0   1  0.0000
   2   8   2    458.0      4.3   1   0   1  0.0000
   6   8   2    284.3      5.5   1   0   1  0.0000
  10   8   2    128.0     32.9   1   0   1  0.0000
   1   9   2      9.1      1.4   1   0   1  0.0000
   3   9   2     26.2      2.0   1   0   1  0.0000
   5   9   2     -0.6      3.4   1   0   1  0.0000
   7   9   2     25.1      6.7   1   0   1  0.0000
   9   9   2     -0.7     18.8   1   0   1  0.0000
  11   9   2    -24.6     82.2   1   0   1  0.0000
   0  10   2    940.6      7.9   1   0   1  0.0000
   4  10   2    514.6      6.2   1   0   1  0.0000
   8  10   2    143.2     11.4   1   0   1  0.0000
   1  11   2      6.4      1.6   1   0   1  0.0000
   3  11   2      2.8      2.2   1   0   1  0.0000
   5  11   2      6.9      3.6   1   0   1  0.0000
   7  11   2     16.9      7.2   1   0   1  0.0000
   9  11   2      7.9     20.4   1   0   1  0.0000
  11  11   2     66.1     89.4   1   0   1  0.0000
   2  12   2    332.5      4.1   1   0   1  0.0000
   6  12   2    119.0      5.4   1   0   1  0.0000
  10  12   2    117.3     42.5   1   0   1  0.0000
   1  13   2      8.4      1.9   1   0   1  0.0000
   3  13   2     20.2      2.7   1   0   1  0.0000
   5  13   2     16.7      3.9   1   0   1  0.0000
   7  13   2     18.0      8.3   1   0   1  0.0000
   9  13   2    -18.0     24.7   1   0   1  0.0000
  11  13   2   -106.3     95.3   1   0   1  0.0000
   0  14   2    245.4      4.4   1   0   1  0.0000
   4  14   2    279.6      5.2   1   0   1  0.0000
   8  14   2    213.8     16.4   1   0   1  0.0000
   1  15   2      9.7      2.5   1   0   1  0.0000
   3  15   2      1.4      2.7   1   0   1  0.0000
   5  15   2      1.9      4.4   1   0   1  0.0000
   7  15   2    -17.6      9.7   1   0   1  0.0000
   9  15   2     32.9     30.9   1   0   1  0.0000
  11  15   2     36.7    105.9   1   0   1  0.0000
   2  16   2     73.6      3.0   1   0   1  0.0000
   6  16   2      7.9      5.9   1   0   1  0.0000
  10  16   2    -58.1     67.3   1   0   1  0.0000
   1  17   2      5.0      2.4   1   0   1  0.0000
   3  17   2      3.0      3.4   1   0   1  0.0000
   5  17   2     -2.6      5.0   1   0   1  0.0000
   7  17   2      8.1     10.6   1   0   1  0.0000
   9  17   2    -27.6     35.2   1   0   1  0.0000
  11  17   2      9.8    166.5   1   0   1  0.0000
   0  18   2    243.9      5.9   1   0   1  0.0000
   4  18   2    209.9      5.5   1   0   1  0.0000
   8  18   2    140.1     20.4   1   0   1  0.0000
   1  19   2      9.0      3.0   1   0   1  0.0000
   3  19   2     10.7      3.8   1   0   1  0.0000
   5  19   2      3.3      5.5   1   0   1  0.0000
   7  19   2     27.2     11.7   1   0   1  0.0000
   9  19   2     -3.8     36.8   1   0   1  0.0000
  11  19   2    -72.5    206.6   1   0   1  0.0000
   2  20   2     38.4      4.1   1   0   1  0.0000
   6  20   2    132.6      8.9   1   0   1  0.0000
  10  20   2    256.1     81.7   1   0   1  0.0000
   1  21   2     11.1      4.0   1   0   1  0.0000
   3  21   2      1.5      4.7   1   0   1  0.0000
   5  21   2     16.4      6.4   1   0   1  0.0000
   7  21   2     -6.9     13.6   1   0   1  0.0000
   9  21   2     11.4     44.1   1   0   1  0.0000
   0  22   2     18.4      7.4   1   0   1  0.0000
   4  22   2     10.2      5.9   1   0   1  0.0000
   8  22   2     40.6     24.6   1   0   1  0.0000
   1  23   2     -2.7      6.8   1   0   1  0.0000
   3  23   2     -6.6      5.6   1   0   1  0.0000
   5  23   2     29.0      8.5   1   0   1  0.0000
   7  23   2      2.4     15.9   1   0   1  0.0000
   9  23   2     43.1     52.3   1   0   1  0.0000
   2  24   2     38.3      7.5   1   0   1  0.0000
   6  24   2     15.0     12.7   1   0   1  0.0000
  10  24   2    -43.2    125.9   1   0   1  0.0000
   1  25   2    -11.9      9.9   1   0   1  0.0000
   3  25   2     10.4      6.7   1   0   1  0.0000
   5  25   2      4.4     10.5   1   0   1  0.0000
   7  25   2      6.8     20.0   1   0   1  0.0000
   9  25   2    -52.7     56.9   1   0   1  0.0000
   0  26   2     61.8     16.7   1   0   1  0.0000
   4  26   2      5.4      9.0   1   0   1  0.0000
   8  26   2     62.7     35.6   1   0   1  0.0000
   1  27   2     12.9     16.8   1   0   1  0.0000
   3  27   2      3.9     10.5   1   0   1  0.0000
   5  27   2     16.4     13.5   1   0   1  0.0000
   7  27   2     30.1     23.6   1   0   1  0.0000
   9  27   2    -80.7     70.7   1   0   1  0.0000
   2  28   2     25.8     14.3   1   0   1  0.0000
   6  28   2     20.3     22.6   1   0   1  0.0000
  10  28   2    -16.6    180.2   1   0   1  0.0000
   1  29   2    -38.4     29.3   1   0   1  0.0000
   3  29   2     -1.4     13.7   1   0   1  0.0000
   5  29   2      3.6     17.3   1   0   1  0.0000
   7  29   2     -8.4     41.2   1   0   1  0.0000
   9  29   2    -36.8     95.6   1   0   1  0.0000
   4  30   2      5.5     15.4   1   0   1  0.0000
   8  30   2    -98.3     65.7   1   0   1  0.0000
   1  31   2    -58.3     51.4   1   0   1  0.0000
   3  31   2     23.3     19.1   1   0   1  0.0000
   5  31   2     -3.5     23.0   1   0   1  0.0000
   7  31   2     -1.7     46.4   1   0   1  0.0000
   9  31   2    -58.8    119.7   1   0   1  0.0000
   2  32   2    120.7     35.1   1   0   1  0.0000
   6  32   2     -7.4     48.1   1   0   1  0.0000
   1  33   2     -0.5    125.1   1   0   1  0.0000
   3  33   2     83.1     42.2   1   0   1  0.0000
   5  33   2      6.5     31.7   1   0   1  0.0000
   7  33   2    163.6     66.3   1   0   1  0.0000
   9  33   2     21.1    208.9   1   0   1  0.0000
   4  34   2      6.1     37.3   1   0   1  0.0000
   8  34   2    114.3    108.3   1   0   1  0.0000
   5  35   2    -39.9     41.6   1   0   1  0.0000
   7  35   2     54.2    114.7   1   0   1  0.0000
   6  36   2     44.9     74.3   1   0   1  0.0000
   5  37   2     -4.3     62.1   1   0   1  0.0000
   7  37   2    182.0    154.9   1   0   1  0.0000
   4  38   2    164.1     86.0   1   0   1  0.0000
   5  39   2    294.1     95.3   1   0   1  0.0000
   6  40   2    230.8    152.4   1   0   1  0.0000
   1   1   3      6.2      1.0   1   0   1  0.0000
   3   1   3     18.8      1.9   1   0   1  0.0000
   5   1   3     19.1      3.0   1   0   1  0.0000
   7   1   3     15.8      5.6   1   0   1  0.0000
   9   1   3     -8.6     17.0   1   0   1  0.0000
  11   1   3    -65.3     78.9   1   0   1  0.0000
   0   2   3    203.8      3.9   1   0   1  0.0000
   2   2   3     90.0      1.9   1   0   1  0.0000
   4   2   3     50.0      2.5   1   0   1  0.0000
   6   2   3    168.1      4.5   1   0   1  0.0000
   8   2   3      9.5      9.5   1   0   1  0.0000
  10   2   3    197.5     36.5   1   0   1  0.0000
   1   3   3      4.6      1.0   1   0   1  0.0000
   5   3   3      4.2      2.8   1   0   1  0.0000
   7   3   3      4.2      5.8   1   0   1  0.0000
  11   3   3     97.4     92.5   1   0   1  0.0000
   0   4   3    177.2      5.2   1   0   1  0.0000
   2   4   3    151.2      2.8   1   0   1  0.0000
   4   4   3    105.1      3.1   1   0   1  0.0000
   6   4   3     20.2      4.0   1   0   1  0.0000
   8   4   3     43.3      9.9   1   0   1  0.0000
  10   4   3      1.6     38.3   1   0   1  0.0000
   1   5   3      2.7      0.8   1   0   1  0.0000
   3   5   3     17.7      1.7   1   0   1  0.0000
   5   5   3      4.7      3.2   1   0   1  0.0000
   7   5   3     22.1      6.1   1   0   1  0.0000
   9   5   3     13.5     16.5   1   0   1  0.0000
  11   5   3    -91.9     76.5   1   0   1  0.0000
   2   6   3    413.5      7.5   1   0   1  0.0000
   4   6   3    168.7      3.5   1   0   1  0.0000
   8   6   3    188.7     10.7   1   0   1  0.0000
  10   6   3    171.9     33.2   1   0   1  0.0000
   1   7   3      5.7      1.4   1   0   1  0.0000
   3   7   3     18.2      2.0   1   0   1  0.0000
   5   7   3     -0.9      3.3   1   0   1  0.0000
   7   7   3     12.3      6.3   1   0   1  0.0000
   9   7   3    -10.0     17.1   1   0   1  0.0000
  11   7   3     72.7     74.5   1   0   1  0.0000
   0   8   3     21.7      1.5   1   0   1  0.0000
   2   8   3     81.2      2.0   1   0   1  0.0000
   4   8   3     -1.7      2.7   1   0   1  0.0000
   6   8   3    247.1      5.5   1   0   1  0.0000
   8   8   3     12.2     10.7   1   0   1  0.0000
  10   8   3    240.3     36.3   1   0   1  0.0000
   1   9   3      5.3      1.6   1   0   1  0.0000
   5   9   3     11.3      3.2   1   0   1  0.0000
   7   9   3     -4.8      6.9   1   0   1  0.0000
  11   9   3     20.1     79.2   1   0   1  0.0000
   0  10   3    383.9      6.9   1   0   1  0.0000
   2  10   3    230.3      4.5   1   0   1  0.0000
   4  10   3    370.4      6.5   1   0   1  0.0000
   6  10   3    168.5      5.1   1   0   1  0.0000
   8  10   3    273.1     12.8   1   0   1  0.0000
  10  10   3     67.7     36.6   1   0   1  0.0000
   1  11   3      1.5      1.8   1   0   1  0.0000
   3  11   3      8.9      2.3   1   0   1  0.0000
   5  11   3     10.9      3.7   1   0   1  0.0000
   7  11   3      5.9      7.4   1   0   1  0.0000
   9  11   3     19.9     21.2   1   0   1  0.0000
  11  11   3     -5.7     84.6   1   0   1  0.0000
   2  12   3     92.8      3.0   1   0   1  0.0000
   4  12   3     46.3      3.2   1   0   1  0.0000
   8  12   3     70.4     14.4   1   0   1  0.0000
  10  12   3     96.8     44.7   1   0   1  0.0000
   1  13   3      9.7      2.1   1   0   1  0.0000
   3  13   3      5.5      2.4   1   0   1  0.0000
   5  13   3      7.5      3.7   1   0   1  0.0000
   7  13   3     26.0      8.2   1   0   1  0.0000
   9  13   3     10.2     26.4   1   0   1  0.0000
  11  13   3    116.5     99.5   1   0   1  0.0000
   0  14   3     99.4      4.5   1   0   1  0.0000
   2  14   3     87.8      2.8   1   0   1  0.0000
   4  14   3     29.2      3.4   1   0   1  0.0000
   6  14   3     56.0      5.5   1   0   1  0.0000
   8  14   3      8.3     14.8   1   0   1  0.0000
  10  14   3     20.8     58.4   1   0   1  0.0000
   1  15   3     28.5      2.9   1   0   1  0.0000
   5  15   3     17.2      4.2   1   0   1  0.0000
   7  15   3    -10.5      9.1   1   0   1  0.0000
  11  15   3   -118.2    137.4   1   0   1  0.0000
   0  16   3     35.6      5.1   1   0   1  0.0000
   2  16   3     55.6      3.1   1   0   1  0.0000
   4  16   3     41.1      3.6   1   0   1  0.0000
   6  16   3     13.3      6.4   1   0   1  0.0000
   8  16   3     36.1     16.9   1   0   1  0.0000
  10  16   3    -75.9     65.7   1   0   1  0.0000
   1  17   3     18.1      3.0   1   0   1  0.0000
   3  17   3      2.8      3.3   1   0   1  0.0000
   5  17   3     23.3      4.9   1   0   1  0.0000
   7  17   3     10.4     10.9   1   0   1  0.0000
   9  17   3      0.4     37.5   1   0   1  0.0000
  11  17   3    -70.8    146.5   1   0   1  0.0000
   2  18   3     17.6      3.4   1   0   1  0.0000
   4  18   3     21.3      4.2   1   0   1  0.0000
   8  18   3     89.2     19.4   1   0   1  0.0000
  10  18   3    139.3     91.8   1   0   1  0.0000
   1  19   3     15.2      3.2   1   0   1  0.0000
   3  19   3     17.6      4.3   1   0   1  0.0000
   5  19   3     24.0      5.7   1   0   1  0.0000
   7  19   3      8.4     11.9   1   0   1  0.0000
   9  19   3    -82.6     42.7   1   0   1  0.0000
  11  19   3    257.8    197.9   1   0   1  0.0000
   0  20   3    685.5     14.0   1   0   1  0.0000
   2  20   3      1.3      3.5   1   0   1  0.0000
   4  20   3    560.7      9.1   1   0   1  0.0000
   6  20   3      7.1      9.2   1   0   1  0.0000
   8  20   3    316.2     23.7   1   0   1  0.0000
  10  20   3    -22.9    108.5   1   0   1  0.0000
   1  21   3      8.4      3.7   1   0   1  0.0000
   5  21   3     23.9      7.0   1   0   1  0.0000
   7  21   3      2.1     14.1   1   0   1  0.0000
   0  22   3    111.9      6.7   1   0   1  0.0000
   2  22   3     92.3      5.1   1   0   1  0.0000
   4  22   3     41.2      6.6   1   0   1  0.0000
   6  22   3     92.8     11.7   1   0   1  0.0000
   8  22   3    -19.7     24.9   1   0   1  0.0000
  10  22   3    246.0    125.3   1   0   1  0.0000
   1  23   3      0.1      4.3   1   0   1  0.0000
   3  23   3      3.4      6.1   1   0   1  0.0000
   5  23   3      7.0      9.9   1   0   1  0.0000
   7  23   3    -14.7     18.9   1   0   1  0.0000
   9  23   3    -26.4     49.0   1   0   1  0.0000
   2  24   3      3.9      5.3   1   0   1  0.0000
   4  24   3     24.0      8.1   1   0   1  0.0000
   8  24   3     88.9     30.8   1   0   1  0.0000
  10  24   3     18.0    131.6   1   0   1  0.0000
   1  25   3      3.4      6.6   1   0   1  0.0000
   3  25   3     18.2      7.0   1   0   1  0.0000
   5  25   3      4.1     11.1   1   0   1  0.0000
   7  25   3    -10.1     24.3   1   0   1  0.0000
   9  25   3     51.3     60.1   1   0   1  0.0000
   0  26   3     -6.5     15.0   1   0   1  0.0000
   2  26   3     32.9      6.7   1   0   1  0.0000
   4  26   3      2.9     10.0   1   0   1  0.0000
   6  26   3     38.2     18.8   1   0   1  0.0000
   8  26   3    -27.4     36.5   1   0   1  0.0000
  10  26   3    -35.7    139.5   1   0   1  0.0000
   1  27   3     14.1      8.8   1   0   1  0.0000
   5  27   3      6.0     15.3   1   0   1  0.0000
   7  27   3     18.3     30.6   1   0   1  0.0000
   0  28   3    271.3     29.0   1   0   1  0.0000
   2  28   3    200.7     12.0   1   0   1  0.0000
   4  28   3    192.7     13.9   1   0   1  0.0000
   6  28   3     88.7     25.3   1   0   1  0.0000
   8  28   3    174.4     47.0   1   0   1  0.0000
   1  29   3     10.6     14.5   1   0   1  0.0000
   3  29   3     13.3     11.4   1   0   1  0.0000
   5  29   3     59.2     21.6   1   0   1  0.0000
   7  29   3     12.9     39.6   1   0   1  0.0000
   9  29   3   -106.3    101.2   1   0   1  0.0000
   2  30   3     22.1     18.9   1   0   1  0.0000
   4  30   3     14.6     15.8   1   0   1  0.0000
   8  30   3   -102.8     78.9   1   0   1  0.0000
   1  31   3    -30.9     33.9   1   0   1  0.0000
   3  31   3      9.5     14.2   1   0   1  0.0000
   5  31   3    -29.1     24.0   1   0   1  0.0000
   7  31   3     75.3     61.6   1   0   1  0.0000
   9  31   3    164.3    133.8   1   0   1  0.0000
   4  32   3      3.5     20.8   1   0   1  0.0000
   6  32   3     84.3     38.3   1   0   1  0.0000
   8  32   3   -109.8    102.1   1   0   1  0.0000
   1  33   3   -100.2     65.6   1   0   1  0.0000
   5  33   3     23.0     31.9   1   0   1  0.0000
   7  33   3     25.8     85.6   1   0   1  0.0000
   2  34   3      2.2     48.4   1   0   1  0.0000
   4  34   3     -8.9     26.7   1   0   1  0.0000
   6  34   3     25.5     54.3   1   0   1  0.0000
   8  34   3    -65.8    148.5   1   0   1  0.0000
   1  35   3     50.1    124.3   1   0   1  0.0000
   3  35   3    -71.0     65.7   1   0   1  0.0000
   5  35   3      5.9     42.1   1   0   1  0.0000
   7  35   3    121.2    133.9   1   0   1  0.0000
   2  36   3    120.3     82.5   1   0   1  0.0000
   4  36   3    113.5     55.7   1   0   1  0.0000
   3  37   3     92.7    112.7   1   0   1  0.0000
   5  37   3     34.6     58.9   1   0   1  0.0000
   7  37   3     -5.9    146.2   1   0   1  0.0000
   4  38   3     21.6     85.2   1   0   1  0.0000
   6  38   3     87.2    114.9   1   0   1  0.0000
   5  39   3   -142.4     84.3   1   0   1  0.0000
   7  39   3    195.6    202.6   1   0   1  0.0000
   4  40   3     44.3    121.9   1   0   1  0.0000
   6  40   3    -97.5    153.6   1   0   1  0.0000
   5  41   3   -154.5    124.6   1   0   1  0.0000
   2   0   4     38.8      2.4   1   0   1  0.0000
   6   0   4     -0.5      5.9   1   0   1  0.0000
  10   0   4    -21.5     55.3   1   0   1  0.0000
   1   1   4      1.7      1.3   1   0   1  0.0000
   3   1   4      5.7      2.2   1   0   1  0.0000
   5   1   4      2.4      3.1   1   0   1  0.0000
   7   1   4     -5.7      6.0   1   0   1  0.0000
   9   1   4     14.2     18.9   1   0   1  0.0000
  11   1   4   -107.4     88.3   1   0   1  0.0000
   0   2   4     44.6      3.0   1   0   1  0.0000
   4   2   4     29.2      2.5   1   0   1  0.0000
   8   2   4     16.9     10.7   1   0   1  0.0000
   1   3   4      5.8      1.1   1   0   1  0.0000
   3   3   4     13.1      1.9   1   0   1  0.0000
   5   3   4     11.0      3.2   1   0   1  0.0000
   7   3   4     20.3      6.6   1   0   1  0.0000
   9   3   4    -26.9     19.0   1   0   1  0.0000
  11   3   4    126.8    103.1   1   0   1  0.0000
   2   4   4     17.4      1.6   1   0   1  0.0000
   6   4   4      5.9      4.2   1   0   1  0.0000
  10   4   4     16.3     38.2   1   0   1  0.0000
   1   5   4      6.4      1.0   1   0   1  0.0000
   3   5   4      7.3      2.2   1   0   1  0.0000
   5   5   4     -1.1      3.7   1   0   1  0.0000
   7   5   4     -4.4      7.1   1   0   1  0.0000
   9   5   4    -17.1     19.8   1   0   1  0.0000
  11   5   4    150.5     90.0   1   0   1  0.0000
   0   6   4      1.7      1.5   1   0   1  0.0000
   4   6   4     -0.9      2.6   1   0   1  0.0000
   8   6   4     -0.7     12.2   1   0   1  0.0000
   1   7   4      8.4      1.5   1   0   1  0.0000
   3   7   4      6.7      2.1   1   0   1  0.0000
   5   7   4      8.7      3.5   1   0   1  0.0000
   7   7   4     -5.3      7.1   1   0   1  0.0000
   9   7   4    -49.2     22.6   1   0   1  0.0000
  11   7   4     54.8     83.2   1   0   1  0.0000
   2   8   4     94.1      2.3   1   0   1  0.0000
   6   8   4     16.7      4.5   1   0   1  0.0000
  10   8   4      1.9     38.3   1   0   1  0.0000
   1   9   4      1.2      1.8   1   0   1  0.0000
   3   9   4      2.7      2.3   1   0   1  0.0000
   5   9   4     10.6      3.7   1   0   1  0.0000
   7   9   4      7.2      7.2   1   0   1  0.0000
   9   9   4     -3.0     21.7   1   0   1  0.0000
  11   9   4   -164.4     86.2   1   0   1  0.0000
   0  10   4      1.1      2.5   1   0   1  0.0000
   4  10   4      7.3      3.2   1   0   1  0.0000
   8  10   4     31.4     13.2   1   0   1  0.0000
   1  11   4     15.6      2.6   1   0   1  0.0000
   3  11   4     -2.5      2.5   1   0   1  0.0000
   5  11   4     19.6      3.6   1   0   1  0.0000
   7  11   4     10.5      7.6   1   0   1  0.0000
   9  11   4    -27.8     24.7   1   0   1  0.0000
  11  11   4     65.5    102.8   1   0   1  0.0000
   2  12   4     23.7      3.1   1   0   1  0.0000
   6  12   4      7.4      5.0   1   0   1  0.0000
  10  12   4     -6.8     48.6   1   0   1  0.0000
   1  13   4     28.6      3.3   1   0   1  0.0000
   3  13   4     11.8      2.8   1   0   1  0.0000
   5  13   4     31.7      3.9   1   0   1  0.0000
   7  13   4      2.8      8.3   1   0   1  0.0000
   9  13   4     54.8     27.8   1   0   1  0.0000
  11  13   4   -137.2    112.3   1   0   1  0.0000
   0  14   4    292.0     10.5   1   0   1  0.0000
   4  14   4    146.3      4.3   1   0   1  0.0000
   8  14   4     33.9     14.8   1   0   1  0.0000
   1  15   4     21.1      3.2   1   0   1  0.0000
   3  15   4      9.0      3.1   1   0   1  0.0000
   5  15   4     29.2      4.3   1   0   1  0.0000
   7  15   4      7.8      9.0   1   0   1  0.0000
   9  15   4     20.3     29.8   1   0   1  0.0000
  11  15   4     -7.2    130.7   1   0   1  0.0000
   2  16   4     14.3      3.1   1   0   1  0.0000
   6  16   4     23.8      6.9   1   0   1  0.0000
  10  16   4      4.2     78.9   1   0   1  0.0000
   1  17   4      9.9      3.4   1   0   1  0.0000
   3  17   4     43.8      3.9   1   0   1  0.0000
   5  17   4      2.7      4.8   1   0   1  0.0000
   7  17   4     25.9     10.8   1   0   1  0.0000
   9  17   4     -7.6     33.1   1   0   1  0.0000
  11  17   4    -53.7    213.6   1   0   1  0.0000
   0  18   4      6.9      5.0   1   0   1  0.0000
   4  18   4     13.0      4.7   1   0   1  0.0000
   8  18   4    -11.8     19.6   1   0   1  0.0000
   1  19   4     19.3      3.6   1   0   1  0.0000
   3  19   4     42.9      4.2   1   0   1  0.0000
   5  19   4     -8.5      6.1   1   0   1  0.0000
   7  19   4     22.8     14.6   1   0   1  0.0000
   9  19   4     16.1     39.3   1   0   1  0.0000
   2  20   4      1.4      3.7   1   0   1  0.0000
   6  20   4     25.6      9.2   1   0   1  0.0000
  10  20   4     20.1     83.7   1   0   1  0.0000
   1  21   4      3.5      3.6   1   0   1  0.0000
   3  21   4      1.9      5.0   1   0   1  0.0000
   5  21   4     -0.2      8.1   1   0   1  0.0000
   7  21   4     49.6     16.1   1   0   1  0.0000
   9  21   4     46.9     47.4   1   0   1  0.0000
   0  22   4     28.3      5.1   1   0   1  0.0000
   4  22   4     19.4      8.0   1   0   1  0.0000
   8  22   4     -5.0     28.2   1   0   1  0.0000
   1  23   4      5.2      4.0   1   0   1  0.0000
   3  23   4     15.1      5.6   1   0   1  0.0000
   5  23   4     10.4      9.8   1   0   1  0.0000
   7  23   4    -16.1     20.7   1   0   1  0.0000
   9  23   4     52.5     61.2   1   0   1  0.0000
   2  24   4      8.6      5.1   1   0   1  0.0000
   6  24   4     28.6     16.3   1   0   1  0.0000
  10  24   4     -6.0    143.7   1   0   1  0.0000
   1  25   4      1.5      5.1   1   0   1  0.0000
   3  25   4     -0.9      7.3   1   0   1  0.0000
   5  25   4     19.0     13.6   1   0   1  0.0000
   7  25   4      5.8     26.0   1   0   1  0.0000
   9  25   4    -15.1     65.0   1   0   1  0.0000
   0  26   4     54.2      7.6   1   0   1  0.0000
   4  26   4     24.2     11.6   1   0   1  0.0000
   8  26   4     54.7     49.4   1   0   1  0.0000
   1  27   4     11.1      6.6   1   0   1  0.0000
   3  27   4      7.3      9.1   1   0   1  0.0000
   5  27   4      8.2     16.1   1   0   1  0.0000
   7  27   4     16.7     32.9   1   0   1  0.0000
   9  27   4    102.4     87.0   1   0   1  0.0000
   2  28   4     -6.3      8.4   1   0   1  0.0000
   6  28   4     -8.0     25.1   1   0   1  0.0000
   1  29   4      7.1      9.8   1   0   1  0.0000
   3  29   4     21.3     11.3   1   0   1  0.0000
   5  29   4     11.9     20.1   1   0   1  0.0000
   7  29   4     41.1     47.3   1   0   1  0.0000
   9  29   4   -368.2    132.0   1   0   1  0.0000
   0  30   4     83.7     20.9   1   0   1  0.0000
   4  30   4    125.4     22.2   1   0   1  0.0000
   8  30   4     57.0     90.6   1   0   1  0.0000
   1  31   4      5.6     17.7   1   0   1  0.0000
   3  31   4    -16.3     14.7   1   0   1  0.0000
   5  31   4     -2.5     25.6   1   0   1  0.0000
   7  31   4      5.1     69.1   1   0   1  0.0000
   9  31   4   -282.5    181.8   1   0   1  0.0000
   2  32   4     16.6     18.7   1   0   1  0.0000
   6  32   4     80.1     44.2   1   0   1  0.0000
   1  33   4     47.7     27.4   1   0   1  0.0000
   3  33   4     15.0     20.0   1   0   1  0.0000
   5  33   4     68.6     33.2   1   0   1  0.0000
   7  33   4     72.6     74.7   1   0   1  0.0000
   4  34   4     28.9     27.8   1   0   1  0.0000
   8  34   4   -188.1    196.2   1   0   1  0.0000
   1  35   4    -13.6     52.2   1   0   1  0.0000
   3  35   4    -15.3     26.5   1   0   1  0.0000
   5  35   4     47.6     45.5   1   0   1  0.0000
   7  35   4     61.1    106.6   1   0   1  0.0000
   2  36   4    112.5     41.9   1   0   1  0.0000
   6  36   4    206.7     76.7   1   0   1  0.0000
   1  37   4     73.0     92.0   1   0   1  0.0000
   3  37   4     21.6     35.9   1   0   1  0.0000
   5  37   4    164.6     61.9   1   0   1  0.0000
   7  37   4    303.8    163.5   1   0   1  0.0000
   4  38   4     -7.8     54.7   1   0   1  0.0000
   3  39   4     23.7     73.5   1   0   1  0.0000
   5  39   4    -38.9    136.4   1   0   1  0.0000
   7  39   4     76.1    195.8   1   0   1  0.0000
   6  40   4     77.7    154.6   1   0   1  0.0000
   4  42   4    -12.6    115.1   1   0   1  0.0000
   1   1   5     39.1      1.8   1   0   1  0.0000
   3   1   5      7.8      2.3   1   0   1  0.0000
   5   1   5     45.3      3.7   1   0   1  0.0000
   7   1   5     11.5      7.1   1   0   1  0.0000
   9   1   5      3.5     19.5   1   0   1  0.0000
  11   1   5     80.0     98.5   1   0   1  0.0000
   0   2   5      3.3      2.1   1   0   1  0.0000
   2   2   5    374.4      4.9   1   0   1  0.0000
   4   2   5      4.5      2.7   1   0   1  0.0000
   6   2   5    500.7      7.6   1   0   1  0.0000
   8   2   5    -10.5     11.6   1   0   1  0.0000
  10   2   5    331.2     45.8   1   0   1  0.0000
   1   3   5      8.1      1.5   1   0   1  0.0000
   3   3   5     18.8      2.4   1   0   1  0.0000
   5   3   5      5.3      3.3   1   0   1  0.0000
   7   3   5      2.1      7.1   1   0   1  0.0000
   9   3   5     15.1     21.9   1   0   1  0.0000
  11   3   5     25.2    101.2   1   0   1  0.0000
   0   4   5     17.0      2.4   1   0   1  0.0000
   2   4   5    532.3      6.1   1   0   1  0.0000
   4   4   5      6.4      3.0   1   0   1  0.0000
   6   4   5    317.5      6.6   1   0   1  0.0000
   8   4   5    -30.4     14.1   1   0   1  0.0000
  10   4   5    106.5     44.9   1   0   1  0.0000
   1   5   5      4.5      1.8   1   0   1  0.0000
   3   5   5     11.4      2.8   1   0   1  0.0000
   7   5   5     19.8      7.7   1   0   1  0.0000
   9   5   5     53.8     24.8   1   0   1  0.0000
  11   5   5    192.5    104.7   1   0   1  0.0000
   0   6   5      2.0      2.0   1   0   1  0.0000
   2   6   5    658.3      5.9   1   0   1  0.0000
   4   6   5      5.4      3.0   1   0   1  0.0000
   6   6   5    301.2      6.4   1   0   1  0.0000
   8   6   5     13.1     13.6   1   0   1  0.0000
  10   6   5     96.4     51.7   1   0   1  0.0000
   1   7   5     13.1      1.7   1   0   1  0.0000
   3   7   5     11.4      2.6   1   0   1  0.0000
   5   7   5     12.8      3.7   1   0   1  0.0000
   7   7   5    -14.0      8.0   1   0   1  0.0000
   9   7   5    -20.2     28.9   1   0   1  0.0000
  11   7   5     16.0    104.2   1   0   1  0.0000
   0   8   5     41.5      2.2   1   0   1  0.0000
   2   8   5    421.5      5.9   1   0   1  0.0000
   4   8   5     -0.6      3.2   1   0   1  0.0000
   6   8   5    281.7      6.5   1   0   1  0.0000
   8   8   5     17.9     13.9   1   0   1  0.0000
  10   8   5    142.9     55.1   1   0   1  0.0000
   1   9   5     25.7      2.4   1   0   1  0.0000
   3   9   5     26.7      2.4   1   0   1  0.0000
   5   9   5     31.2      3.8   1   0   1  0.0000
   7   9   5      5.6      8.1   1   0   1  0.0000
   9   9   5     72.2     29.6   1   0   1  0.0000
  11   9   5    239.5    127.2   1   0   1  0.0000
   2  10   5    229.4      4.9   1   0   1  0.0000
   4  10   5    542.8      7.1   1   0   1  0.0000
   6  10   5    173.4      6.4   1   0   1  0.0000
   8  10   5    377.7     17.1   1   0   1  0.0000
   1  11   5     55.1      3.2   1   0   1  0.0000
   3  11   5     43.4      2.9   1   0   1  0.0000
   5  11   5     49.5      4.2   1   0   1  0.0000
   7  11   5     14.2      8.5   1   0   1  0.0000
   9  11   5     91.9     26.5   1   0   1  0.0000
  11  11   5     59.9    114.9   1   0   1  0.0000
   0  12   5     -0.7      6.7   1   0   1  0.0000
   2  12   5     -5.0      3.3   1   0   1  0.0000
   4  12   5     49.6      3.6   1   0   1  0.0000
   6  12   5      0.5      6.1   1   0   1  0.0000
   8  12   5    141.0     15.2   1   0   1  0.0000
  10  12   5    -97.7     62.1   1   0   1  0.0000
   1  13   5     22.2      3.5   1   0   1  0.0000
   3  13   5     19.5      3.4   1   0   1  0.0000
   5  13   5     16.8      4.1   1   0   1  0.0000
   7  13   5     -1.3      9.0   1   0   1  0.0000
   9  13   5    -44.1     27.1   1   0   1  0.0000
  11  13   5   -240.9    142.1   1   0   1  0.0000
   0  14   5     54.2      4.9   1   0   1  0.0000
   2  14   5     13.0      3.1   1   0   1  0.0000
   4  14   5     34.4      4.0   1   0   1  0.0000
   6  14   5      9.6      6.6   1   0   1  0.0000
   8  14   5     33.1     16.3   1   0   1  0.0000
  10  14   5    -25.0     67.0   1   0   1  0.0000
   1  15   5     17.3      3.4   1   0   1  0.0000
   3  15   5     50.6      3.7   1   0   1  0.0000
   7  15   5     37.7     10.9   1   0   1  0.0000
   9  15   5     63.3     30.5   1   0   1  0.0000
  11  15   5     44.6    172.4   1   0   1  0.0000
   0  16   5     -4.5      5.4   1   0   1  0.0000
   2  16   5    139.2      4.3   1   0   1  0.0000
   4  16   5      4.2      4.2   1   0   1  0.0000
   6  16   5     67.2      7.3   1   0   1  0.0000
   8  16   5     18.8     17.8   1   0   1  0.0000
  10  16   5     37.0     61.9   1   0   1  0.0000
   1  17   5      8.5      4.1   1   0   1  0.0000
   3  17   5     18.9      4.2   1   0   1  0.0000
   5  17   5     -4.1      5.5   1   0   1  0.0000
   7  17   5     26.2     12.2   1   0   1  0.0000
   9  17   5     42.0     34.5   1   0   1  0.0000
   0  18   5     19.7      5.7   1   0   1  0.0000
   2  18   5    614.4      9.0   1   0   1  0.0000
   4  18   5      6.2      4.9   1   0   1  0.0000
   6  18   5    181.5      9.1   1   0   1  0.0000
   8  18   5    -20.0     22.3   1   0   1  0.0000
  10  18   5    156.8     71.8   1   0   1  0.0000
   1  19   5      4.2      4.3   1   0   1  0.0000
   3  19   5     15.1      4.4   1   0   1  0.0000
   5  19   5      4.1      6.4   1   0   1  0.0000
   7  19   5    -11.5     15.1   1   0   1  0.0000
   9  19   5    -61.1     39.8   1   0   1  0.0000
   2  20   5     47.4      4.2   1   0   1  0.0000
   4  20   5    322.2      8.4   1   0   1  0.0000
   6  20   5     45.9     10.6   1   0   1  0.0000
   8  20   5    276.9     27.8   1   0   1  0.0000
   1  21   5     10.9      4.0   1   0   1  0.0000
   3  21   5     15.8      4.7   1   0   1  0.0000
   5  21   5     10.4      7.9   1   0   1  0.0000
   7  21   5      7.4     16.8   1   0   1  0.0000
   9  21   5    -52.8     51.1   1   0   1  0.0000
   0  22   5      2.3      5.4   1   0   1  0.0000
   2  22   5      4.8      4.4   1   0   1  0.0000
   4  22   5      7.8      6.9   1   0   1  0.0000
   6  22   5      8.0     11.6   1   0   1  0.0000
   8  22   5    -21.7     34.9   1   0   1  0.0000
  10  22   5     76.1    122.0   1   0   1  0.0000
   1  23   5      2.9      4.2   1   0   1  0.0000
   3  23   5     19.5      5.8   1   0   1  0.0000
   5  23   5     10.5     10.6   1   0   1  0.0000
   7  23   5    -20.3     23.3   1   0   1  0.0000
   9  23   5      0.9     78.2   1   0   1  0.0000
   0  24   5     47.7      5.9   1   0   1  0.0000
   2  24   5     11.0      5.2   1   0   1  0.0000
   4  24   5     -7.6      9.7   1   0   1  0.0000
   6  24   5      1.6     16.6   1   0   1  0.0000
   8  24   5    -18.7     50.1   1   0   1  0.0000
  10  24   5      7.3    159.3   1   0   1  0.0000
   1  25   5     14.9      4.5   1   0   1  0.0000
   3  25   5      6.2      7.2   1   0   1  0.0000
   7  25   5    -53.1     35.2   1   0   1  0.0000
   9  25   5    -21.6    108.9   1   0   1  0.0000
   0  26   5     11.3      7.2   1   0   1  0.0000
   2  26   5     41.9      7.2   1   0   1  0.0000
   4  26   5     -4.8     12.6   1   0   1  0.0000
   6  26   5     24.3     21.8   1   0   1  0.0000
   8  26   5     -3.6     52.5   1   0   1  0.0000
   1  27   5     14.0      6.3   1   0   1  0.0000
   3  27   5     10.8      9.7   1   0   1  0.0000
   5  27   5    -20.7     21.2   1   0   1  0.0000
   7  27   5     21.4     43.9   1   0   1  0.0000
   9  27   5    218.3    122.8   1   0   1  0.0000
   0  28   5    378.9     12.2   1   0   1  0.0000
   2  28   5     15.0      9.8   1   0   1  0.0000
   4  28   5    191.5     17.4   1   0   1  0.0000
   6  28   5     71.4     27.4   1   0   1  0.0000
   8  28   5     55.9     78.0   1   0   1  0.0000
   1  29   5      9.0      8.7   1   0   1  0.0000
   3  29   5     -5.4     12.8   1   0   1  0.0000
   5  29   5     20.2     25.8   1   0   1  0.0000
   7  29   5     -8.9     49.1   1   0   1  0.0000
   9  29   5    155.3    169.8   1   0   1  0.0000
   2  30   5     44.6     12.9   1   0   1  0.0000
   4  30   5      1.8     18.5   1   0   1  0.0000
   6  30   5    -83.5     34.3   1   0   1  0.0000
   8  30   5     23.8    105.2   1   0   1  0.0000
   1  31   5     43.9     12.3   1   0   1  0.0000
   3  31   5    -12.7     15.9   1   0   1  0.0000
   5  31   5    -14.2     34.3   1   0   1  0.0000
   7  31   5     -1.1     62.5   1   0   1  0.0000
   9  31   5    107.2    212.6   1   0   1  0.0000
   0  32   5    111.3     19.3   1   0   1  0.0000
   2  32   5     67.9     19.5   1   0   1  0.0000
   4  32   5     95.8     24.1   1   0   1  0.0000
   6  32   5     65.1     46.0   1   0   1  0.0000
   8  32   5    -14.7    125.9   1   0   1  0.0000
   1  33   5    -10.4     16.0   1   0   1  0.0000
   3  33   5     10.3     20.3   1   0   1  0.0000
   5  33   5      8.4     48.5   1   0   1  0.0000
   7  33   5     74.0     83.0   1   0   1  0.0000
   0  34   5     32.7     26.8   1   0   1  0.0000
   2  34   5     16.5     21.8   1   0   1  0.0000
   4  34   5     41.6     31.1   1   0   1  0.0000
   6  34   5    -19.8     62.1   1   0   1  0.0000
   1  35   5     28.9     47.0   1   0   1  0.0000
   3  35   5    -50.0     28.2   1   0   1  0.0000
   7  35   5    -25.7    115.9   1   0   1  0.0000
   0  36   5     98.9     53.1   1   0   1  0.0000
   2  36   5     66.5     29.9   1   0   1  0.0000
   4  36   5    103.1     42.4   1   0   1  0.0000
   6  36   5     73.4     79.1   1   0   1  0.0000
   1  37   5     34.5     70.4   1   0   1  0.0000
   3  37   5     10.9     37.4   1   0   1  0.0000
   5  37   5    -97.8     98.4   1   0   1  0.0000
   7  37   5    101.4    153.5   1   0   1  0.0000
   2  38   5     18.2     68.0   1   0   1  0.0000
   4  38   5     55.6     58.0   1   0   1  0.0000
   6  38   5    124.1    112.7   1   0   1  0.0000
   3  39   5    -46.3     54.8   1   0   1  0.0000
   5  39   5    -20.3    137.3   1   0   1  0.0000
   7  39   5   -164.0    205.2   1   0   1  0.0000
   2  40   5    186.5    105.2   1   0   1  0.0000
   4  40   5    101.7     89.2   1   0   1  0.0000
   6  40   5    166.0    162.2   1   0   1  0.0000
   3  41   5     86.4     91.4   1   0   1  0.0000
   5  41   5     -9.5    143.6   1   0   1  0.0000
   4  42   5    -22.1    129.0   1   0   1  0.0000
   4  44   5   -212.3    173.1   1   0   1  0.0000
   2   0   6      8.2      2.7   1   0   1  0.0000
  10   0   6    120.4     67.5   1   0   1  0.0000
   1   1   6      4.4      1.9   1   0   1  0.0000
   3   1   6      5.3      2.7   1   0   1  0.0000
   5   1   6      8.1      4.4   1   0   1  0.0000
   7   1   6    -13.1      9.4   1   0   1  0.0000
   9   1   6     31.9     24.9   1   0   1  0.0000
  11   1   6   -198.0     98.7   1   0   1  0.0000
   0   2   6      4.4      2.5   1   0   1  0.0000
   4   2   6      8.4      3.1   1   0   1  0.0000
   8   2   6     11.4     15.3   1   0   1  0.0000
   1   3   6     21.4      1.9   1   0   1  0.0000
   5   3   6     25.6      4.1   1   0   1  0.0000
   7   3   6     -4.1      8.2   1   0   1  0.0000
  11   3   6    -50.8    120.5   1   0   1  0.0000
   2   4   6     22.4      2.5   1   0   1  0.0000
   6   4   6     -9.7      5.0   1   0   1  0.0000
  10   4   6     80.4     57.3   1   0   1  0.0000
   1   5   6     15.7      1.9   1   0   1  0.0000
   3   5   6     10.7      2.8   1   0   1  0.0000
   5   5   6     15.2      3.9   1   0   1  0.0000
   7   5   6      8.6      8.4   1   0   1  0.0000
   9   5   6    -13.2     28.6   1   0   1  0.0000
  11   5   6   -287.4    143.5   1   0   1  0.0000
   4   6   6     23.7      3.6   1   0   1  0.0000
   8   6   6     15.7     13.8   1   0   1  0.0000
   1   7   6      2.5      2.1   1   0   1  0.0000
   3   7   6     36.6      3.1   1   0   1  0.0000
   5   7   6     10.7      3.9   1   0   1  0.0000
   7   7   6     22.1      8.4   1   0   1  0.0000
   9   7   6     17.2     29.9   1   0   1  0.0000
  11   7   6    187.7    147.6   1   0   1  0.0000
   2   8   6     27.0      3.1   1   0   1  0.0000
   6   8   6     26.3      5.8   1   0   1  0.0000
  10   8   6    -95.3     60.8   1   0   1  0.0000
   1   9   6     14.6      2.8   1   0   1  0.0000
   5   9   6     10.1      4.1   1   0   1  0.0000
   7   9   6     19.3      9.1   1   0   1  0.0000
  11   9   6    238.3    177.8   1   0   1  0.0000
   0  10   6    551.1     10.2   1   0   1  0.0000
   4  10   6    345.1      6.2   1   0   1  0.0000
   8  10   6    103.4     16.7   1   0   1  0.0000
   1  11   6     14.5      3.1   1   0   1  0.0000
   3  11   6      5.0      3.4   1   0   1  0.0000
   5  11   6     23.9      4.6   1   0   1  0.0000
   7  11   6      5.9     10.4   1   0   1  0.0000
   9  11   6     -7.0     32.8   1   0   1  0.0000
  11  11   6    114.7    194.8   1   0   1  0.0000
   2  12   6    100.3      4.2   1   0   1  0.0000
  10  12   6     46.9     70.7   1   0   1  0.0000
   1  13   6     -0.9      3.5   1   0   1  0.0000
   3  13   6     13.0      3.7   1   0   1  0.0000
   5  13   6     15.6      4.8   1   0   1  0.0000
   7  13   6      8.8     11.5   1   0   1  0.0000
   9  13   6    -43.8     33.5   1   0   1  0.0000
  11  13   6    242.5    155.9   1   0   1  0.0000
   0  14   6     32.8      5.4   1   0   1  0.0000
   4  14   6     59.8      4.6   1   0   1  0.0000
   8  14   6     62.4     19.9   1   0   1  0.0000
   1  15   6     -1.2      4.3   1   0   1  0.0000
   5  15   6     -4.0      5.3   1   0   1  0.0000
   7  15   6     -4.6     12.8   1   0   1  0.0000
   2  16   6    169.9      5.2   1   0   1  0.0000
   6  16   6     41.2      8.0   1   0   1  0.0000
  10  16   6     60.5     77.7   1   0   1  0.0000
   1  17   6     31.5      4.4   1   0   1  0.0000
   3  17   6     36.1      4.4   1   0   1  0.0000
   5  17   6     14.6      6.6   1   0   1  0.0000
   7  17   6     33.4     14.7   1   0   1  0.0000
   9  17   6     97.8     38.6   1   0   1  0.0000
   4  18   6    240.3      7.2   1   0   1  0.0000
   8  18   6    148.1     26.8   1   0   1  0.0000
   1  19   6     34.9      5.3   1   0   1  0.0000
   3  19   6     34.0      4.9   1   0   1  0.0000
   5  19   6     18.9      7.9   1   0   1  0.0000
   7  19   6     -6.5     16.1   1   0   1  0.0000
   9  19   6     79.2     51.6   1   0   1  0.0000
   2  20   6     30.1      4.7   1   0   1  0.0000
   6  20   6    110.6     11.8   1   0   1  0.0000
  10  20   6    -70.7    101.8   1   0   1  0.0000
   1  21   6     19.6      5.2   1   0   1  0.0000
   5  21   6     17.4     10.6   1   0   1  0.0000
   7  21   6     14.3     19.6   1   0   1  0.0000
   0  22   6     14.3      6.4   1   0   1  0.0000
   4  22   6     30.4      7.9   1   0   1  0.0000
   8  22   6     59.6     38.2   1   0   1  0.0000
   1  23   6     27.0      4.6   1   0   1  0.0000
   3  23   6     20.6      7.0   1   0   1  0.0000
   5  23   6     39.6     12.0   1   0   1  0.0000
   7  23   6     -6.1     21.4   1   0   1  0.0000
   9  23   6    -44.2     83.8   1   0   1  0.0000
   2  24   6      4.1      5.8   1   0   1  0.0000
   1  25   6     15.0      5.4   1   0   1  0.0000
   3  25   6     -1.5      7.8   1   0   1  0.0000
   5  25   6     15.0     14.9   1   0   1  0.0000
   7  25   6     17.0     27.5   1   0   1  0.0000
   9  25   6    275.2    121.4   1   0   1  0.0000
   0  26   6     58.5      8.4   1   0   1  0.0000
   4  26   6     -2.2     10.7   1   0   1  0.0000
   8  26   6    -14.0     58.7   1   0   1  0.0000
   1  27   6      8.5      6.5   1   0   1  0.0000
   5  27   6     16.0     20.2   1   0   1  0.0000
   7  27   6    -36.8     36.6   1   0   1  0.0000
   2  28   6     15.5      9.2   1   0   1  0.0000
   6  28   6     15.6     29.5   1   0   1  0.0000
   1  29   6     -7.6      8.0   1   0   1  0.0000
   3  29   6      1.3     12.3   1   0   1  0.0000
   5  29   6    -17.7     29.0   1   0   1  0.0000
   7  29   6     73.2     53.4   1   0   1  0.0000
   9  29   6    246.4    174.6   1   0   1  0.0000
   4  30   6      3.1     18.3   1   0   1  0.0000
   8  30   6     -4.7    151.3   1   0   1  0.0000
   1  31   6     10.3     10.2   1   0   1  0.0000
   3  31   6      4.2     17.1   1   0   1  0.0000
   5  31   6     -2.1     38.8   1   0   1  0.0000
   7  31   6     44.4     66.6   1   0   1  0.0000
   2  32   6     57.8     15.8   1   0   1  0.0000
   6  32   6    -57.4     69.0   1   0   1  0.0000
   1  33   6     17.0     14.0   1   0   1  0.0000
   5  33   6    128.7     51.5   1   0   1  0.0000
   7  33   6    -98.1     90.4   1   0   1  0.0000
   0  34   6     96.3     21.4   1   0   1  0.0000
   4  34   6     51.7     33.5   1   0   1  0.0000
   8  34   6    -32.4    197.4   1   0   1  0.0000
   1  35   6     28.6     24.1   1   0   1  0.0000
   3  35   6     91.9     30.6   1   0   1  0.0000
   5  35   6    115.1     76.5   1   0   1  0.0000
   7  35   6    207.7    129.7   1   0   1  0.0000
   2  36   6      7.4     30.9   1   0   1  0.0000
   1  37   6     14.8     33.9   1   0   1  0.0000
   3  37   6     38.9     43.8   1   0   1  0.0000
   5  37   6   -368.5    107.6   1   0   1  0.0000
   7  37   6     40.1    174.3   1   0   1  0.0000
   0  38   6   -186.3     67.7   1   0   1  0.0000
   4  38   6     46.0     61.0   1   0   1  0.0000
   1  39   6    -60.8     51.9   1   0   1  0.0000
   5  39   6    269.2    102.4   1   0   1  0.0000
   2  40   6     79.8     64.8   1   0   1  0.0000
   3  41   6     10.2     84.9   1   0   1  0.0000
   5  41   6    227.5    149.6   1   0   1  0.0000
   4  42   6    -26.7    147.0   1   0   1  0.0000
   3  43   6     62.8    133.1   1   0   1  0.0000
   5  43   6     79.3    211.3   1   0   1  0.0000
   1   1   7     29.3      2.5   1   0   1  0.0000
   3   1   7     15.7      3.6   1   0   1  0.0000
   5   1   7     45.9      4.8   1   0   1  0.0000
   7   1   7     34.0     11.6   1   0   1  0.0000
   9   1   7     81.0     32.7   1   0   1  0.0000
  11   1   7    -56.8    136.5   1   0   1  0.0000
   0   2   7     29.4      3.7   1   0   1  0.0000
   2   2   7      9.2      2.5   1   0   1  0.0000
   4   2   7     97.6      4.9   1   0   1  0.0000
   6   2   7     -3.8      6.9   1   0   1  0.0000
   8   2   7    180.2     21.7   1   0   1  0.0000
  10   2   7     -1.2     63.8   1   0   1  0.0000
   1   3   7     12.4      2.7   1   0   1  0.0000
   3   3   7     22.8      3.3   1   0   1  0.0000
   5   3   7      9.7      4.6   1   0   1  0.0000
   7   3   7     25.4     11.1   1   0   1  0.0000
   9   3   7     -7.2     29.5   1   0   1  0.0000
  11   3   7    106.8    133.9   1   0   1  0.0000
   0   4   7    825.6     13.4   1   0   1  0.0000
   2   4   7     22.6      2.5   1   0   1  0.0000
   4   4   7    612.3      7.9   1   0   1  0.0000
   6   4   7     -0.4      6.7   1   0   1  0.0000
   8   4   7    316.5     18.6   1   0   1  0.0000
  10   4   7     74.3     58.9   1   0   1  0.0000
   1   5   7     14.6      2.8   1   0   1  0.0000
   3   5   7     52.0      3.1   1   0   1  0.0000
   5   5   7     -7.9      4.4   1   0   1  0.0000
   7   5   7     48.2      9.4   1   0   1  0.0000
   9   5   7    -30.7     29.8   1   0   1  0.0000
  11   5   7   -197.5    182.3   1   0   1  0.0000
   0   6   7    105.9      5.3   1   0   1  0.0000
   2   6   7    121.7      3.4   1   0   1  0.0000
   4   6   7     51.2      3.8   1   0   1  0.0000
   6   6   7     72.3      6.5   1   0   1  0.0000
   8   6   7     33.3     16.9   1   0   1  0.0000
  10   6   7    -90.3     76.5   1   0   1  0.0000
   1   7   7     13.0      3.0   1   0   1  0.0000
   3   7   7     27.0      3.1   1   0   1  0.0000
   5   7   7     12.0      4.4   1   0   1  0.0000
   9   7   7     45.6     30.9   1   0   1  0.0000
  11   7   7    -13.7    180.6   1   0   1  0.0000
   0   8   7     14.4      4.8   1   0   1  0.0000
   2   8   7    110.3      4.4   1   0   1  0.0000
   4   8   7     -1.5      3.7   1   0   1  0.0000
   6   8   7      1.6      6.7   1   0   1  0.0000
   8   8   7     45.3     16.9   1   0   1  0.0000
  10   8   7    -97.5     78.3   1   0   1  0.0000
   1   9   7     20.8      3.4   1   0   1  0.0000
   3   9   7     10.3      3.4   1   0   1  0.0000
   5   9   7     25.5      4.7   1   0   1  0.0000
   7   9   7     10.6     10.9   1   0   1  0.0000
   9   9   7     12.7     37.2   1   0   1  0.0000
  11   9   7   -167.5    179.1   1   0   1  0.0000
   0  10   7     18.2      4.9   1   0   1  0.0000
   2  10   7     25.3      3.4   1   0   1  0.0000
   4  10   7     20.7      4.5   1   0   1  0.0000
   6  10   7     56.2      7.3   1   0   1  0.0000
   8  10   7      0.2     18.8   1   0   1  0.0000
  10  10   7     54.5     87.0   1   0   1  0.0000
   1  11   7     13.8      3.5   1   0   1  0.0000
   3  11   7     -1.4      3.5   1   0   1  0.0000
   5  11   7     34.2      5.1   1   0   1  0.0000
   7  11   7     -4.5     12.5   1   0   1  0.0000
   9  11   7     69.7     37.2   1   0   1  0.0000
   0  12   7    132.4      7.2   1   0   1  0.0000
   2  12   7    302.1      5.9   1   0   1  0.0000
   4  12   7    102.0      5.0   1   0   1  0.0000
   6  12   7    388.3     10.1   1   0   1  0.0000
   8  12   7     84.2     22.8   1   0   1  0.0000
  10  12   7    267.3     82.3   1   0   1  0.0000
   1  13   7     12.9      4.2   1   0   1  0.0000
   3  13   7      8.6      4.0   1   0   1  0.0000
   5  13   7      2.6      5.8   1   0   1  0.0000
   7  13   7     27.1     14.5   1   0   1  0.0000
   9  13   7      5.8     39.6   1   0   1  0.0000
   2  14   7     60.3      4.4   1   0   1  0.0000
   4  14   7     62.0      5.4   1   0   1  0.0000
   6  14   7     14.3      8.5   1   0   1  0.0000
   8  14   7     96.3     25.2   1   0   1  0.0000
  10  14   7    -79.2     89.1   1   0   1  0.0000
   1  15   7     19.1      4.7   1   0   1  0.0000
   3  15   7     22.6      4.6   1   0   1  0.0000
   5  15   7     23.3      6.9   1   0   1  0.0000
   7  15   7     45.9     16.1   1   0   1  0.0000
   9  15   7     31.0     50.0   1   0   1  0.0000
   0  16   7    123.6      7.1   1   0   1  0.0000
   2  16   7    237.5      6.4   1   0   1  0.0000
   4  16   7    101.5      6.6   1   0   1  0.0000
   6  16   7    133.1     10.0   1   0   1  0.0000
   8  16   7     70.8     29.0   1   0   1  0.0000
  10  16   7    -56.4     90.8   1   0   1  0.0000
   1  17   7     19.7      5.4   1   0   1  0.0000
   3  17   7      8.0      4.7   1   0   1  0.0000
   5  17   7     14.6      8.9   1   0   1  0.0000
   7  17   7      0.3     16.1   1   0   1  0.0000
   9  17   7     81.1     53.2   1   0   1  0.0000
   0  18   7    416.9     12.2   1   0   1  0.0000
   2  18   7    204.2      6.2   1   0   1  0.0000
   4  18   7    195.8      7.4   1   0   1  0.0000
   6  18   7    134.6     11.3   1   0   1  0.0000
   8  18   7    -20.4     33.1   1   0   1  0.0000
  10  18   7     16.3    108.0   1   0   1  0.0000
   1  19   7     23.0      4.6   1   0   1  0.0000
   3  19   7      7.5      5.7   1   0   1  0.0000
   5  19   7     30.0     10.4   1   0   1  0.0000
   7  19   7     40.5     17.6   1   0   1  0.0000
   9  19   7      3.4     62.6   1   0   1  0.0000
   0  20   7     13.2      8.2   1   0   1  0.0000
   2  20   7     -2.8      4.7   1   0   1  0.0000
   4  20   7     -3.7      7.3   1   0   1  0.0000
   6  20   7      7.1     13.2   1   0   1  0.0000
   8  20   7     56.1     38.8   1   0   1  0.0000
  10  20   7   -116.8    145.5   1   0   1  0.0000
   1  21   7      9.4      4.9   1   0   1  0.0000
   3  21   7     11.2      6.8   1   0   1  0.0000
   5  21   7     24.7     12.6   1   0   1  0.0000
   9  21   7     31.9     86.5   1   0   1  0.0000
   0  22   7    115.0      7.5   1   0   1  0.0000
   2  22   7     -1.8      5.5   1   0   1  0.0000
   4  22   7     29.7      8.6   1   0   1  0.0000
   6  22   7    -17.9     17.3   1   0   1  0.0000
   8  22   7     79.4     43.8   1   0   1  0.0000
  10  22   7     33.8    167.7   1   0   1  0.0000
   1  23   7      8.8      6.5   1   0   1  0.0000
   3  23   7     14.4      8.0   1   0   1  0.0000
   5  23   7     27.6     13.7   1   0   1  0.0000
   7  23   7     55.8     26.8   1   0   1  0.0000
   9  23   7     86.4    107.1   1   0   1  0.0000
   0  24   7     43.2      8.2   1   0   1  0.0000
   2  24   7     20.3      6.5   1   0   1  0.0000
   4  24   7     56.4     10.4   1   0   1  0.0000
   6  24   7      7.6     26.2   1   0   1  0.0000
   8  24   7     12.3     56.4   1   0   1  0.0000
   1  25   7     14.7      6.6   1   0   1  0.0000
   3  25   7     10.5      9.2   1   0   1  0.0000
   5  25   7     25.4     16.9   1   0   1  0.0000
   7  25   7    -46.2     33.1   1   0   1  0.0000
   9  25   7    -38.8    125.6   1   0   1  0.0000
   0  26   7    168.5     10.7   1   0   1  0.0000
   2  26   7    217.1      9.2   1   0   1  0.0000
   4  26   7    179.1     13.4   1   0   1  0.0000
   6  26   7    192.3     33.7   1   0   1  0.0000
   8  26   7    220.3     61.3   1   0   1  0.0000
   1  27   7      2.2      7.6   1   0   1  0.0000
   3  27   7      5.8     11.9   1   0   1  0.0000
   5  27   7    -14.8     21.2   1   0   1  0.0000
   7  27   7    -43.4     40.7   1   0   1  0.0000
   9  27   7   -107.5    156.3   1   0   1  0.0000
   2  28   7     30.4      9.9   1   0   1  0.0000
   4  28   7     64.1     15.4   1   0   1  0.0000
   6  28   7     23.2     36.4   1   0   1  0.0000
   8  28   7    -70.1     82.2   1   0   1  0.0000
   1  29   7      1.1      9.3   1   0   1  0.0000
   3  29   7     16.6     14.9   1   0   1  0.0000
   5  29   7    -14.0     26.4   1   0   1  0.0000
   7  29   7    -20.8     50.3   1   0   1  0.0000
   0  30   7     11.7     14.1   1   0   1  0.0000
   2  30   7     26.8     12.3   1   0   1  0.0000
   4  30   7     21.8     18.7   1   0   1  0.0000
   6  30   7     20.4     49.0   1   0   1  0.0000
   8  30   7    127.2    105.7   1   0   1  0.0000
   1  31   7     -5.4     11.6   1   0   1  0.0000
   3  31   7     26.4     18.6   1   0   1  0.0000
   5  31   7      5.7     35.3   1   0   1  0.0000
   7  31   7     50.8     77.4   1   0   1  0.0000
   0  32   7     68.9     18.1   1   0   1  0.0000
   2  32   7    355.0     18.6   1   0   1  0.0000
   4  32   7     32.5     27.9   1   0   1  0.0000
   6  32   7    310.8     75.7   1   0   1  0.0000
   8  32   7     37.0    170.0   1   0   1  0.0000
   1  33   7     -0.5     14.8   1   0   1  0.0000
   3  33   7     39.6     26.0   1   0   1  0.0000
   5  33   7     49.7     42.6   1   0   1  0.0000
   7  33   7     40.7    100.8   1   0   1  0.0000
   0  34   7    101.4     25.2   1   0   1  0.0000
   2  34   7    227.0     22.0   1   0   1  0.0000
   4  34   7     22.3     36.8   1   0   1  0.0000
   6  34   7     25.0    120.5   1   0   1  0.0000
   1  35   7    -28.5     20.7   1   0   1  0.0000
   3  35   7    -60.6     42.2   1   0   1  0.0000
   5  35   7     -2.1     59.8   1   0   1  0.0000
   0  36   7     34.6     31.4   1   0   1  0.0000
   2  36   7    194.2     35.1   1   0   1  0.0000
   4  36   7    -97.3     49.0   1   0   1  0.0000
   6  36   7    300.2    167.7   1   0   1  0.0000
   1  37   7    -17.5     27.1   1   0   1  0.0000
   3  37   7     47.4     71.6   1   0   1  0.0000
   5  37   7     46.4     84.3   1   0   1  0.0000
   0  38   7    -19.0     46.6   1   0   1  0.0000
   2  38   7     15.3     47.3   1   0   1  0.0000
   4  38   7      7.2     70.0   1   0   1  0.0000
   6  38   7    -86.9    198.5   1   0   1  0.0000
   1  39   7    -60.8     39.7   1   0   1  0.0000
   3  39   7   -145.6    108.1   1   0   1  0.0000
   5  39   7     32.7    124.0   1   0   1  0.0000
   0  40   7    337.5    104.2   1   0   1  0.0000
   2  40   7    186.6     68.9   1   0   1  0.0000
   4  40   7     77.9    107.1   1   0   1  0.0000
   1  41   7    200.3     89.6   1   0   1  0.0000
   3  41   7    111.4    144.6   1   0   1  0.0000
   5  41   7      7.6    165.1   1   0   1  0.0000
   2  42   7    282.8    120.5   1   0   1  0.0000
   4  42   7     53.7    148.6   1   0   1  0.0000
   1  43   7     -8.5    130.4   1   0   1  0.0000
   2  44   7     47.2    164.5   1   0   1  0.0000
   4  44   7    331.2    204.6   1   0   1  0.0000
   2   0   8     83.2      6.3   1   0   1  0.0000
   6   0   8    -11.9     11.5   1   0   1  0.0000
  10   0   8     91.5    138.4   1   0   1  0.0000
   1   1   8      1.7      2.9   1   0   1  0.0000
   3   1   8      6.2      3.9   1   0   1  0.0000
   5   1   8     -3.4      5.9   1   0   1  0.0000
   7   1   8     -4.6     14.8   1   0   1  0.0000
   9   1   8    -51.2     48.9   1   0   1  0.0000
  11   1   8    -92.4    165.5   1   0   1  0.0000
   0   2   8     36.2      5.0   1   0   1  0.0000
   4   2   8     16.3      4.6   1   0   1  0.0000
   8   2   8     57.5     25.9   1   0   1  0.0000
   1   3   8      6.6      3.2   1   0   1  0.0000
   3   3   8     43.7      3.9   1   0   1  0.0000
   5   3   8      4.0      5.7   1   0   1  0.0000
   7   3   8     34.9     12.5   1   0   1  0.0000
   9   3   8    -16.7     42.5   1   0   1  0.0000
  11   3   8    139.4    186.1   1   0   1  0.0000
   2   4   8    182.1      4.2   1   0   1  0.0000
   6   4   8     47.9      9.0   1   0   1  0.0000
  10   4   8     40.8     75.3   1   0   1  0.0000
   1   5   8     18.8      3.4   1   0   1  0.0000
   3   5   8     20.1      3.7   1   0   1  0.0000
   5   5   8     11.5      5.6   1   0   1  0.0000
   7   5   8     47.5     13.0   1   0   1  0.0000
   9   5   8    -49.6     38.2   1   0   1  0.0000
   0   6   8    374.6      9.0   1   0   1  0.0000
   4   6   8    197.1      5.0   1   0   1  0.0000
   8   6   8     59.1     19.5   1   0   1  0.0000
   1   7   8     -0.9      3.6   1   0   1  0.0000
   3   7   8      7.8      3.9   1   0   1  0.0000
   5   7   8      2.3      5.5   1   0   1  0.0000
   7   7   8     -2.4     11.9   1   0   1  0.0000
   9   7   8     58.7     38.9   1   0   1  0.0000
   2   8   8      4.2      3.6   1   0   1  0.0000
   6   8   8     13.1      8.2   1   0   1  0.0000
  10   8   8     65.3     81.2   1   0   1  0.0000
   1   9   8     -1.4      4.2   1   0   1  0.0000
   3   9   8     18.3      4.0   1   0   1  0.0000
   5   9   8     -4.4      5.8   1   0   1  0.0000
   7   9   8      6.3     13.2   1   0   1  0.0000
   9   9   8    -32.1     37.2   1   0   1  0.0000
   0  10   8      3.1      5.9   1   0   1  0.0000
   4  10   8     30.0      5.2   1   0   1  0.0000
   8  10   8     64.4     23.6   1   0   1  0.0000
   1  11   8     23.3      4.5   1   0   1  0.0000
   3  11   8     14.0      4.4   1   0   1  0.0000
   5  11   8     33.4      6.7   1   0   1  0.0000
   7  11   8      7.3     14.4   1   0   1  0.0000
   9  11   8      3.2     40.2   1   0   1  0.0000
   2  12   8     91.5      4.8   1   0   1  0.0000
   6  12   8     21.0      9.3   1   0   1  0.0000
  10  12   8   -123.1    100.2   1   0   1  0.0000
   1  13   8     60.2      4.8   1   0   1  0.0000
   3  13   8     25.4      5.0   1   0   1  0.0000
   5  13   8     46.8      7.4   1   0   1  0.0000
   7  13   8     23.1     15.4   1   0   1  0.0000
   9  13   8    -54.0     55.6   1   0   1  0.0000
   0  14   8     15.5      6.4   1   0   1  0.0000
   4  14   8     -5.5      5.9   1   0   1  0.0000
   8  14   8    -58.7     33.8   1   0   1  0.0000
   1  15   8     19.8      4.9   1   0   1  0.0000
   3  15   8      3.6      4.9   1   0   1  0.0000
   5  15   8     14.2      9.6   1   0   1  0.0000
   7  15   8     34.4     17.2   1   0   1  0.0000
   9  15   8    121.7     62.6   1   0   1  0.0000
   2  16   8     19.2      4.5   1   0   1  0.0000
   6  16   8     44.0     11.7   1   0   1  0.0000
  10  16   8     -7.4    141.4   1   0   1  0.0000
   1  17   8     11.4      4.6   1   0   1  0.0000
   3  17   8     18.7      5.8   1   0   1  0.0000
   5  17   8     -5.1     10.9   1   0   1  0.0000
   7  17   8    -24.4     19.9   1   0   1  0.0000
   9  17   8    -68.9     84.9   1   0   1  0.0000
   0  18   8     19.5      8.4   1   0   1  0.0000
   4  18   8     16.1      7.7   1   0   1  0.0000
   8  18   8    105.4     39.8   1   0   1  0.0000
   1  19   8     -8.0      5.2   1   0   1  0.0000
   3  19   8      2.2      6.6   1   0   1  0.0000
   5  19   8     12.4     12.1   1   0   1  0.0000
   7  19   8      6.4     22.0   1   0   1  0.0000
   9  19   8    106.3     86.7   1   0   1  0.0000
   2  20   8     39.0      5.6   1   0   1  0.0000
   6  20   8     17.8     17.0   1   0   1  0.0000
   1  21   8      1.0      6.2   1   0   1  0.0000
   3  21   8      4.0      7.8   1   0   1  0.0000
   5  21   8    -14.9     14.6   1   0   1  0.0000
   7  21   8    -11.6     26.0   1   0   1  0.0000
   9  21   8     19.7     99.1   1   0   1  0.0000
   0  22   8     42.3      8.3   1   0   1  0.0000
   4  22   8     -9.5      9.7   1   0   1  0.0000
   8  22   8     76.0     47.7   1   0   1  0.0000
   1  23   8     -4.3      7.4   1   0   1  0.0000
   3  23   8     -3.5      9.5   1   0   1  0.0000
   5  23   8     11.4     16.4   1   0   1  0.0000
   7  23   8     64.3     31.5   1   0   1  0.0000
   9  23   8    -60.3    122.4   1   0   1  0.0000
   2  24   8    125.6      8.4   1   0   1  0.0000
   6  24   8     78.4     31.0   1   0   1  0.0000
   1  25   8     14.7      8.8   1   0   1  0.0000
   3  25   8      8.2     11.1   1   0   1  0.0000
   5  25   8     27.3     19.7   1   0   1  0.0000
   7  25   8    -83.9     38.4   1   0   1  0.0000
   9  25   8   -186.9    151.9   1   0   1  0.0000
   0  26   8      9.3     11.3   1   0   1  0.0000
   4  26   8      6.5     14.1   1   0   1  0.0000
   8  26   8     -7.5     72.9   1   0   1  0.0000
   1  27   8     19.6      9.7   1   0   1  0.0000
   3  27   8     37.8     13.8   1   0   1  0.0000
   5  27   8     31.4     21.5   1   0   1  0.0000
   7  27   8    -68.8     56.1   1   0   1  0.0000
   2  28   8    101.8     11.9   1   0   1  0.0000
   6  28   8      8.6     43.9   1   0   1  0.0000
   1  29   8    -17.1     11.9   1   0   1  0.0000
   3  29   8     -5.7     17.0   1   0   1  0.0000
   5  29   8    -31.7     26.9   1   0   1  0.0000
   7  29   8    -41.9     95.9   1   0   1  0.0000
   0  30   8     91.3     17.1   1   0   1  0.0000
   4  30   8     22.7     23.8   1   0   1  0.0000
   8  30   8    166.9    130.5   1   0   1  0.0000
   1  31   8      9.5     15.2   1   0   1  0.0000
   3  31   8     -1.7     22.2   1   0   1  0.0000
   5  31   8      6.8     35.4   1   0   1  0.0000
   7  31   8    -24.5    129.7   1   0   1  0.0000
   2  32   8     53.5     21.0   1   0   1  0.0000
   6  32   8     -2.6     78.5   1   0   1  0.0000
   1  33   8      8.6     17.6   1   0   1  0.0000
   3  33   8     18.3     30.0   1   0   1  0.0000
   5  33   8    -37.0     44.8   1   0   1  0.0000
   7  33   8   -259.9    152.8   1   0   1  0.0000
   0  34   8     77.4     27.9   1   0   1  0.0000
   4  34   8     88.5     40.7   1   0   1  0.0000
   1  35   8     32.2     23.8   1   0   1  0.0000
   3  35   8     35.3     40.9   1   0   1  0.0000
   5  35   8     63.3     62.8   1   0   1  0.0000
   7  35   8   -486.7    234.7   1   0   1  0.0000
   2  36   8     -0.8     38.9   1   0   1  0.0000
   6  36   8    136.6    142.9   1   0   1  0.0000
   1  37   8      2.4     31.6   1   0   1  0.0000
   3  37   8     38.4     61.5   1   0   1  0.0000
   5  37   8   -198.4    101.5   1   0   1  0.0000
   0  38   8     90.3     53.2   1   0   1  0.0000
   4  38   8     20.7     76.5   1   0   1  0.0000
   1  39   8     95.4     46.1   1   0   1  0.0000
   3  39   8    117.2     86.8   1   0   1  0.0000
   5  39   8     88.4    141.1   1   0   1  0.0000
   2  40   8     97.6     71.0   1   0   1  0.0000
   1  41   8    -43.4     72.7   1   0   1  0.0000
   3  41   8    100.2    162.2   1   0   1  0.0000
   5  41   8   -219.5    193.3   1   0   1  0.0000
   0  42   8     25.6    120.2   1   0   1  0.0000
   4  42   8     96.9    170.2   1   0   1  0.0000
   1  43   8    249.5     99.3   1   0   1  0.0000
   2  44   8    232.4    169.1   1   0   1  0.0000
   1   1   9     16.2      3.9   1   0   1  0.0000
   3   1   9      4.3      4.3   1   0   1  0.0000
   5   1   9     41.2      8.1   1   0   1  0.0000
   7   1   9      4.9     16.1   1   0   1  0.0000
   9   1   9    154.3     65.2   1   0   1  0.0000
   0   2   9     15.6      6.0   1   0   1  0.0000
   2   2   9      2.1      4.5   1   0   1  0.0000
   4   2   9     23.9      5.7   1   0   1  0.0000
   6   2   9      1.1     10.4   1   0   1  0.0000
   8   2   9     64.4     28.1   1   0   1  0.0000
  10   2   9     91.8    136.9   1   0   1  0.0000
   1   3   9     11.0      3.7   1   0   1  0.0000
   5   3   9      2.5      7.8   1   0   1  0.0000
   7   3   9     14.7     17.1   1   0   1  0.0000
   0   4   9     37.6      5.8   1   0   1  0.0000
   2   4   9     20.9      4.6   1   0   1  0.0000
   4   4   9    115.4      5.8   1   0   1  0.0000
   6   4   9    -30.0     10.7   1   0   1  0.0000
   8   4   9    132.7     28.2   1   0   1  0.0000
  10   4   9    -19.8     96.7   1   0   1  0.0000
   1   5   9      2.0      4.2   1   0   1  0.0000
   3   5   9     22.8      4.6   1   0   1  0.0000
   5   5   9      1.8      7.0   1   0   1  0.0000
   7   5   9     48.7     16.5   1   0   1  0.0000
   9   5   9      6.0     52.7   1   0   1  0.0000
   2   6   9     15.4      3.9   1   0   1  0.0000
   4   6   9      5.6      5.8   1   0   1  0.0000
   8   6   9    -20.0     28.3   1   0   1  0.0000
  10   6   9     62.6     99.0   1   0   1  0.0000
   1   7   9     27.1      4.4   1   0   1  0.0000
   3   7   9     20.9      4.7   1   0   1  0.0000
   5   7   9     12.3      7.0   1   0   1  0.0000
   7   7   9     29.6     16.8   1   0   1  0.0000
   9   7   9     45.9     44.4   1   0   1  0.0000
   0   8   9     57.9      7.0   1   0   1  0.0000
   2   8   9     28.1      4.3   1   0   1  0.0000
   4   8   9    117.5      6.4   1   0   1  0.0000
   6   8   9     -0.2     10.9   1   0   1  0.0000
   8   8   9    138.0     26.1   1   0   1  0.0000
  10   8   9     48.8     93.8   1   0   1  0.0000
   1   9   9     31.7      5.1   1   0   1  0.0000
   5   9   9     33.9      7.0   1   0   1  0.0000
   7   9   9     37.2     16.7   1   0   1  0.0000
   0  10   9    116.9      7.9   1   0   1  0.0000
   2  10   9     17.1      4.2   1   0   1  0.0000
   4  10   9     91.6      6.6   1   0   1  0.0000
   6  10   9      1.2     10.8   1   0   1  0.0000
   8  10   9    139.1     30.5   1   0   1  0.0000
  10  10   9    -97.4    104.7   1   0   1  0.0000
   1  11   9     32.6      4.6   1   0   1  0.0000
   3  11   9      9.4      5.3   1   0   1  0.0000
   5  11   9     43.3      8.0   1   0   1  0.0000
   7  11   9    -12.4     17.3   1   0   1  0.0000
   9  11   9    102.4     56.2   1   0   1  0.0000
   2  12   9     61.8      4.8   1   0   1  0.0000
   4  12   9    254.9      8.7   1   0   1  0.0000
   8  12   9    182.6     33.8   1   0   1  0.0000
  10  12   9    347.5    113.5   1   0   1  0.0000
   1  13   9      8.8      4.8   1   0   1  0.0000
   3  13   9      0.7      5.7   1   0   1  0.0000
   5  13   9     -1.1      9.8   1   0   1  0.0000
   7  13   9     15.2     19.0   1   0   1  0.0000
   9  13   9   -111.7     61.5   1   0   1  0.0000
   0  14   9    477.7     13.8   1   0   1  0.0000
   2  14   9     -2.4      4.8   1   0   1  0.0000
   4  14   9    323.9      9.8   1   0   1  0.0000
   6  14   9     51.4     13.3   1   0   1  0.0000
   8  14   9    133.6     35.4   1   0   1  0.0000
  10  14   9     78.1    161.9   1   0   1  0.0000
   1  15   9     10.6      5.0   1   0   1  0.0000
   5  15   9     30.5     10.9   1   0   1  0.0000
   7  15   9    -13.2     20.3   1   0   1  0.0000
   0  16   9      3.0      6.8   1   0   1  0.0000
   2  16   9    382.9      8.0   1   0   1  0.0000
   4  16   9      4.9      7.9   1   0   1  0.0000
   6  16   9    316.0     18.1   1   0   1  0.0000
   8  16   9     11.8     39.4   1   0   1  0.0000
  10  16   9   -468.3    222.8   1   0   1  0.0000
   1  17   9     12.6      5.7   1   0   1  0.0000
   3  17   9      6.1      7.3   1   0   1  0.0000
   5  17   9      4.2     12.1   1   0   1  0.0000
   7  17   9     -3.9     22.6   1   0   1  0.0000
   9  17   9    222.2    106.0   1   0   1  0.0000
   2  18   9     60.7      6.1   1   0   1  0.0000
   4  18   9    -14.2      8.9   1   0   1  0.0000
   8  18   9    -26.9     45.2   1   0   1  0.0000
   1  19   9      7.7      6.4   1   0   1  0.0000
   3  19   9     10.8      8.1   1   0   1  0.0000
   5  19   9     -4.9     14.5   1   0   1  0.0000
   7  19   9     57.1     27.8   1   0   1  0.0000
   9  19   9     19.4    126.1   1   0   1  0.0000
   0  20   9     16.1      8.6   1   0   1  0.0000
   2  20   9     18.7      6.7   1   0   1  0.0000
   4  20   9      1.8     10.1   1   0   1  0.0000
   6  20   9     19.4     25.3   1   0   1  0.0000
   8  20   9     16.1     46.9   1   0   1  0.0000
   1  21   9     -4.3      7.8   1   0   1  0.0000
   5  21   9      2.5     15.4   1   0   1  0.0000
   7  21   9     -8.6     36.6   1   0   1  0.0000
   0  22   9    -14.3      9.9   1   0   1  0.0000
   2  22   9    100.1      8.5   1   0   1  0.0000
   4  22   9     -9.3     13.1   1   0   1  0.0000
   6  22   9     17.1     30.7   1   0   1  0.0000
   8  22   9     -3.8     60.5   1   0   1  0.0000
   1  23   9    -12.5      8.6   1   0   1  0.0000
   3  23   9     17.3     11.4   1   0   1  0.0000
   5  23   9    -18.6     17.3   1   0   1  0.0000
   7  23   9     17.3     44.1   1   0   1  0.0000
   9  23   9     79.1    128.2   1   0   1  0.0000
   2  24   9     45.2      9.2   1   0   1  0.0000
   4  24   9     75.1     15.9   1   0   1  0.0000
   8  24   9     15.8     77.3   1   0   1  0.0000
   1  25   9      2.8     10.8   1   0   1  0.0000
   3  25   9     -1.7     13.4   1   0   1  0.0000
   5  25   9     11.2     21.1   1   0   1  0.0000
   7  25   9     18.1     63.7   1   0   1  0.0000
   0  26   9    -26.2     13.3   1   0   1  0.0000
   2  26   9    275.9     13.0   1   0   1  0.0000
   4  26   9      6.0     21.6   1   0   1  0.0000
   6  26   9    214.3     48.7   1   0   1  0.0000
   8  26   9   -162.8     94.4   1   0   1  0.0000
   1  27   9     16.4     13.4   1   0   1  0.0000
   5  27   9     16.8     26.3   1   0   1  0.0000
   7  27   9     84.1     91.8   1   0   1  0.0000
   0  28   9    114.9     16.9   1   0   1  0.0000
   2  28   9    323.0     15.9   1   0   1  0.0000
   4  28   9     64.7     28.4   1   0   1  0.0000
   6  28   9    128.3     50.9   1   0   1  0.0000
   8  28   9     65.1    118.5   1   0   1  0.0000
   1  29   9      6.8     14.3   1   0   1  0.0000
   3  29   9    -20.4     20.6   1   0   1  0.0000
   5  29   9    -23.3     32.6   1   0   1  0.0000
   7  29   9   -231.6    123.7   1   0   1  0.0000
   2  30   9    187.8     20.7   1   0   1  0.0000
   4  30   9    139.4     36.4   1   0   1  0.0000
   8  30   9    366.1    157.8   1   0   1  0.0000
   1  31   9     22.2     18.4   1   0   1  0.0000
   3  31   9     28.0     28.7   1   0   1  0.0000
   5  31   9     19.5     41.8   1   0   1  0.0000
   7  31   9     75.0    159.4   1   0   1  0.0000
   0  32   9     10.6     25.4   1   0   1  0.0000
   2  32   9     -8.4     24.1   1   0   1  0.0000
   4  32   9     34.0     48.1   1   0   1  0.0000
   6  32   9    -40.9     93.5   1   0   1  0.0000
   1  33   9    -25.0     23.9   1   0   1  0.0000
   5  33   9   -120.1     52.2   1   0   1  0.0000
   7  33   9    -77.1    172.8   1   0   1  0.0000
   0  34   9     68.3     33.2   1   0   1  0.0000
   2  34   9     59.3     34.2   1   0   1  0.0000
   4  34   9    178.8     59.5   1   0   1  0.0000
   6  34   9    -31.8    118.0   1   0   1  0.0000
   1  35   9     -9.2     31.8   1   0   1  0.0000
   3  35   9    -11.2     49.0   1   0   1  0.0000
   5  35   9    -72.1     73.7   1   0   1  0.0000
   2  36   9     71.9     47.1   1   0   1  0.0000
   4  36   9     85.4     84.0   1   0   1  0.0000
   1  37   9    -39.0     44.0   1   0   1  0.0000
   3  37   9   -126.2     71.5   1   0   1  0.0000
   5  37   9    -34.6    127.2   1   0   1  0.0000
   0  38   9      3.2     62.1   1   0   1  0.0000
   2  38   9     14.6     62.1   1   0   1  0.0000
   4  38   9   -155.0    110.8   1   0   1  0.0000
   1  39   9    136.9     55.3   1   0   1  0.0000
   5  39   9    283.9    145.3   1   0   1  0.0000
   0  40   9     96.1     89.6   1   0   1  0.0000
   2  40   9      4.2     78.7   1   0   1  0.0000
   4  40   9    120.3    170.3   1   0   1  0.0000
   1  41   9    -21.3     80.2   1   0   1  0.0000
   3  41   9      9.9    156.3   1   0   1  0.0000
   2  42   9    199.3    120.4   1   0   1  0.0000
   1  43   9     24.7    113.7   1   0   1  0.0000
   3  43   9     97.8    174.3   1   0   1  0.0000
   2  44   9     71.2    152.4   1   0   1  0.0000
   2   0  10     14.4      8.2   1   0   1  0.0000
   6   0  10     14.2     18.2   1   0   1  0.0000
   1   1  10     -9.5      5.7   1   0   1  0.0000
   3   1  10     -6.0      5.5   1   0   1  0.0000
   5   1  10     16.5     10.9   1   0   1  0.0000
   7   1  10    -25.8     20.0   1   0   1  0.0000
   9   1  10     86.6     86.3   1   0   1  0.0000
   0   2  10    138.0     10.3   1   0   1  0.0000
   4   2  10    128.3      7.6   1   0   1  0.0000
   8   2  10    100.4     38.1   1   0   1  0.0000
   1   3  10     20.1      5.0   1   0   1  0.0000
   3   3  10      3.2      7.5   1   0   1  0.0000
   5   3  10     13.5      9.5   1   0   1  0.0000
   7   3  10      1.4     20.0   1   0   1  0.0000
   9   3  10      2.3     69.8   1   0   1  0.0000
   2   4  10     91.7      5.7   1   0   1  0.0000
   6   4  10     64.2     14.5   1   0   1  0.0000
  10   4  10     93.5    178.7   1   0   1  0.0000
   1   5  10      5.5      4.8   1   0   1  0.0000
   3   5  10      4.7      6.9   1   0   1  0.0000
   7   5  10      9.5     22.5   1   0   1  0.0000
   9   5  10    106.6     70.1   1   0   1  0.0000
   0   6  10     53.0      6.7   1   0   1  0.0000
   4   6  10     35.0      8.6   1   0   1  0.0000
   8   6  10    100.0     38.0   1   0   1  0.0000
   1   7  10     -2.4      4.4   1   0   1  0.0000
   3   7  10     13.4      6.2   1   0   1  0.0000
   5   7  10      6.8      9.0   1   0   1  0.0000
   7   7  10     43.2     22.1   1   0   1  0.0000
   9   7  10    -27.8     69.5   1   0   1  0.0000
   2   8  10     73.2      5.5   1   0   1  0.0000
   6   8  10     61.1     13.3   1   0   1  0.0000
  10   8  10     64.1    124.6   1   0   1  0.0000
   1   9  10     -4.0      4.6   1   0   1  0.0000
   3   9  10      2.6      6.1   1   0   1  0.0000
   5   9  10     -0.8      9.1   1   0   1  0.0000
   7   9  10     27.1     23.2   1   0   1  0.0000
   9   9  10     89.5     62.3   1   0   1  0.0000
   4  10  10     68.0      8.4   1   0   1  0.0000
   8  10  10     54.8     38.8   1   0   1  0.0000
   1  11  10      7.2      5.0   1   0   1  0.0000
   3  11  10     -1.3      6.4   1   0   1  0.0000
   5  11  10     10.0     12.0   1   0   1  0.0000
   7  11  10    -18.9     22.8   1   0   1  0.0000
   9  11  10    -43.2     80.3   1   0   1  0.0000
   2  12  10    305.8      7.8   1   0   1  0.0000
   6  12  10    209.7     17.1   1   0   1  0.0000
  10  12  10    484.2    166.7   1   0   1  0.0000
   1  13  10      9.1      5.2   1   0   1  0.0000
   3  13  10     10.3      6.8   1   0   1  0.0000
   5  13  10     11.4     13.2   1   0   1  0.0000
   7  13  10     -9.3     22.9   1   0   1  0.0000
   9  13  10    -53.1     88.1   1   0   1  0.0000
   0  14  10     49.2      9.3   1   0   1  0.0000
   4  14  10     46.8      9.4   1   0   1  0.0000
   8  14  10     33.8     45.9   1   0   1  0.0000
   1  15  10     11.1      6.6   1   0   1  0.0000
   3  15  10     11.4      7.8   1   0   1  0.0000
   7  15  10    -24.9     25.2   1   0   1  0.0000
   9  15  10    -57.0     99.2   1   0   1  0.0000
   2  16  10     79.9      7.2   1   0   1  0.0000
   6  16  10     83.8     25.8   1   0   1  0.0000
   1  17  10     10.7      7.2   1   0   1  0.0000
   3  17  10     28.5      9.3   1   0   1  0.0000
   5  17  10      9.0     15.9   1   0   1  0.0000
   7  17  10    -26.1     31.8   1   0   1  0.0000
   9  17  10   -206.0    110.2   1   0   1  0.0000
   0  18  10     54.1      9.3   1   0   1  0.0000
   4  18  10     52.4     12.4   1   0   1  0.0000
   8  18  10    107.8     54.9   1   0   1  0.0000
   1  19  10      9.9      8.2   1   0   1  0.0000
   3  19  10     37.3     10.6   1   0   1  0.0000
   5  19  10     19.4     17.8   1   0   1  0.0000
   7  19  10     17.3     41.2   1   0   1  0.0000
   9  19  10   -120.4    124.8   1   0   1  0.0000
   2  20  10     32.7      8.6   1   0   1  0.0000
   6  20  10     65.6     34.0   1   0   1  0.0000
   1  21  10     35.3      9.6   1   0   1  0.0000
   3  21  10     16.9     12.3   1   0   1  0.0000
   5  21  10     24.0     19.1   1   0   1  0.0000
   7  21  10     48.6     46.8   1   0   1  0.0000
   9  21  10    138.1    160.1   1   0   1  0.0000
   0  22  10     -1.0     12.2   1   0   1  0.0000
   4  22  10    -13.6     16.1   1   0   1  0.0000
   8  22  10     63.1     80.6   1   0   1  0.0000
   1  23  10     49.6     11.6   1   0   1  0.0000
   3  23  10      1.7     14.6   1   0   1  0.0000
   5  23  10     68.0     22.1   1   0   1  0.0000
   7  23  10     16.2     76.1   1   0   1  0.0000
   2  24  10     24.2     11.3   1   0   1  0.0000
   6  24  10     15.0     46.4   1   0   1  0.0000
   1  25  10     14.7     13.7   1   0   1  0.0000
   3  25  10     -8.5     18.4   1   0   1  0.0000
   7  25  10    -68.7     98.0   1   0   1  0.0000
   0  26  10     98.6     17.3   1   0   1  0.0000
   4  26  10      9.6     27.7   1   0   1  0.0000
   8  26  10     75.3    149.6   1   0   1  0.0000
   1  27  10      0.9     17.3   1   0   1  0.0000
   3  27  10      6.9     20.8   1   0   1  0.0000
   5  27  10     44.4     32.3   1   0   1  0.0000
   7  27  10   -127.9    113.6   1   0   1  0.0000
   2  28  10    100.1     17.6   1   0   1  0.0000
   6  28  10     54.7     66.5   1   0   1  0.0000
   1  29  10     10.5     21.8   1   0   1  0.0000
   3  29  10    -13.5     26.1   1   0   1  0.0000
   5  29  10    -34.7     41.8   1   0   1  0.0000
   7  29  10   -129.8    156.1   1   0   1  0.0000
   4  30  10      0.9     45.2   1   0   1  0.0000
   1  31  10    -32.8     22.8   1   0   1  0.0000
   3  31  10     12.7     34.7   1   0   1  0.0000
   5  31  10   -120.2     50.8   1   0   1  0.0000
   7  31  10     66.4    158.0   1   0   1  0.0000
   2  32  10      7.7     30.7   1   0   1  0.0000
   6  32  10    359.5     95.7   1   0   1  0.0000
   1  33  10    -23.3     29.4   1   0   1  0.0000
   3  33  10     -2.1     44.3   1   0   1  0.0000
   5  33  10    -10.9     66.3   1   0   1  0.0000
   0  34  10     23.8     42.0   1   0   1  0.0000
   4  34  10    -70.9     71.2   1   0   1  0.0000
   1  35  10    -32.2     40.6   1   0   1  0.0000
   3  35  10     90.7     51.3   1   0   1  0.0000
   2  36  10      1.4     57.5   1   0   1  0.0000
   1  37  10     61.2     55.6   1   0   1  0.0000
   3  37  10    -45.3     70.2   1   0   1  0.0000
   5  37  10    226.3    167.6   1   0   1  0.0000
   0  38  10     83.5     77.2   1   0   1  0.0000
   4  38  10    -86.5    131.5   1   0   1  0.0000
   1  39  10    108.9     80.7   1   0   1  0.0000
   3  39  10     82.5     99.6   1   0   1  0.0000
   2  40  10     91.2    128.1   1   0   1  0.0000
   1  41  10   -151.4    126.0   1   0   1  0.0000
   3  41  10   -145.8    139.7   1   0   1  0.0000
   0  42  10    297.8    157.7   1   0   1  0.0000
   1  43  10    209.7    189.6   1   0   1  0.0000
   1   1  11     17.8     10.4   1   0   1  0.0000
   3   1  11     15.1      9.2   1   0   1  0.0000
   5   1  11     26.0     13.4   1   0   1  0.0000
   7   1  11    -39.9     25.9   1   0   1  0.0000
   9   1  11    -25.6     88.9   1   0   1  0.0000
   0   2  11      8.1     12.9   1   0   1  0.0000
   2   2  11    105.0      8.7   1   0   1  0.0000
   4   2  11      0.6      9.3   1   0   1  0.0000
   6   2  11     18.8     18.9   1   0   1  0.0000
   8   2  11     -8.3     44.4   1   0   1  0.0000
  10   2  11    353.3    234.0   1   0   1  0.0000
   1   3  11     19.0      7.9   1   0   1  0.0000
   3   3  11      2.3      9.6   1   0   1  0.0000
   5   3  11     -6.6     13.5   1   0   1  0.0000
   7   3  11      9.8     30.0   1   0   1  0.0000
   9   3  11    -26.4     90.6   1   0   1  0.0000
   0   4  11      4.4     10.0   1   0   1  0.0000
   2   4  11     63.5      9.2   1   0   1  0.0000
   4   4  11     21.2     10.5   1   0   1  0.0000
   6   4  11     53.2     19.4   1   0   1  0.0000
   8   4  11     30.7     46.1   1   0   1  0.0000
   1   5  11      8.3      7.1   1   0   1  0.0000
   3   5  11     25.3      9.2   1   0   1  0.0000
   5   5  11     -5.9     12.3   1   0   1  0.0000
   7   5  11     95.0     30.4   1   0   1  0.0000
   9   5  11    -34.8     94.6   1   0   1  0.0000
   0   6  11    119.6      9.4   1   0   1  0.0000
   2   6  11     35.8      7.0   1   0   1  0.0000
   4   6  11    147.5     12.7   1   0   1  0.0000
   6   6  11     49.8     17.0   1   0   1  0.0000
   8   6  11    164.9     63.3   1   0   1  0.0000
   1   7  11     24.4      5.8   1   0   1  0.0000
   3   7  11     31.3      8.5   1   0   1  0.0000
   5   7  11     17.5     12.9   1   0   1  0.0000
   7   7  11     18.1     30.7   1   0   1  0.0000
   9   7  11    202.9     99.0   1   0   1  0.0000
   0   8  11     27.5     10.1   1   0   1  0.0000
   2   8  11    135.0      8.1   1   0   1  0.0000
   4   8  11     19.6     12.4   1   0   1  0.0000
   6   8  11    177.8     18.6   1   0   1  0.0000
   8   8  11    -99.9     57.9   1   0   1  0.0000
   1   9  11     38.5      6.2   1   0   1  0.0000
   3   9  11     19.1      8.1   1   0   1  0.0000
   5   9  11     62.4     15.2   1   0   1  0.0000
   7   9  11    -18.1     29.6   1   0   1  0.0000
   9   9  11    -12.1    111.3   1   0   1  0.0000
   0  10  11    210.7     13.0   1   0   1  0.0000
   2  10  11    291.3      9.4   1   0   1  0.0000
   4  10  11    188.9     12.6   1   0   1  0.0000
   6  10  11    173.7     18.1   1   0   1  0.0000
   8  10  11     51.1     60.9   1   0   1  0.0000
   1  11  11     10.6      6.3   1   0   1  0.0000
   3  11  11     -4.2      8.4   1   0   1  0.0000
   5  11  11     38.8     15.9   1   0   1  0.0000
   7  11  11     16.1     30.1   1   0   1  0.0000
   9  11  11    236.6    108.5   1   0   1  0.0000
   0  12  11     26.4     11.0   1   0   1  0.0000
   2  12  11    196.5      9.2   1   0   1  0.0000
   4  12  11     -7.3     13.4   1   0   1  0.0000
   6  12  11    102.0     20.1   1   0   1  0.0000
   8  12  11    -41.0     57.1   1   0   1  0.0000
   1  13  11      2.4      6.8   1   0   1  0.0000
   3  13  11      3.3      9.3   1   0   1  0.0000
   5  13  11     17.0     16.9   1   0   1  0.0000
   7  13  11    -23.9     30.5   1   0   1  0.0000
   9  13  11    120.2    113.0   1   0   1  0.0000
   0  14  11      8.2     11.7   1   0   1  0.0000
   2  14  11     84.1      9.2   1   0   1  0.0000
   4  14  11     11.1     13.2   1   0   1  0.0000
   6  14  11    208.5     27.3   1   0   1  0.0000
   8  14  11      9.3     64.8   1   0   1  0.0000
   1  15  11     12.1      7.6   1   0   1  0.0000
   3  15  11     27.2     10.5   1   0   1  0.0000
   5  15  11     28.3     18.7   1   0   1  0.0000
   7  15  11     44.3     38.2   1   0   1  0.0000
   9  15  11      4.5    118.3   1   0   1  0.0000
   0  16  11     85.7     14.6   1   0   1  0.0000
   2  16  11     20.4      9.1   1   0   1  0.0000
   4  16  11    105.6     15.0   1   0   1  0.0000
   6  16  11     21.9     29.1   1   0   1  0.0000
   8  16  11    118.5     66.7   1   0   1  0.0000
   1  17  11     -9.0      9.3   1   0   1  0.0000
   3  17  11     -5.6     11.3   1   0   1  0.0000
   5  17  11     -0.5     20.3   1   0   1  0.0000
   7  17  11     52.0     46.6   1   0   1  0.0000
   9  17  11   -182.7    134.3   1   0   1  0.0000
   0  18  11     41.8     12.1   1   0   1  0.0000
   2  18  11     60.9     10.5   1   0   1  0.0000
   4  18  11    -24.0     15.6   1   0   1  0.0000
   6  18  11    -30.5     33.2   1   0   1  0.0000
   8  18  11    109.1     68.7   1   0   1  0.0000
   1  19  11     13.5     10.6   1   0   1  0.0000
   3  19  11     -0.8     12.9   1   0   1  0.0000
   5  19  11      0.3     21.1   1   0   1  0.0000
   7  19  11     38.9     54.1   1   0   1  0.0000
   0  20  11    206.0     14.3   1   0   1  0.0000
   2  20  11     -5.5     11.4   1   0   1  0.0000
   4  20  11    153.5     18.8   1   0   1  0.0000
   6  20  11     47.9     38.0   1   0   1  0.0000
   8  20  11    142.0     89.9   1   0   1  0.0000
   1  21  11      1.2     12.5   1   0   1  0.0000
   3  21  11      3.2     14.7   1   0   1  0.0000
   5  21  11     -8.3     23.8   1   0   1  0.0000
   7  21  11   -166.8     91.3   1   0   1  0.0000
   2  22  11      9.5     13.2   1   0   1  0.0000
   4  22  11     86.0     24.0   1   0   1  0.0000
   6  22  11    -31.4     44.3   1   0   1  0.0000
   8  22  11    -27.5    137.5   1   0   1  0.0000
   1  23  11      7.6     14.6   1   0   1  0.0000
   3  23  11     18.8     17.1   1   0   1  0.0000
   5  23  11    -32.3     27.9   1   0   1  0.0000
   7  23  11    107.5    106.4   1   0   1  0.0000
   0  24  11    175.8     19.1   1   0   1  0.0000
   2  24  11     11.5     16.0   1   0   1  0.0000
   4  24  11    110.3     29.9   1   0   1  0.0000
   6  24  11    -19.3     50.0   1   0   1  0.0000
   8  24  11    -47.5    149.4   1   0   1  0.0000
   1  25  11    -58.3     17.5   1   0   1  0.0000
   3  25  11      4.8     21.1   1   0   1  0.0000
   5  25  11     46.3     33.6   1   0   1  0.0000
   7  25  11   -185.3    121.8   1   0   1  0.0000
   0  26  11     45.5     22.1   1   0   1  0.0000
   2  26  11     44.8     19.9   1   0   1  0.0000
   4  26  11     20.5     36.2   1   0   1  0.0000
   6  26  11    -11.9     54.4   1   0   1  0.0000
   1  27  11    -19.8     21.5   1   0   1  0.0000
   3  27  11     34.3     24.2   1   0   1  0.0000
   5  27  11     43.1     42.3   1   0   1  0.0000
   7  27  11    -79.6    150.8   1   0   1  0.0000
   0  28  11    246.0     32.5   1   0   1  0.0000
   2  28  11    103.7     21.8   1   0   1  0.0000
   4  28  11    201.0     47.8   1   0   1  0.0000
   6  28  11     -6.1     69.5   1   0   1  0.0000
   1  29  11     12.2     28.4   1   0   1  0.0000
   3  29  11     38.1     30.2   1   0   1  0.0000
   5  29  11     97.2     52.1   1   0   1  0.0000
   7  29  11   -332.8    189.5   1   0   1  0.0000
   0  30  11    127.3     32.2   1   0   1  0.0000
   2  30  11    -12.3     31.4   1   0   1  0.0000
   4  30  11     89.9     60.1   1   0   1  0.0000
   6  30  11   -122.4     92.2   1   0   1  0.0000
   1  31  11     69.1     37.0   1   0   1  0.0000
   3  31  11    -61.1     38.8   1   0   1  0.0000
   5  31  11    -18.3     97.0   1   0   1  0.0000
   0  32  11     -2.2     40.7   1   0   1  0.0000
   2  32  11      4.2     41.4   1   0   1  0.0000
   4  32  11   -149.5     82.7   1   0   1  0.0000
   6  32  11    -54.3    128.0   1   0   1  0.0000
   1  33  11     91.1     39.1   1   0   1  0.0000
   3  33  11     45.3     48.5   1   0   1  0.0000
   5  33  11    -79.2    132.3   1   0   1  0.0000
   0  34  11    136.5     52.8   1   0   1  0.0000
   2  34  11     30.1     55.7   1   0   1  0.0000
   4  34  11      3.4     92.0   1   0   1  0.0000
   1  35  11    -81.1     51.2   1   0   1  0.0000
   3  35  11    -47.3     66.8   1   0   1  0.0000
   0  36  11     -8.1     68.7   1   0   1  0.0000
   2  36  11   -107.0     71.8   1   0   1  0.0000
   4  36  11      1.0    124.6   1   0   1  0.0000
   1  37  11   -143.1     71.5   1   0   1  0.0000
   3  37  11    -39.2     96.1   1   0   1  0.0000
   0  38  11     -4.7     97.5   1   0   1  0.0000
   2  38  11   -213.9    105.1   1   0   1  0.0000
   4  38  11    173.0    166.1   1   0   1  0.0000
   1  39  11     15.5    101.2   1   0   1  0.0000
   3  39  11    142.2    136.7   1   0   1  0.0000
   0  40  11     70.6    146.1   1   0   1  0.0000
   2  40  11     75.8    178.9   1   0   1  0.0000
   1  41  11    403.0    155.0   1   0   1  0.0000
   0  42  11     26.7    199.9   1   0   1  0.0000
   2   0  12    648.6     36.5   1   0   1  0.0000
   1   1  12      3.6     17.4   1   0   1  0.0000
   3   1  12     14.1     12.7   1   0   1  0.0000
   5   1  12    -12.6     16.7   1   0   1  0.0000
   7   1  12     14.4     41.0   1   0   1  0.0000
   9   1  12     63.6    118.4   1   0   1  0.0000
   0   2  12     78.6     21.2   1   0   1  0.0000
   4   2  12     57.5     13.0   1   0   1  0.0000
   8   2  12     69.4     61.0   1   0   1  0.0000
   1   3  12    -14.0     11.7   1   0   1  0.0000
   5   3  12    -24.4     16.9   1   0   1  0.0000
   7   3  12     81.4     41.1   1   0   1  0.0000
   2   4  12     19.7     12.9   1   0   1  0.0000
   6   4  12     -8.3     23.8   1   0   1  0.0000
   1   5  12      8.5      9.9   1   0   1  0.0000
   3   5  12     24.5     13.0   1   0   1  0.0000
   5   5  12      5.0     18.6   1   0   1  0.0000
   7   5  12    -19.2     42.5   1   0   1  0.0000
   9   5  12    119.8    142.3   1   0   1  0.0000
   4   6  12     20.3     19.0   1   0   1  0.0000
   8   6  12   -118.1     77.5   1   0   1  0.0000
   1   7  12      7.6      7.6   1   0   1  0.0000
   3   7  12     13.4     12.4   1   0   1  0.0000
   5   7  12     25.9     22.5   1   0   1  0.0000
   7   7  12     81.8     42.0   1   0   1  0.0000
   9   7  12   -102.8    190.1   1   0   1  0.0000
   2   8  12     50.6     10.7   1   0   1  0.0000
   6   8  12     43.3     24.0   1   0   1  0.0000
   1   9  12      1.9      7.9   1   0   1  0.0000
   5   9  12    -45.0     20.8   1   0   1  0.0000
   7   9  12     75.1     39.1   1   0   1  0.0000
   0  10  12     37.5     14.4   1   0   1  0.0000
   4  10  12     17.0     15.7   1   0   1  0.0000
   8  10  12     51.1     81.7   1   0   1  0.0000
   1  11  12     27.9      8.4   1   0   1  0.0000
   3  11  12     -6.5     11.2   1   0   1  0.0000
   5  11  12     41.0     22.0   1   0   1  0.0000
   7  11  12     36.1     41.8   1   0   1  0.0000
   9  11  12     38.7    169.2   1   0   1  0.0000
   2  12  12     24.3     11.5   1   0   1  0.0000
   1  13  12     13.1      8.8   1   0   1  0.0000
   3  13  12     20.3     12.9   1   0   1  0.0000
   5  13  12     19.3     23.7   1   0   1  0.0000
   7  13  12     29.0     45.8   1   0   1  0.0000
   9  13  12   -272.5    156.6   1   0   1  0.0000
   0  14  12    283.9     19.9   1   0   1  0.0000
   4  14  12    164.0     18.9   1   0   1  0.0000
   8  14  12    134.6     77.3   1   0   1  0.0000
   1  15  12     19.3      9.9   1   0   1  0.0000
   5  15  12    -29.7     25.3   1   0   1  0.0000
   7  15  12     60.9     55.1   1   0   1  0.0000
   2  16  12      9.7     12.2   1   0   1  0.0000
   6  16  12     46.6     40.5   1   0   1  0.0000
   1  17  12     -1.1     11.6   1   0   1  0.0000
   3  17  12     10.1     15.4   1   0   1  0.0000
   5  17  12     12.6     27.4   1   0   1  0.0000
   7  17  12     74.6     60.0   1   0   1  0.0000
   4  18  12     52.6     21.7   1   0   1  0.0000
   8  18  12    123.5    119.6   1   0   1  0.0000
   1  19  12      3.8     13.0   1   0   1  0.0000
   3  19  12     13.2     17.3   1   0   1  0.0000
   5  19  12    -25.1     27.7   1   0   1  0.0000
   7  19  12     -8.2    101.8   1   0   1  0.0000
   2  20  12     84.1     16.0   1   0   1  0.0000
   6  20  12    141.5     51.0   1   0   1  0.0000
   1  21  12    -22.2     16.7   1   0   1  0.0000
   5  21  12     59.3     37.5   1   0   1  0.0000
   7  21  12     31.1    120.1   1   0   1  0.0000
   0  22  12     92.0     20.4   1   0   1  0.0000
   4  22  12    -20.9     34.3   1   0   1  0.0000
   8  22  12   -139.3    163.6   1   0   1  0.0000
   1  23  12    -45.6     19.5   1   0   1  0.0000
   3  23  12    -29.0     22.8   1   0   1  0.0000
   5  23  12    -57.3     44.0   1   0   1  0.0000
   7  23  12    200.1    136.9   1   0   1  0.0000
   2  24  12     10.9     21.0   1   0   1  0.0000
   1  25  12     61.1     23.8   1   0   1  0.0000
   3  25  12     30.2     27.2   1   0   1  0.0000
   5  25  12     42.7     54.8   1   0   1  0.0000
   7  25  12     16.4    164.5   1   0   1  0.0000
   0  26  12    120.7     28.1   1   0   1  0.0000
   4  26  12     49.9     48.4   1   0   1  0.0000
   1  27  12    -24.5     29.6   1   0   1  0.0000
   5  27  12    -45.8     64.7   1   0   1  0.0000
   7  27  12    158.7    220.6   1   0   1  0.0000
   2  28  12      9.8     37.9   1   0   1  0.0000
   6  28  12     -7.0    100.1   1   0   1  0.0000
   1  29  12     33.3     37.6   1   0   1  0.0000
   3  29  12     98.3     39.5   1   0   1  0.0000
   5  29  12    175.0    106.6   1   0   1  0.0000
   4  30  12    305.6     86.0   1   0   1  0.0000
   1  31  12     -3.0     47.5   1   0   1  0.0000
   3  31  12    -19.8     48.0   1   0   1  0.0000
   5  31  12     67.6    130.0   1   0   1  0.0000
   2  32  12     30.3     66.1   1   0   1  0.0000
   1  33  12    -61.3     65.2   1   0   1  0.0000
   5  33  12    -87.2    196.4   1   0   1  0.0000
   0  34  12     16.7     66.6   1   0   1  0.0000
   4  34  12     97.7    125.1   1   0   1  0.0000
   1  35  12     78.3     68.3   1   0   1  0.0000
   3  35  12   -173.6     93.8   1   0   1  0.0000
   2  36  12    138.1    122.9   1   0   1  0.0000
   1  37  12    141.7     92.5   1   0   1  0.0000
   3  37  12      9.3    125.8   1   0   1  0.0000
   0  38  12    361.3    137.4   1   0   1  0.0000
   1  39  12   -104.2    122.5   1   0   1  0.0000
   1   1  13     -0.5     30.2   1   0   1  0.0000
   3   1  13      5.0     18.5   1   0   1  0.0000
   5   1  13      1.7     23.6   1   0   1  0.0000
   7   1  13    -35.8     73.6   1   0   1  0.0000
   9   1  13   -123.2    166.4   1   0   1  0.0000
   0   2  13     25.4     36.2   1   0   1  0.0000
   2   2  13    145.4     22.2   1   0   1  0.0000
   4   2  13     -6.7     18.8   1   0   1  0.0000
   6   2  13    170.5     37.9   1   0   1  0.0000
   8   2  13   -182.8    104.5   1   0   1  0.0000
   1   3  13     43.0     18.5   1   0   1  0.0000
   3   3  13    -10.6     21.3   1   0   1  0.0000
   5   3  13    -33.5     23.2   1   0   1  0.0000
   7   3  13   -119.4     59.9   1   0   1  0.0000
   9   3  13    174.4    166.7   1   0   1  0.0000
   0   4  13      3.9     21.2   1   0   1  0.0000
   2   4  13     58.6     18.2   1   0   1  0.0000
   4   4  13     -3.5     31.7   1   0   1  0.0000
   6   4  13     49.8     40.0   1   0   1  0.0000
   8   4  13   -107.0    114.4   1   0   1  0.0000
   1   5  13    -11.5     14.9   1   0   1  0.0000
   3   5  13      5.0     19.3   1   0   1  0.0000
   5   5  13      6.7     24.3   1   0   1  0.0000
   7   5  13    -12.4     60.8   1   0   1  0.0000
   9   5  13   -585.7    240.3   1   0   1  0.0000
   0   6  13     51.9     20.9   1   0   1  0.0000
   2   6  13    117.3     17.6   1   0   1  0.0000
   4   6  13     39.0     29.7   1   0   1  0.0000
   6   6  13     46.6     35.4   1   0   1  0.0000
   8   6  13    -23.5    118.4   1   0   1  0.0000
   1   7  13     14.7     10.9   1   0   1  0.0000
   3   7  13     15.7     19.0   1   0   1  0.0000
   5   7  13    -22.0     37.3   1   0   1  0.0000
   7   7  13   -112.6     55.0   1   0   1  0.0000
   0   8  13     14.2     16.2   1   0   1  0.0000
   2   8  13    262.0     17.1   1   0   1  0.0000
   4   8  13    -23.2     25.5   1   0   1  0.0000
   6   8  13    108.9     36.8   1   0   1  0.0000
   8   8  13    -99.1    113.2   1   0   1  0.0000
   1   9  13      2.3     11.2   1   0   1  0.0000
   3   9  13      6.6     15.2   1   0   1  0.0000
   5   9  13    121.9     37.4   1   0   1  0.0000
   7   9  13     42.8     56.1   1   0   1  0.0000
   0  10  13    128.2     22.7   1   0   1  0.0000
   2  10  13      7.8     13.8   1   0   1  0.0000
   4  10  13     96.2     20.8   1   0   1  0.0000
   6  10  13      7.4     35.4   1   0   1  0.0000
   8  10  13    -92.6    105.0   1   0   1  0.0000
   1  11  13     12.5     11.5   1   0   1  0.0000
   3  11  13      8.8     15.8   1   0   1  0.0000
   5  11  13     -0.4     31.6   1   0   1  0.0000
   7  11  13    -97.1     52.5   1   0   1  0.0000
   0  12  13    141.4     23.2   1   0   1  0.0000
   2  12  13      8.1     16.2   1   0   1  0.0000
   4  12  13     48.1     21.1   1   0   1  0.0000
   6  12  13     24.6     49.3   1   0   1  0.0000
   8  12  13     47.9    104.7   1   0   1  0.0000
   1  13  13     -3.5     12.1   1   0   1  0.0000
   3  13  13     13.1     18.4   1   0   1  0.0000
   5  13  13     63.8     34.9   1   0   1  0.0000
   7  13  13     45.7     59.7   1   0   1  0.0000
   0  14  13     22.1     22.4   1   0   1  0.0000
   2  14  13     47.9     15.7   1   0   1  0.0000
   4  14  13     12.7     22.5   1   0   1  0.0000
   6  14  13    104.8     53.7   1   0   1  0.0000
   8  14  13     22.5    142.7   1   0   1  0.0000
   1  15  13     31.7     13.5   1   0   1  0.0000
   3  15  13     10.3     19.4   1   0   1  0.0000
   5  15  13     37.8     37.2   1   0   1  0.0000
   7  15  13     42.1     66.5   1   0   1  0.0000
   0  16  13     -3.2     24.9   1   0   1  0.0000
   2  16  13      8.8     16.7   1   0   1  0.0000
   4  16  13    -28.1     24.1   1   0   1  0.0000
   6  16  13    -22.6     57.3   1   0   1  0.0000
   8  16  13      2.5    142.3   1   0   1  0.0000
   1  17  13      0.5     15.8   1   0   1  0.0000
   3  17  13     19.2     21.2   1   0   1  0.0000
   5  17  13    -21.9     40.9   1   0   1  0.0000
   7  17  13     95.3    109.1   1   0   1  0.0000
   0  18  13     -6.3     27.8   1   0   1  0.0000
   2  18  13    140.7     19.8   1   0   1  0.0000
   4  18  13      5.2     28.9   1   0   1  0.0000
   6  18  13    139.2     64.2   1   0   1  0.0000
   8  18  13     16.0    174.4   1   0   1  0.0000
   1  19  13     29.1     17.9   1   0   1  0.0000
   3  19  13     25.2     24.9   1   0   1  0.0000
   5  19  13    -69.0     46.2   1   0   1  0.0000
   7  19  13    -26.4    121.0   1   0   1  0.0000
   0  20  13    298.8     54.5   1   0   1  0.0000
   2  20  13     88.4     21.6   1   0   1  0.0000
   4  20  13     -9.4     41.0   1   0   1  0.0000
   6  20  13    104.5     76.4   1   0   1  0.0000
   1  21  13     -4.0     20.3   1   0   1  0.0000
   3  21  13     64.1     28.0   1   0   1  0.0000
   5  21  13     64.0     53.2   1   0   1  0.0000
   7  21  13    192.5    134.8   1   0   1  0.0000
   0  22  13    104.5     34.8   1   0   1  0.0000
   2  22  13     85.3     25.2   1   0   1  0.0000
   4  22  13    -24.3     46.9   1   0   1  0.0000
   6  22  13     94.2     86.8   1   0   1  0.0000
   1  23  13     25.2     24.7   1   0   1  0.0000
   3  23  13     24.4     33.5   1   0   1  0.0000
   5  23  13    -69.0     59.6   1   0   1  0.0000
   7  23  13    171.6    148.8   1   0   1  0.0000
   0  24  13     33.0     30.2   1   0   1  0.0000
   2  24  13     61.3     28.8   1   0   1  0.0000
   4  24  13    -42.7     58.3   1   0   1  0.0000
   6  24  13   -113.8     93.8   1   0   1  0.0000
   1  25  13     19.5     33.7   1   0   1  0.0000
   3  25  13     32.3     35.6   1   0   1  0.0000
   5  25  13   -115.1     74.2   1   0   1  0.0000
   2  26  13     96.6     35.4   1   0   1  0.0000
   4  26  13    130.5     72.4   1   0   1  0.0000
   6  26  13     38.4    108.1   1   0   1  0.0000
   1  27  13     17.9     41.1   1   0   1  0.0000
   3  27  13     52.2     42.4   1   0   1  0.0000
   5  27  13    -29.8     87.8   1   0   1  0.0000
   0  28  13     67.8     50.8   1   0   1  0.0000
   2  28  13     -5.5     53.9   1   0   1  0.0000
   4  28  13    110.3     91.8   1   0   1  0.0000
   6  28  13    -78.4    137.3   1   0   1  0.0000
   1  29  13     15.2     51.8   1   0   1  0.0000
   3  29  13    -79.0     52.0   1   0   1  0.0000
   5  29  13    378.8    146.2   1   0   1  0.0000
   0  30  13    106.2     57.2   1   0   1  0.0000
   2  30  13    -11.7     71.9   1   0   1  0.0000
   4  30  13     -8.6    112.8   1   0   1  0.0000
   1  31  13    -17.2     67.6   1   0   1  0.0000
   3  31  13      9.8     68.7   1   0   1  0.0000
   5  31  13    304.1    192.2   1   0   1  0.0000
   0  32  13    209.4     71.4   1   0   1  0.0000
   2  32  13    208.4     99.2   1   0   1  0.0000
   4  32  13    -39.3    153.6   1   0   1  0.0000
   1  33  13    183.4     98.5   1   0   1  0.0000
   3  33  13    -60.7     94.4   1   0   1  0.0000
   0  34  13    334.7     95.3   1   0   1  0.0000
   2  34  13      8.0    118.7   1   0   1  0.0000
   4  34  13    171.7    167.9   1   0   1  0.0000
   1  35  13     55.0    123.2   1   0   1  0.0000
   3  35  13    130.4    127.0   1   0   1  0.0000
   0  36  13    -74.0    134.4   1   0   1  0.0000
   2  36  13    275.9    168.0   1   0   1  0.0000
   1  37  13     99.5    126.8   1   0   1  0.0000
   0  38  13    415.9    173.3   1   0   1  0.0000
   2   0  14    130.5     75.9   1   0   1  0.0000
   6   0  14     74.8     69.8   1   0   1  0.0000
   1   1  14     87.9     57.1   1   0   1  0.0000
   3   1  14     11.0     27.7   1   0   1  0.0000
   5   1  14    -24.7     33.3   1   0   1  0.0000
   7   1  14    -41.8    107.9   1   0   1  0.0000
   0   2  14     72.8     64.5   1   0   1  0.0000
   4   2  14     89.9     35.9   1   0   1  0.0000
   8   2  14   -203.2    149.9   1   0   1  0.0000
   1   3  14     94.2     41.3   1   0   1  0.0000
   3   3  14      3.1     29.2   1   0   1  0.0000
   5   3  14     -2.3     34.3   1   0   1  0.0000
   7   3  14    160.9    109.9   1   0   1  0.0000
   2   4  14     55.5     25.8   1   0   1  0.0000
   6   4  14     50.1     54.4   1   0   1  0.0000
   1   5  14    -41.4     23.6   1   0   1  0.0000
   3   5  14      5.5     28.0   1   0   1  0.0000
   5   5  14    -27.8     45.3   1   0   1  0.0000
   7   5  14     38.0     80.0   1   0   1  0.0000
   0   6  14    151.4     34.2   1   0   1  0.0000
   4   6  14     93.0     35.7   1   0   1  0.0000
   8   6  14   -219.0    151.8   1   0   1  0.0000
   1   7  14    -19.1     19.0   1   0   1  0.0000
   3   7  14     36.9     28.2   1   0   1  0.0000
   5   7  14     61.3     56.0   1   0   1  0.0000
   2   8  14    249.1     24.8   1   0   1  0.0000
   6   8  14    277.8     61.9   1   0   1  0.0000
   1   9  14      6.7     15.7   1   0   1  0.0000
   3   9  14     -2.1     25.8   1   0   1  0.0000
   5   9  14    -29.7     57.3   1   0   1  0.0000
   7   9  14    218.0     86.5   1   0   1  0.0000
   0  10  14     47.4     31.4   1   0   1  0.0000
   4  10  14     42.6     30.7   1   0   1  0.0000
   8  10  14    126.4    163.8   1   0   1  0.0000
   1  11  14     -0.7     16.4   1   0   1  0.0000
   3  11  14    -13.7     25.5   1   0   1  0.0000
   5  11  14    -48.0     45.8   1   0   1  0.0000
   7  11  14   -147.0     78.4   1   0   1  0.0000
   2  12  14    124.9     21.8   1   0   1  0.0000
   6  12  14    198.8     81.6   1   0   1  0.0000
   1  13  14    -21.3     17.1   1   0   1  0.0000
   3  13  14     28.0     27.4   1   0   1  0.0000
   5  13  14     74.9     62.2   1   0   1  0.0000
   7  13  14    209.5     91.6   1   0   1  0.0000
   4  14  14    123.0     32.9   1   0   1  0.0000
   1  15  14    -26.9     18.2   1   0   1  0.0000
   3  15  14     14.1     28.8   1   0   1  0.0000
   5  15  14     91.0     55.9   1   0   1  0.0000
   7  15  14    -87.2    138.7   1   0   1  0.0000
   2  16  14     80.7     24.8   1   0   1  0.0000
   6  16  14    -34.7     91.8   1   0   1  0.0000
   1  17  14      6.1     22.4   1   0   1  0.0000
   3  17  14     23.7     32.0   1   0   1  0.0000
   5  17  14     17.5     60.3   1   0   1  0.0000
   7  17  14     26.0    155.5   1   0   1  0.0000
   0  18  14      9.5     40.1   1   0   1  0.0000
   4  18  14     66.4     46.2   1   0   1  0.0000
   1  19  14      0.8     25.2   1   0   1  0.0000
   3  19  14    -33.4     36.1   1   0   1  0.0000
   5  19  14    -33.5     66.7   1   0   1  0.0000
   7  19  14     26.0    158.5   1   0   1  0.0000
   2  20  14    203.1     31.5   1   0   1  0.0000
   6  20  14    -53.1    116.3   1   0   1  0.0000
   1  21  14     24.3     28.9   1   0   1  0.0000
   3  21  14    -33.5     40.3   1   0   1  0.0000
   5  21  14     -7.9     75.2   1   0   1  0.0000
   0  22  14    591.4     73.8   1   0   1  0.0000
   4  22  14    331.9     61.2   1   0   1  0.0000
   1  23  14    -40.8     33.2   1   0   1  0.0000
   3  23  14      1.0     46.4   1   0   1  0.0000
   5  23  14   -100.1     86.4   1   0   1  0.0000
   2  24  14     41.7     42.2   1   0   1  0.0000
   6  24  14    -40.2    130.2   1   0   1  0.0000
   1  25  14      0.1     40.9   1   0   1  0.0000
   3  25  14      5.7     49.3   1   0   1  0.0000
   5  25  14   -108.3     99.8   1   0   1  0.0000
   0  26  14     51.4     50.8   1   0   1  0.0000
   4  26  14    -14.5     82.4   1   0   1  0.0000
   1  27  14    -57.2     57.2   1   0   1  0.0000
   3  27  14    -34.8     58.7   1   0   1  0.0000
   5  27  14    -84.5    175.8   1   0   1  0.0000
   2  28  14    -18.5     80.2   1   0   1  0.0000
   1  29  14    170.1     75.6   1   0   1  0.0000
   3  29  14    137.3     75.5   1   0   1  0.0000
   5  29  14   -293.2    222.2   1   0   1  0.0000
   0  30  14    127.0     73.4   1   0   1  0.0000
   4  30  14     29.0    128.2   1   0   1  0.0000
   1  31  14     77.8     98.8   1   0   1  0.0000
   3  31  14    107.2    109.9   1   0   1  0.0000
   2  32  14    268.4    134.2   1   0   1  0.0000
   1  33  14   -103.0    129.5   1   0   1  0.0000
   3  33  14     82.7    133.2   1   0   1  0.0000
   0  34  14     19.2    142.7   1   0   1  0.0000
   1  35  14    185.5    180.0   1   0   1  0.0000
   3   1  15     78.2     49.6   1   0   1  0.0000
   5   1  15      5.3     49.8   1   0   1  0.0000
   7   1  15    150.0    142.7   1   0   1  0.0000
   2   2  15    -56.5     60.4   1   0   1  0.0000
   4   2  15     72.7     74.9   1   0   1  0.0000
   6   2  15    -68.2     78.2   1   0   1  0.0000
   1   3  15   -193.7    102.5   1   0   1  0.0000
   5   3  15     14.4     51.9   1   0   1  0.0000
   7   3  15   -203.5    171.3   1   0   1  0.0000
   2   4  15     20.2     37.5   1   0   1  0.0000
   4   4  15    264.1     59.8   1   0   1  0.0000
   6   4  15    132.2     76.7   1   0   1  0.0000
   1   5  15    -45.8     36.2   1   0   1  0.0000
   3   5  15     -9.6     46.3   1   0   1  0.0000
   7   5  15    -72.3    126.4   1   0   1  0.0000
   2   6  15    -48.5     50.2   1   0   1  0.0000
   4   6  15    -66.5     57.6   1   0   1  0.0000
   1   7  15     24.4     30.7   1   0   1  0.0000
   3   7  15    -24.9     42.8   1   0   1  0.0000
   5   7  15    -11.1    121.0   1   0   1  0.0000
   7   7  15   -147.4    130.6   1   0   1  0.0000
   0   8  15     65.0     34.0   1   0   1  0.0000
   2   8  15     24.7     36.9   1   0   1  0.0000
   4   8  15    102.1     55.6   1   0   1  0.0000
   6   8  15      4.6    172.9   1   0   1  0.0000
   1   9  15      9.3     24.6   1   0   1  0.0000
   5   9  15    -26.2     97.6   1   0   1  0.0000
   7   9  15     71.9    137.4   1   0   1  0.0000
   2  10  15    101.8     31.7   1   0   1  0.0000
   4  10  15     14.2     51.8   1   0   1  0.0000
   6  10  15   -169.9    143.9   1   0   1  0.0000
   1  11  15     19.6     24.9   1   0   1  0.0000
   3  11  15     -7.1     39.8   1   0   1  0.0000
   5  11  15    117.1     95.3   1   0   1  0.0000
   7  11  15    -40.8    166.5   1   0   1  0.0000
   2  12  15     10.5     28.6   1   0   1  0.0000
   4  12  15      8.3     46.8   1   0   1  0.0000
   1  13  15     18.9     26.3   1   0   1  0.0000
   3  13  15     30.4     42.7   1   0   1  0.0000
   5  13  15    148.8     64.0   1   0   1  0.0000
   7  13  15   -402.7    240.2   1   0   1  0.0000
   0  14  15    178.1     54.2   1   0   1  0.0000
   2  14  15     48.2     30.0   1   0   1  0.0000
   4  14  15     38.7     49.6   1   0   1  0.0000
   6  14  15   -142.6    130.7   1   0   1  0.0000
   1  15  15     10.1     27.6   1   0   1  0.0000
   0  16  15      8.5     56.1   1   0   1  0.0000
   2  16  15     15.1     36.2   1   0   1  0.0000
   4  16  15     69.9     53.2   1   0   1  0.0000
   6  16  15    154.5    136.2   1   0   1  0.0000
   1  17  15     -1.3     29.8   1   0   1  0.0000
   3  17  15     -7.6     50.2   1   0   1  0.0000
   5  17  15   -110.9     87.7   1   0   1  0.0000
   2  18  15    259.6     41.8   1   0   1  0.0000
   4  18  15    -22.2     69.8   1   0   1  0.0000
   1  19  15     21.7     37.7   1   0   1  0.0000
   3  19  15    -84.1     54.2   1   0   1  0.0000
   5  19  15    135.0    102.1   1   0   1  0.0000
   2  20  15    -79.9     46.4   1   0   1  0.0000
   4  20  15    114.3     81.2   1   0   1  0.0000
   6  20  15     95.4    175.5   1   0   1  0.0000
   1  21  15     31.0     43.5   1   0   1  0.0000
   5  21  15    -21.8    115.6   1   0   1  0.0000
   0  22  15    193.1     84.3   1   0   1  0.0000
   2  22  15     -8.1     52.9   1   0   1  0.0000
   4  22  15    -81.4     95.4   1   0   1  0.0000
   1  23  15     45.4     50.2   1   0   1  0.0000
   3  23  15     -4.0     70.1   1   0   1  0.0000
   5  23  15     27.6    131.7   1   0   1  0.0000
   2  24  15    -35.1     61.9   1   0   1  0.0000
   4  24  15     91.0    111.3   1   0   1  0.0000
   1  25  15     17.5     59.1   1   0   1  0.0000
   3  25  15     65.7     74.7   1   0   1  0.0000
   0  26  15    170.5     72.1   1   0   1  0.0000
   2  26  15    -52.8     73.9   1   0   1  0.0000
   4  26  15     68.0    129.0   1   0   1  0.0000
   1  27  15    -38.6     70.4   1   0   1  0.0000
   0  28  15     85.3     85.4   1   0   1  0.0000
   2  28  15     21.2    122.2   1   0   1  0.0000
   4  28  15     12.5    153.5   1   0   1  0.0000
   1  29  15     46.0     91.3   1   0   1  0.0000
   3  29  15     27.4    119.8   1   0   1  0.0000
   2  30  15   -154.8    139.7   1   0   1  0.0000
   1  31  15    -89.8    146.9   1   0   1  0.0000
   0  32  15    196.8    146.1   1   0   1  0.0000
   2  32  15    637.4    200.2   1   0   1  0.0000
   6   0  16    237.1    179.1   1   0   1  0.0000
   3   1  16    170.4     87.8   1   0   1  0.0000
   5   1  16     86.5     82.2   1   0   1  0.0000
   7   1  16    354.2    201.7   1   0   1  0.0000
   4   2  16     51.3     82.7   1   0   1  0.0000
   3   3  16    -65.2     80.1   1   0   1  0.0000
   5   3  16    -83.1    112.4   1   0   1  0.0000
   7   3  16    139.1    270.3   1   0   1  0.0000
   2   4  16    108.8    106.0   1   0   1  0.0000
   6   4  16    248.9    125.4   1   0   1  0.0000
   1   5  16     87.8     54.6   1   0   1  0.0000
   3   5  16    -42.6     71.3   1   0   1  0.0000
   5   5  16   -321.7    180.4   1   0   1  0.0000
   0   6  16    223.5     97.6   1   0   1  0.0000
   4   6  16    113.7     89.3   1   0   1  0.0000
   1   7  16     49.1     48.4   1   0   1  0.0000
   3   7  16     71.1     66.6   1   0   1  0.0000
   5   7  16    -24.9    189.2   1   0   1  0.0000
   2   8  16    -52.1     63.3   1   0   1  0.0000
   6   8  16    227.6    255.1   1   0   1  0.0000
   1   9  16    -21.9     36.0   1   0   1  0.0000
   3   9  16   -112.6     60.9   1   0   1  0.0000
   5   9  16    -75.6    181.2   1   0   1  0.0000
   0  10  16    -42.0     53.0   1   0   1  0.0000
   4  10  16   -161.7     87.0   1   0   1  0.0000
   1  11  16      9.8     37.3   1   0   1  0.0000
   3  11  16    -14.7     61.9   1   0   1  0.0000
   5  11  16     70.1    120.3   1   0   1  0.0000
   2  12  16    -25.3     44.7   1   0   1  0.0000
   6  12  16   -186.7    182.9   1   0   1  0.0000
   1  13  16     14.6     39.5   1   0   1  0.0000
   3  13  16    -49.8     66.3   1   0   1  0.0000
   5  13  16    184.7    112.8   1   0   1  0.0000
   0  14  16     68.5     90.0   1   0   1  0.0000
   4  14  16     69.0     77.3   1   0   1  0.0000
   1  15  16    -36.2     41.1   1   0   1  0.0000
   3  15  16   -164.0     71.6   1   0   1  0.0000
   5  15  16     10.3    118.6   1   0   1  0.0000
   2  16  16     11.9     50.2   1   0   1  0.0000
   1  17  16     40.6     45.1   1   0   1  0.0000
   3  17  16    -72.1     77.3   1   0   1  0.0000
   5  17  16     71.4    133.8   1   0   1  0.0000
   0  18  16    126.1    101.9   1   0   1  0.0000
   4  18  16      2.0    112.9   1   0   1  0.0000
   1  19  16     19.7     56.9   1   0   1  0.0000
   3  19  16   -174.8     85.3   1   0   1  0.0000
   5  19  16    124.7    141.0   1   0   1  0.0000
   2  20  16    289.4     71.0   1   0   1  0.0000
   1  21  16    -26.7     67.0   1   0   1  0.0000
   3  21  16   -112.7    121.6   1   0   1  0.0000
   5  21  16    217.4    185.4   1   0   1  0.0000
   0  22  16     57.1    135.8   1   0   1  0.0000
   4  22  16     47.0    141.8   1   0   1  0.0000
   1  23  16     89.3     77.3   1   0   1  0.0000
   3  23  16    -89.9    157.9   1   0   1  0.0000
   2  24  16    517.1     99.9   1   0   1  0.0000
   1  25  16    -36.0     96.1   1   0   1  0.0000
   3  25  16     -7.8    143.4   1   0   1  0.0000
   0  26  16    251.5    108.9   1   0   1  0.0000
   1  27  16    -63.6    109.0   1   0   1  0.0000
   3  27  16   -194.7    217.3   1   0   1  0.0000
   2  28  16    369.1    185.2   1   0   1  0.0000
   1  29  16     27.5    139.6   1   0   1  0.0000
   5   1  17   -306.3    137.2   1   0   1  0.0000
   4   2  17    -14.8    158.1   1   0   1  0.0000
   6   2  17    126.6    201.8   1   0   1  0.0000
   3   3  17     37.7    134.3   1   0   1  0.0000
   2   4  17    -74.3    159.8   1   0   1  0.0000
   4   4  17   -152.9    158.6   1   0   1  0.0000
   6   4  17    -55.3    228.1   1   0   1  0.0000
   3   5  17   -217.1    130.6   1   0   1  0.0000
   2   6  17     17.2     94.4   1   0   1  0.0000
   4   6  17    -91.3    163.1   1   0   1  0.0000
   1   7  17    242.9    106.8   1   0   1  0.0000
   3   7  17     67.5    115.9   1   0   1  0.0000
   0   8  17    269.2    154.1   1   0   1  0.0000
   2   8  17    114.7     99.0   1   0   1  0.0000
   4   8  17    -50.9    155.5   1   0   1  0.0000
   1   9  17    129.9     66.1   1   0   1  0.0000
   3   9  17    -58.0    111.9   1   0   1  0.0000
   5   9  17    178.3    201.6   1   0   1  0.0000
   0  10  17     32.0     83.9   1   0   1  0.0000
   2  10  17    158.4     70.1   1   0   1  0.0000
   4  10  17   -423.8    156.6   1   0   1  0.0000
   1  11  17      8.3     64.5   1   0   1  0.0000
   3  11  17     10.4    178.3   1   0   1  0.0000
   5  11  17   -234.4    195.4   1   0   1  0.0000
   0  12  17    183.0    151.1   1   0   1  0.0000
   2  12  17    -20.9     74.9   1   0   1  0.0000
   4  12  17    232.0    122.1   1   0   1  0.0000
   1  13  17     53.2     65.3   1   0   1  0.0000
   3  13  17    109.4    116.7   1   0   1  0.0000
   5  13  17    197.3    179.8   1   0   1  0.0000
   0  14  17    414.7    159.3   1   0   1  0.0000
   2  14  17     21.1     80.6   1   0   1  0.0000
   4  14  17    215.1    133.6   1   0   1  0.0000
   1  15  17     29.8     70.1   1   0   1  0.0000
   3  15  17    116.0    163.2   1   0   1  0.0000
   5  15  17   -210.0    236.0   1   0   1  0.0000
   0  16  17   -117.3    161.4   1   0   1  0.0000
   2  16  17      8.2     85.2   1   0   1  0.0000
   4  16  17   -145.0    164.6   1   0   1  0.0000
   1  17  17    -64.9     74.7   1   0   1  0.0000
   3  17  17    120.9    179.4   1   0   1  0.0000
   0  18  17   -120.8    174.0   1   0   1  0.0000
   2  18  17    -26.5     91.4   1   0   1  0.0000
   4  18  17    191.0    180.6   1   0   1  0.0000
   1  19  17     29.7    102.5   1   0   1  0.0000
   3  19  17     38.3    195.1   1   0   1  0.0000
   2  20  17    -51.3    120.9   1   0   1  0.0000
   1  21  17    -32.3    111.9   1   0   1  0.0000
   3  21  17    -84.5    230.3   1   0   1  0.0000
   0  22  17   -338.7    218.9   1   0   1  0.0000
   2  22  17    -66.6    134.0   1   0   1  0.0000
   1  23  17    -58.6    122.4   1   0   1  0.0000
   2  24  17    -60.1    156.4   1   0   1  0.0000
   1  25  17    -59.1    147.8   1   0   1  0.0000
   3   5  18     92.9    203.8   1   0   1  0.0000
   4   6  18    -49.7    223.5   1   0   1  0.0000
   1   7  18    -58.1    155.4   1   0   1  0.0000
   3   7  18   -261.0    202.0   1   0   1  0.0000
   2   8  18    457.8    172.0   1   0   1  0.0000
   1   9  18    -10.4    144.7   1   0   1  0.0000
   0  10  18    242.8    153.6   1   0   1  0.0000
   4  10  18   -164.5    229.4   1   0   1  0.0000
   1  11  18     -6.9    109.5   1   0   1  0.0000
   2  12  18    215.6    119.5   1   0   1  0.0000
   1  13  18     26.2    110.2   1   0   1  0.0000
   0  14  18   -195.7    256.6   1   0   1  0.0000
   1  15  18   -181.7    112.9   1   0   1  0.0000
   2  16  18    153.7    136.0   1   0   1  0.0000
   1  17  18    -23.9    120.2   1   0   1  0.0000
   1  19  18     82.2    155.8   1   0   1  0.0000
   1   9  19     70.8    256.6   1   0   1  0.0000
   1  11  19   -201.7    175.5   1   0   1  0.0000
   1  13  19   -338.5    228.8   1   0   1  0.0000
;


_Jana_m95_file
;
commcell 6.03 25.55 9.85 90 90 90
commcellesd 0 0 0 0 0 0
trcell
    1.000000    0.000000    0.000000
    0.000000    1.000000    0.000000
    0.000000    0.000000    1.000000
refblock Block1
sourcefile 2021-12-03_green_needle_#6_long_mrg.hkl
filedate 14/07/2022 filetime 17:10:28
format (3i4,2f8.0,i4,6f8.5)
difcode -2 correspond 1 hklf5 0
lambda 0.710747 radtype 2 polarization 3 datcolltemp 293
nref 2582 ndim95 3 nlines 5164 scmax 1 scale 1
cell 6.03 25.55 9.85 90 90 90
cellesd 0 0 0 0 0 0
end
Data Block1
       1   0   2   1   0.00   0.00   2.61   2.61   0.133000E+02   0.150000E+01     0.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
       2   0   2   2   0.00   0.00   4.44   4.44   0.350000E+01   0.800000E+00     0.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
       3   0   2   3   0.00   0.00   6.42   6.42   0.203800E+03   0.390000E+01     0.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
       4   0   2   4   0.00   0.00   8.45   8.45   0.446000E+02   0.300000E+01     0.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
       5   0   2   5   0.00   0.00  10.52  10.52   0.330000E+01   0.210000E+01     0.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
       6   0   2   6   0.00   0.00  12.61  12.61   0.440000E+01   0.250000E+01     0.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
       7   0   2   7   0.00   0.00  14.72  14.72   0.294000E+02   0.370000E+01     0.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
       8   0   2   8   0.00   0.00  16.86  16.86   0.362000E+02   0.500000E+01     0.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
       9   0   2   9   0.00   0.00  19.02  19.02   0.156000E+02   0.600000E+01     0.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      10   0   2  10   0.00   0.00  21.21  21.21   0.138000E+03   0.103000E+02     0.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      11   0   2  11   0.00   0.00  23.44  23.44   0.810000E+01   0.129000E+02     0.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      12   0   2  12   0.00   0.00  25.71  25.71   0.786000E+02   0.212000E+02     0.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      13   0   2  13   0.00   0.00  28.02  28.02   0.254000E+02   0.362000E+02     0.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      14   0   2  14   0.00   0.00  30.39  30.39   0.728000E+02   0.645000E+02     0.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      15   0   4   1   0.00   0.00   3.80   3.80   0.109200E+03   0.106000E+02     0.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      16   0   4   3   0.00   0.00   6.99   6.99   0.177200E+03   0.520000E+01     0.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      17   0   4   5   0.00   0.00  10.88  10.88   0.170000E+02   0.240000E+01     0.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      18   0   4   7   0.00   0.00  14.99  14.99   0.825600E+03   0.134000E+02     0.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      19   0   4   9   0.00   0.00  19.23  19.23   0.376000E+02   0.580000E+01     0.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      20   0   4  11   0.00   0.00  23.62  23.62   0.440000E+01   0.100000E+02     0.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      21   0   4  13   0.00   0.00  28.18  28.18   0.390000E+01   0.212000E+02     0.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      22   0   6   1   0.00   0.00   5.22   5.22   0.273300E+03   0.307000E+02     0.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      23   0   6   2   0.00   0.00   6.33   6.33   0.234000E+02   0.100000E+01     0.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      24   0   6   4   0.00   0.00   9.60   9.60   0.170000E+01   0.150000E+01     0.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      25   0   6   5   0.00   0.00  11.46  11.46   0.200000E+01   0.200000E+01     0.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      26   0   6   7   0.00   0.00  15.43  15.43   0.105900E+03   0.530000E+01     0.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      27   0   6   8   0.00   0.00  17.48  17.48   0.374600E+03   0.900000E+01     0.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      28   0   6  10   0.00   0.00  21.73  21.73   0.530000E+02   0.670000E+01     0.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      29   0   6  11   0.00   0.00  23.93  23.93   0.119600E+03   0.940000E+01     0.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      30   0   6  13   0.00   0.00  28.45  28.45   0.519000E+02   0.209000E+02     0.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      31   0   6  14   0.00   0.00  30.79  30.79   0.151400E+03   0.342000E+02     0.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      32   0   6  16   0.00   0.00  35.68  35.68   0.223500E+03   0.976000E+02     0.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      33   0   8   1   0.00   0.00   6.72   6.72   0.441000E+02   0.140000E+01     0.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      34   0   8   3   0.00   0.00   8.93   8.93   0.217000E+02   0.150000E+01     0.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      35   0   8   5   0.00   0.00  12.24  12.24   0.415000E+02   0.220000E+01     0.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      36   0   8   7   0.00   0.00  16.02  16.02   0.144000E+02   0.480000E+01     0.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      37   0   8   9   0.00   0.00  20.07  20.07   0.579000E+02   0.700000E+01     0.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      38   0   8  11   0.00   0.00  24.34  24.34   0.275000E+02   0.101000E+02     0.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      39   0   8  13   0.00   0.00  28.82  28.82   0.142000E+02   0.162000E+02     0.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      40   0   8  15   0.00   0.00  33.54  33.54   0.650000E+02   0.340000E+02     0.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      41   0   8  17   0.00   0.00  38.56  38.56   0.269200E+03   0.154100E+03     0.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      42   0  10   1   0.00   0.00   8.26   8.26   0.417000E+02   0.170000E+01     0.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      43   0  10   2   0.00   0.00   9.01   9.01   0.940600E+03   0.790000E+01     0.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      44   0  10   3   0.00   0.00  10.15  10.15   0.383900E+03   0.690000E+01     0.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      45   0  10   4   0.00   0.00  11.56  11.56   0.110000E+01   0.250000E+01     0.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      46   0  10   6   0.00   0.00  14.91  14.91   0.551100E+03   0.102000E+02     0.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      47   0  10   7   0.00   0.00  16.76  16.76   0.182000E+02   0.490000E+01     0.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      48   0  10   8   0.00   0.00  18.69  18.69   0.310000E+01   0.590000E+01     0.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      49   0  10   9   0.00   0.00  20.69  20.69   0.116900E+03   0.790000E+01     0.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      50   0  10  11   0.00   0.00  24.87  24.87   0.210700E+03   0.130000E+02     0.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      51   0  10  12   0.00   0.00  27.05  27.05   0.375000E+02   0.144000E+02     0.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      52   0  10  13   0.00   0.00  29.29  29.29   0.128200E+03   0.227000E+02     0.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      53   0  10  14   0.00   0.00  31.59  31.59   0.474000E+02   0.314000E+02     0.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      54   0  10  16   0.00   0.00  36.43  36.43  -0.420000E+02   0.530000E+02     0.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      55   0  10  17   0.00   0.00  38.97  38.97   0.320000E+02   0.839000E+02     0.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      56   0  10  18   0.00   0.00  41.62  41.62   0.242800E+03   0.153600E+03     0.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      57   0  12   1   0.00   0.00   9.83   9.83   0.379600E+03   0.540000E+01     0.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      58   0  12   5   0.00   0.00  14.23  14.23  -0.700000E+00   0.670000E+01     0.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      59   0  12   7   0.00   0.00  17.62  17.62   0.132400E+03   0.720000E+01     0.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      60   0  12  11   0.00   0.00  25.50  25.50   0.264000E+02   0.110000E+02     0.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      61   0  12  13   0.00   0.00  29.86  29.86   0.141400E+03   0.232000E+02     0.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      62   0  12  17   0.00   0.00  39.47  39.47   0.183000E+03   0.151100E+03     0.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      63   0  14   1   0.00   0.00  11.42  11.42   0.116200E+03   0.310000E+01     0.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      64   0  14   2   0.00   0.00  11.99  11.99   0.245400E+03   0.440000E+01     0.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      65   0  14   3   0.00   0.00  12.87  12.87   0.994000E+02   0.450000E+01     0.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      66   0  14   4   0.00   0.00  14.03  14.03   0.292000E+03   0.105000E+02     0.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      67   0  14   5   0.00   0.00  15.39  15.39   0.542000E+02   0.490000E+01     0.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      68   0  14   6   0.00   0.00  16.93  16.93   0.328000E+02   0.540000E+01     0.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      69   0  14   8   0.00   0.00  20.38  20.38   0.155000E+02   0.640000E+01     0.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      70   0  14   9   0.00   0.00  22.25  22.25   0.477700E+03   0.138000E+02     0.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      71   0  14  10   0.00   0.00  24.20  24.20   0.492000E+02   0.930000E+01     0.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      72   0  14  11   0.00   0.00  26.24  26.24   0.820000E+01   0.117000E+02     0.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      73   0  14  12   0.00   0.00  28.34  28.34   0.283900E+03   0.199000E+02     0.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      74   0  14  13   0.00   0.00  30.52  30.52   0.221000E+02   0.224000E+02     0.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      75   0  14  15   0.00   0.00  35.11  35.11   0.178100E+03   0.542000E+02     0.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      76   0  14  16   0.00   0.00  37.53  37.53   0.685000E+02   0.900000E+02     0.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      77   0  14  17   0.00   0.00  40.05  40.05   0.414700E+03   0.159300E+03     0.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      78   0  14  18   0.00   0.00  42.69  42.69  -0.195700E+03   0.256600E+03     0.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      79   0  16   1   0.00   0.00  13.03  13.03   0.920000E+01   0.260000E+01     0.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      80   0  16   3   0.00   0.00  14.33  14.33   0.356000E+02   0.510000E+01     0.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      81   0  16   5   0.00   0.00  16.65  16.65  -0.450000E+01   0.540000E+01     0.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      82   0  16   7   0.00   0.00  19.67  19.67   0.123600E+03   0.710000E+01     0.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      83   0  16   9   0.00   0.00  23.18  23.18   0.300000E+01   0.680000E+01     0.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      84   0  16  11   0.00   0.00  27.07  27.07   0.857000E+02   0.146000E+02     0.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      85   0  16  13   0.00   0.00  31.27  31.27  -0.320000E+01   0.249000E+02     0.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      86   0  16  15   0.00   0.00  35.81  35.81   0.850000E+01   0.561000E+02     0.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      87   0  16  17   0.00   0.00  40.73  40.73  -0.117300E+03   0.161400E+03     0.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      88   0  18   1   0.00   0.00  14.65  14.65   0.182400E+03   0.720000E+01     0.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      89   0  18   2   0.00   0.00  15.10  15.10   0.243900E+03   0.590000E+01     0.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      90   0  18   4   0.00   0.00  16.80  16.80   0.690000E+01   0.500000E+01     0.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      91   0  18   5   0.00   0.00  17.97  17.97   0.197000E+02   0.570000E+01     0.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      92   0  18   7   0.00   0.00  20.83  20.83   0.416900E+03   0.122000E+02     0.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      93   0  18   8   0.00   0.00  22.46  22.46   0.195000E+02   0.840000E+01     0.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      94   0  18  10   0.00   0.00  26.05  26.05   0.541000E+02   0.930000E+01     0.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      95   0  18  11   0.00   0.00  27.98  27.98   0.418000E+02   0.121000E+02     0.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      96   0  18  13   0.00   0.00  32.12  32.12  -0.630000E+01   0.278000E+02     0.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      97   0  18  14   0.00   0.00  34.32  34.32   0.950000E+01   0.401000E+02     0.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      98   0  18  16   0.00   0.00  38.99  38.99   0.126100E+03   0.101900E+03     0.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
      99   0  18  17   0.00   0.00  41.49  41.49  -0.120800E+03   0.174000E+03     0.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     100   0  20   1   0.00   0.00  16.29  16.29   0.458000E+02   0.820000E+01     1.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     101   0  20   3   0.00   0.00  17.37  17.37   0.685500E+03   0.140000E+02     1.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     102   0  20   7   0.00   0.00  22.07  22.07   0.132000E+02   0.820000E+01     1.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     103   0  20   9   0.00   0.00  25.31  25.31   0.161000E+02   0.860000E+01     1.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     104   0  20  11   0.00   0.00  28.99  28.99   0.206000E+03   0.143000E+02     1.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     105   0  20  13   0.00   0.00  33.05  33.05   0.298800E+03   0.545000E+02     1.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     106   0  22   1   0.00   0.00  17.95  17.95   0.100200E+03   0.162000E+02     1.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     107   0  22   2   0.00   0.00  18.32  18.32   0.184000E+02   0.740000E+01     1.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     108   0  22   3   0.00   0.00  18.94  18.94   0.111900E+03   0.670000E+01     1.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     109   0  22   4   0.00   0.00  19.77  19.77   0.283000E+02   0.510000E+01     1.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     110   0  22   5   0.00   0.00  20.81  20.81   0.230000E+01   0.540000E+01     1.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     111   0  22   6   0.00   0.00  22.01  22.01   0.143000E+02   0.640000E+01     1.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     112   0  22   7   0.00   0.00  23.38  23.38   0.115000E+03   0.750000E+01     1.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     113   0  22   8   0.00   0.00  24.88  24.88   0.423000E+02   0.830000E+01     1.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     114   0  22   9   0.00   0.00  26.50  26.50  -0.143000E+02   0.990000E+01     1.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     115   0  22  10   0.00   0.00  28.23  28.23  -0.100000E+01   0.122000E+02     1.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     116   0  22  12   0.00   0.00  32.02  32.02   0.920000E+02   0.204000E+02     1.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     117   0  22  13   0.00   0.00  34.06  34.06   0.104500E+03   0.348000E+02     1.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     118   0  22  14   0.00   0.00  36.20  36.20   0.591400E+03   0.738000E+02     1.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     119   0  22  15   0.00   0.00  38.44  38.44   0.193100E+03   0.843000E+02     1.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     120   0  22  16   0.00   0.00  40.79  40.79   0.571000E+02   0.135800E+03     1.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     121   0  22  17   0.00   0.00  43.27  43.27  -0.338700E+03   0.218900E+03     1.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     122   0  24   1   0.00   0.00  19.62  19.62  -0.195000E+02   0.324000E+02     1.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     123   0  24   5   0.00   0.00  22.30  22.30   0.477000E+02   0.590000E+01     1.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     124   0  24   7   0.00   0.00  24.75  24.75   0.432000E+02   0.820000E+01     1.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     125   0  24  11   0.00   0.00  31.24  31.24   0.175800E+03   0.191000E+02     1.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     126   0  24  13   0.00   0.00  35.15  35.15   0.330000E+02   0.302000E+02     1.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     127   0  26   2   0.00   0.00  21.64  21.64   0.618000E+02   0.167000E+02     1.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     128   0  26   3   0.00   0.00  22.18  22.18  -0.650000E+01   0.150000E+02     1.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     129   0  26   4   0.00   0.00  22.91  22.91   0.542000E+02   0.760000E+01     1.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     130   0  26   5   0.00   0.00  23.84  23.84   0.113000E+02   0.720000E+01     1.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     131   0  26   6   0.00   0.00  24.93  24.93   0.585000E+02   0.840000E+01     1.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     132   0  26   7   0.00   0.00  26.17  26.17   0.168500E+03   0.107000E+02     1.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     133   0  26   8   0.00   0.00  27.56  27.56   0.930000E+01   0.113000E+02     1.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     134   0  26   9   0.00   0.00  29.08  29.08  -0.262000E+02   0.133000E+02     1.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     135   0  26  10   0.00   0.00  30.72  30.72   0.986000E+02   0.173000E+02     1.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     136   0  26  11   0.00   0.00  32.47  32.47   0.455000E+02   0.221000E+02     1.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     137   0  26  12   0.00   0.00  34.34  34.34   0.120700E+03   0.281000E+02     1.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     138   0  26  14   0.00   0.00  38.40  38.40   0.514000E+02   0.508000E+02     1.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     139   0  26  15   0.00   0.00  40.61  40.61   0.170500E+03   0.721000E+02     1.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     140   0  26  16   0.00   0.00  42.94  42.94   0.251500E+03   0.108900E+03     1.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     141   0  28   3   0.00   0.00  23.84  23.84   0.271300E+03   0.290000E+02     1.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     142   0  28   5   0.00   0.00  25.42  25.42   0.378900E+03   0.122000E+02     1.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     143   0  28   9   0.00   0.00  30.47  30.47   0.114900E+03   0.169000E+02     1.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     144   0  28  11   0.00   0.00  33.78  33.78   0.246000E+03   0.325000E+02     1.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     145   0  28  13   0.00   0.00  37.56  37.56   0.678000E+02   0.508000E+02     1.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     146   0  28  15   0.00   0.00  41.82  41.82   0.853000E+02   0.854000E+02     1.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     147   0  30   4   0.00   0.00  26.20  26.20   0.837000E+02   0.209000E+02     1.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     148   0  30   7   0.00   0.00  29.19  29.19   0.117000E+02   0.141000E+02     1.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     149   0  30   8   0.00   0.00  30.49  30.49   0.913000E+02   0.171000E+02     1.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     150   0  30  11   0.00   0.00  35.16  35.16   0.127300E+03   0.322000E+02     1.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     151   0  30  13   0.00   0.00  38.89  38.89   0.106200E+03   0.572000E+02     1.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     152   0  30  14   0.00   0.00  40.93  40.93   0.127000E+03   0.734000E+02     1.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     153   0  32   5   0.00   0.00  28.70  28.70   0.111300E+03   0.193000E+02     1.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     154   0  32   7   0.00   0.00  30.78  30.78   0.689000E+02   0.181000E+02     1.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     155   0  32   9   0.00   0.00  33.43  33.43   0.106000E+02   0.254000E+02     1.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     156   0  32  11   0.00   0.00  36.61  36.61  -0.220000E+01   0.407000E+02     1.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     157   0  32  13   0.00   0.00  40.29  40.29   0.209400E+03   0.714000E+02     1.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     158   0  32  15   0.00   0.00  44.48  44.48   0.196800E+03   0.146100E+03     1.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     159   0  34   5   0.00   0.00  30.41  30.41   0.327000E+02   0.268000E+02     1.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     160   0  34   6   0.00   0.00  31.34  31.34   0.963000E+02   0.214000E+02     1.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     161   0  34   7   0.00   0.00  32.42  32.42   0.101400E+03   0.252000E+02     1.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     162   0  34   8   0.00   0.00  33.64  33.64   0.774000E+02   0.279000E+02     1.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     163   0  34   9   0.00   0.00  35.01  35.01   0.683000E+02   0.332000E+02     1.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     164   0  34  10   0.00   0.00  36.50  36.50   0.238000E+02   0.420000E+02     1.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     165   0  34  11   0.00   0.00  38.12  38.12   0.136500E+03   0.528000E+02     1.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     166   0  34  12   0.00   0.00  39.88  39.88   0.167000E+02   0.666000E+02     1.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     167   0  34  13   0.00   0.00  41.76  41.76   0.334700E+03   0.953000E+02     1.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     168   0  34  14   0.00   0.00  43.78  43.78   0.192000E+02   0.142700E+03     1.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     169   0  36   5   0.00   0.00  32.16  32.16   0.989000E+02   0.531000E+02     1.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     170   0  36   7   0.00   0.00  34.11  34.11   0.346000E+02   0.314000E+02     1.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     171   0  36  11   0.00   0.00  39.71  39.71  -0.810000E+01   0.687000E+02     1.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     172   0  36  13   0.00   0.00  43.32  43.32  -0.740000E+02   0.134400E+03     1.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     173   0  38   6   0.00   0.00  34.83  34.83  -0.186300E+03   0.677000E+02     1.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     174   0  38   7   0.00   0.00  35.86  35.86  -0.190000E+02   0.466000E+02     1.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     175   0  38   8   0.00   0.00  37.03  37.03   0.903000E+02   0.532000E+02     1.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     176   0  38   9   0.00   0.00  38.34  38.34   0.320000E+01   0.621000E+02     1.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     177   0  38  10   0.00   0.00  39.79  39.79   0.835000E+02   0.772000E+02     1.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     178   0  38  11   0.00   0.00  41.37  41.37  -0.470000E+01   0.975000E+02     1.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     179   0  38  12   0.00   0.00  43.10  43.10   0.361300E+03   0.137400E+03     1.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     180   0  38  13   0.00   0.00  44.96  44.96   0.415900E+03   0.173300E+03     1.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     181   0  40   7   0.00   0.00  37.66  37.66   0.337500E+03   0.104200E+03     1.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     182   0  40   9   0.00   0.00  40.10  40.10   0.961000E+02   0.896000E+02     1.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     183   0  40  11   0.00   0.00  43.11  43.11   0.706000E+02   0.146100E+03     1.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     184   0  42   8   0.00   0.00  40.66  40.66   0.256000E+02   0.120200E+03     1.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     185   0  42  10   0.00   0.00  43.36  43.36   0.297800E+03   0.157700E+03     1.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     186   0  42  11   0.00   0.00  44.93  44.93   0.267000E+02   0.199900E+03     1.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     187   1   1   1   0.00   0.00   4.04   4.04   0.175000E+02   0.600000E+00     1.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     188   1   1   2   0.00   0.00   5.41   5.41   0.230000E+01   0.600000E+00     1.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     189   1   1   3   0.00   0.00   7.12   7.12   0.620000E+01   0.100000E+01     1.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     190   1   1   4   0.00   0.00   9.00   9.00   0.170000E+01   0.130000E+01     1.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     191   1   1   5   0.00   0.00  10.97  10.97   0.391000E+02   0.180000E+01     1.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     192   1   1   6   0.00   0.00  12.99  12.99   0.440000E+01   0.190000E+01     1.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     193   1   1   7   0.00   0.00  15.05  15.05   0.293000E+02   0.250000E+01     1.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     194   1   1   8   0.00   0.00  17.15  17.15   0.170000E+01   0.290000E+01     1.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     195   1   1   9   0.00   0.00  19.29  19.29   0.162000E+02   0.390000E+01     1.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     196   1   1  10   0.00   0.00  21.46  21.46  -0.950000E+01   0.570000E+01     1.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     197   1   1  11   0.00   0.00  23.67  23.67   0.178000E+02   0.104000E+02     1.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     198   1   1  12   0.00   0.00  25.92  25.92   0.360000E+01   0.174000E+02     1.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     199   1   1  13   0.00   0.00  28.22  28.22  -0.500000E+00   0.302000E+02     1.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     200   1   1  14   0.00   0.00  30.58  30.58   0.879000E+02   0.571000E+02     2.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     201   1   3   1   0.00   0.00   4.63   4.63   0.170000E+01   0.500000E+00     2.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     202   1   3   2   0.00   0.00   5.86   5.86   0.156000E+02   0.110000E+01     2.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     203   1   3   3   0.00   0.00   7.48   7.48   0.460000E+01   0.100000E+01     2.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     204   1   3   4   0.00   0.00   9.29   9.29   0.580000E+01   0.110000E+01     2.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     205   1   3   5   0.00   0.00  11.20  11.20   0.810000E+01   0.150000E+01     2.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     206   1   3   6   0.00   0.00  13.19  13.19   0.214000E+02   0.190000E+01     2.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     207   1   3   7   0.00   0.00  15.23  15.23   0.124000E+02   0.270000E+01     2.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     208   1   3   8   0.00   0.00  17.31  17.31   0.660000E+01   0.320000E+01     2.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     209   1   3   9   0.00   0.00  19.43  19.43   0.110000E+02   0.370000E+01     2.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     210   1   3  10   0.00   0.00  21.59  21.59   0.201000E+02   0.500000E+01     2.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     211   1   3  11   0.00   0.00  23.79  23.79   0.190000E+02   0.790000E+01     2.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     212   1   3  12   0.00   0.00  26.04  26.04  -0.140000E+02   0.117000E+02     2.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     213   1   3  13   0.00   0.00  28.33  28.33   0.430000E+02   0.185000E+02     2.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     214   1   3  14   0.00   0.00  30.68  30.68   0.942000E+02   0.413000E+02     2.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     215   1   3  15   0.00   0.00  33.09  33.09  -0.193700E+03   0.102500E+03     2.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     216   1   5   0   0.00   0.00   5.23   5.23   0.213000E+02   0.140000E+01     2.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     217   1   5   1   0.00   0.00   5.63   5.63   0.240000E+01   0.600000E+00     2.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     218   1   5   2   0.00   0.00   6.68   6.68   0.117000E+02   0.700000E+00     2.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     219   1   5   3   0.00   0.00   8.14   8.14   0.270000E+01   0.800000E+00     2.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     220   1   5   4   0.00   0.00   9.83   9.83   0.640000E+01   0.100000E+01     2.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     221   1   5   5   0.00   0.00  11.66  11.66   0.450000E+01   0.180000E+01     2.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     222   1   5   6   0.00   0.00  13.58  13.58   0.157000E+02   0.190000E+01     2.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     223   1   5   7   0.00   0.00  15.57  15.57   0.146000E+02   0.280000E+01     2.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     224   1   5   8   0.00   0.00  17.62  17.62   0.188000E+02   0.340000E+01     2.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     225   1   5   9   0.00   0.00  19.71  19.71   0.200000E+01   0.420000E+01     2.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     226   1   5  10   0.00   0.00  21.85  21.85   0.550000E+01   0.480000E+01     2.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     227   1   5  11   0.00   0.00  24.03  24.03   0.830000E+01   0.710000E+01     2.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     228   1   5  12   0.00   0.00  26.26  26.26   0.850000E+01   0.990000E+01     2.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     229   1   5  13   0.00   0.00  28.54  28.54  -0.115000E+02   0.149000E+02     2.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     230   1   5  14   0.00   0.00  30.88  30.88  -0.414000E+02   0.236000E+02     2.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     231   1   5  15   0.00   0.00  33.28  33.28  -0.458000E+02   0.362000E+02     2.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     232   1   5  16   0.00   0.00  35.76  35.76   0.878000E+02   0.546000E+02     2.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     233   1   7   0   0.00   0.00   6.53   6.53   0.101000E+02   0.100000E+01     2.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     234   1   7   1   0.00   0.00   6.86   6.86   0.102000E+02   0.800000E+00     2.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     235   1   7   2   0.00   0.00   7.74   7.74   0.350000E+01   0.120000E+01     2.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     236   1   7   3   0.00   0.00   9.04   9.04   0.570000E+01   0.140000E+01     2.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     237   1   7   4   0.00   0.00  10.59  10.59   0.840000E+01   0.150000E+01     2.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     238   1   7   5   0.00   0.00  12.32  12.32   0.131000E+02   0.170000E+01     2.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     239   1   7   6   0.00   0.00  14.16  14.16   0.250000E+01   0.210000E+01     2.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     240   1   7   7   0.00   0.00  16.08  16.08   0.130000E+02   0.300000E+01     2.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     241   1   7   8   0.00   0.00  18.07  18.07  -0.900000E+00   0.360000E+01     2.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     242   1   7   9   0.00   0.00  20.13  20.13   0.271000E+02   0.440000E+01     2.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     243   1   7  10   0.00   0.00  22.23  22.23  -0.240000E+01   0.440000E+01     2.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     244   1   7  11   0.00   0.00  24.38  24.38   0.244000E+02   0.580000E+01     2.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     245   1   7  12   0.00   0.00  26.59  26.59   0.760000E+01   0.760000E+01     2.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     246   1   7  13   0.00   0.00  28.86  28.86   0.147000E+02   0.109000E+02     2.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     247   1   7  14   0.00   0.00  31.18  31.18  -0.191000E+02   0.190000E+02     2.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     248   1   7  15   0.00   0.00  33.57  33.57   0.244000E+02   0.307000E+02     2.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     249   1   7  16   0.00   0.00  36.04  36.04   0.491000E+02   0.484000E+02     2.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     250   1   7  17   0.00   0.00  38.59  38.59   0.242900E+03   0.106800E+03     2.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     251   1   7  18   0.00   0.00  41.25  41.25  -0.581000E+02   0.155400E+03     2.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     252   1   9   0   0.00   0.00   7.95   7.95   0.840000E+01   0.120000E+01     2.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     253   1   9   1   0.00   0.00   8.22   8.22   0.290000E+01   0.900000E+00     2.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     254   1   9   2   0.00   0.00   8.98   8.98   0.910000E+01   0.140000E+01     2.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     255   1   9   3   0.00   0.00  10.12  10.12   0.530000E+01   0.160000E+01     2.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     256   1   9   4   0.00   0.00  11.53  11.53   0.120000E+01   0.180000E+01     2.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     257   1   9   5   0.00   0.00  13.14  13.14   0.257000E+02   0.240000E+01     2.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     258   1   9   6   0.00   0.00  14.89  14.89   0.146000E+02   0.280000E+01     2.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     259   1   9   7   0.00   0.00  16.74  16.74   0.208000E+02   0.340000E+01     2.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     260   1   9   8   0.00   0.00  18.67  18.67  -0.140000E+01   0.420000E+01     2.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     261   1   9   9   0.00   0.00  20.67  20.67   0.317000E+02   0.510000E+01     2.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     262   1   9  10   0.00   0.00  22.73  22.73  -0.400000E+01   0.460000E+01     2.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     263   1   9  11   0.00   0.00  24.85  24.85   0.385000E+02   0.620000E+01     2.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     264   1   9  12   0.00   0.00  27.03  27.03   0.190000E+01   0.790000E+01     2.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     265   1   9  13   0.00   0.00  29.28  29.28   0.230000E+01   0.112000E+02     2.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     266   1   9  14   0.00   0.00  31.58  31.58   0.670000E+01   0.157000E+02     2.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     267   1   9  15   0.00   0.00  33.96  33.96   0.930000E+01   0.246000E+02     2.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     268   1   9  16   0.00   0.00  36.41  36.41  -0.219000E+02   0.360000E+02     2.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     269   1   9  17   0.00   0.00  38.96  38.96   0.129900E+03   0.661000E+02     2.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     270   1   9  18   0.00   0.00  41.60  41.60  -0.104000E+02   0.144700E+03     2.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     271   1   9  19   0.00   0.00  44.37  44.37   0.708000E+02   0.256600E+03     2.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     272   1  11   0   0.00   0.00   9.44   9.44   0.500000E+01   0.150000E+01     2.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     273   1  11   1   0.00   0.00   9.66   9.66   0.132000E+02   0.100000E+01     2.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     274   1  11   2   0.00   0.00  10.32  10.32   0.640000E+01   0.160000E+01     2.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     275   1  11   3   0.00   0.00  11.33  11.33   0.150000E+01   0.180000E+01     2.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     276   1  11   4   0.00   0.00  12.62  12.62   0.156000E+02   0.260000E+01     2.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     277   1  11   5   0.00   0.00  14.11  14.11   0.551000E+02   0.320000E+01     2.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     278   1  11   6   0.00   0.00  15.76  15.76   0.145000E+02   0.310000E+01     2.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     279   1  11   7   0.00   0.00  17.52  17.52   0.138000E+02   0.350000E+01     2.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     280   1  11   8   0.00   0.00  19.39  19.39   0.233000E+02   0.450000E+01     2.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     281   1  11   9   0.00   0.00  21.33  21.33   0.326000E+02   0.460000E+01     2.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     282   1  11  10   0.00   0.00  23.35  23.35   0.720000E+01   0.500000E+01     2.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     283   1  11  11   0.00   0.00  25.43  25.43   0.106000E+02   0.630000E+01     2.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     284   1  11  12   0.00   0.00  27.58  27.58   0.279000E+02   0.840000E+01     2.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     285   1  11  13   0.00   0.00  29.79  29.79   0.125000E+02   0.115000E+02     2.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     286   1  11  14   0.00   0.00  32.08  32.08  -0.700000E+00   0.164000E+02     2.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     287   1  11  15   0.00   0.00  34.43  34.43   0.196000E+02   0.249000E+02     2.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     288   1  11  16   0.00   0.00  36.88  36.88   0.980000E+01   0.373000E+02     2.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     289   1  11  17   0.00   0.00  39.41  39.41   0.830000E+01   0.645000E+02     2.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     290   1  11  18   0.00   0.00  42.05  42.05  -0.690000E+01   0.109500E+03     2.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     291   1  11  19   0.00   0.00  44.82  44.82  -0.201700E+03   0.175500E+03     2.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     292   1  13   0   0.00   0.00  10.96  10.96   0.650000E+01   0.170000E+01     2.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     293   1  13   1   0.00   0.00  11.16  11.16   0.420000E+01   0.130000E+01     2.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     294   1  13   2   0.00   0.00  11.74  11.74   0.840000E+01   0.190000E+01     2.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     295   1  13   3   0.00   0.00  12.64  12.64   0.970000E+01   0.210000E+01     2.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     296   1  13   4   0.00   0.00  13.81  13.81   0.286000E+02   0.330000E+01     2.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     297   1  13   5   0.00   0.00  15.20  15.20   0.222000E+02   0.350000E+01     2.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     298   1  13   6   0.00   0.00  16.75  16.75  -0.900000E+00   0.350000E+01     2.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     299   1  13   7   0.00   0.00  18.43  18.43   0.129000E+02   0.420000E+01     2.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     300   1  13   8   0.00   0.00  20.22  20.22   0.602000E+02   0.480000E+01     3.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     301   1  13   9   0.00   0.00  22.10  22.10   0.880000E+01   0.480000E+01     3.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     302   1  13  10   0.00   0.00  24.07  24.07   0.910000E+01   0.520000E+01     3.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     303   1  13  11   0.00   0.00  26.11  26.11   0.240000E+01   0.680000E+01     3.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     304   1  13  12   0.00   0.00  28.22  28.22   0.131000E+02   0.880000E+01     3.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     305   1  13  13   0.00   0.00  30.41  30.41  -0.350000E+01   0.121000E+02     3.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     306   1  13  14   0.00   0.00  32.66  32.66  -0.213000E+02   0.171000E+02     3.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     307   1  13  15   0.00   0.00  35.00  35.00   0.189000E+02   0.263000E+02     3.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     308   1  13  16   0.00   0.00  37.43  37.43   0.146000E+02   0.395000E+02     3.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     309   1  13  17   0.00   0.00  39.95  39.95   0.532000E+02   0.653000E+02     3.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     310   1  13  18   0.00   0.00  42.59  42.59   0.262000E+02   0.110200E+03     3.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     311   1  13  19   0.00   0.00  45.35  45.35  -0.338500E+03   0.228800E+03     3.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     312   1  15   0   0.00   0.00  12.52  12.52  -0.500000E+00   0.260000E+01     3.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     313   1  15   1   0.00   0.00  12.70  12.70   0.760000E+01   0.160000E+01     3.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     314   1  15   2   0.00   0.00  13.21  13.21   0.970000E+01   0.250000E+01     3.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     315   1  15   3   0.00   0.00  14.02  14.02   0.285000E+02   0.290000E+01     3.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     316   1  15   4   0.00   0.00  15.10  15.10   0.211000E+02   0.320000E+01     3.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     317   1  15   5   0.00   0.00  16.38  16.38   0.173000E+02   0.340000E+01     3.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     318   1  15   6   0.00   0.00  17.84  17.84  -0.120000E+01   0.430000E+01     3.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     319   1  15   7   0.00   0.00  19.44  19.44   0.191000E+02   0.470000E+01     3.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     320   1  15   8   0.00   0.00  21.16  21.16   0.198000E+02   0.490000E+01     3.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     321   1  15   9   0.00   0.00  22.98  22.98   0.106000E+02   0.500000E+01     3.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     322   1  15  10   0.00   0.00  24.89  24.89   0.111000E+02   0.660000E+01     3.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     323   1  15  11   0.00   0.00  26.89  26.89   0.121000E+02   0.760000E+01     3.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     324   1  15  12   0.00   0.00  28.96  28.96   0.193000E+02   0.990000E+01     3.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     325   1  15  13   0.00   0.00  31.11  31.11   0.317000E+02   0.135000E+02     3.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     326   1  15  14   0.00   0.00  33.34  33.34  -0.269000E+02   0.182000E+02     3.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     327   1  15  15   0.00   0.00  35.66  35.66   0.101000E+02   0.276000E+02     3.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     328   1  15  16   0.00   0.00  38.07  38.07  -0.362000E+02   0.411000E+02     3.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     329   1  15  17   0.00   0.00  40.58  40.58   0.298000E+02   0.701000E+02     3.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     330   1  15  18   0.00   0.00  43.21  43.21  -0.181700E+03   0.112900E+03     3.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     331   1  17   0   0.00   0.00  14.10  14.10   0.105000E+02   0.290000E+01     3.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     332   1  17   1   0.00   0.00  14.26  14.26   0.169000E+02   0.220000E+01     3.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     333   1  17   2   0.00   0.00  14.72  14.72   0.500000E+01   0.240000E+01     3.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     334   1  17   3   0.00   0.00  15.46  15.46   0.181000E+02   0.300000E+01     3.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     335   1  17   4   0.00   0.00  16.45  16.45   0.990000E+01   0.340000E+01     3.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     336   1  17   5   0.00   0.00  17.65  17.65   0.850000E+01   0.410000E+01     3.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     337   1  17   6   0.00   0.00  19.02  19.02   0.315000E+02   0.440000E+01     3.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     338   1  17   7   0.00   0.00  20.55  20.55   0.197000E+02   0.540000E+01     3.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     339   1  17   8   0.00   0.00  22.19  22.19   0.114000E+02   0.460000E+01     3.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     340   1  17   9   0.00   0.00  23.95  23.95   0.126000E+02   0.570000E+01     3.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     341   1  17  10   0.00   0.00  25.81  25.81   0.107000E+02   0.720000E+01     3.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     342   1  17  11   0.00   0.00  27.76  27.76  -0.900000E+01   0.930000E+01     3.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     343   1  17  12   0.00   0.00  29.79  29.79  -0.110000E+01   0.116000E+02     3.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     344   1  17  13   0.00   0.00  31.91  31.91   0.500000E+00   0.158000E+02     3.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     345   1  17  14   0.00   0.00  34.11  34.11   0.610000E+01   0.224000E+02     3.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     346   1  17  15   0.00   0.00  36.41  36.41  -0.130000E+01   0.298000E+02     3.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     347   1  17  16   0.00   0.00  38.80  38.80   0.406000E+02   0.451000E+02     3.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     348   1  17  17   0.00   0.00  41.30  41.30  -0.649000E+02   0.747000E+02     3.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     349   1  17  18   0.00   0.00  43.92  43.92  -0.239000E+02   0.120200E+03     3.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     350   1  19   0   0.00   0.00  15.71  15.71   0.740000E+01   0.410000E+01     3.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     351   1  19   1   0.00   0.00  15.85  15.85   0.135000E+02   0.290000E+01     3.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     352   1  19   2   0.00   0.00  16.27  16.27   0.900000E+01   0.300000E+01     3.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     353   1  19   3   0.00   0.00  16.95  16.95   0.152000E+02   0.320000E+01     3.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     354   1  19   4   0.00   0.00  17.87  17.87   0.193000E+02   0.360000E+01     3.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     355   1  19   5   0.00   0.00  18.99  18.99   0.420000E+01   0.430000E+01     3.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     356   1  19   6   0.00   0.00  20.28  20.28   0.349000E+02   0.530000E+01     3.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     357   1  19   7   0.00   0.00  21.73  21.73   0.230000E+02   0.460000E+01     3.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     358   1  19   8   0.00   0.00  23.31  23.31  -0.800000E+01   0.520000E+01     3.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     359   1  19   9   0.00   0.00  25.01  25.01   0.770000E+01   0.640000E+01     3.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     360   1  19  10   0.00   0.00  26.81  26.81   0.990000E+01   0.820000E+01     3.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     361   1  19  11   0.00   0.00  28.71  28.71   0.135000E+02   0.106000E+02     3.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     362   1  19  12   0.00   0.00  30.71  30.71   0.380000E+01   0.130000E+02     3.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     363   1  19  13   0.00   0.00  32.79  32.79   0.291000E+02   0.179000E+02     3.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     364   1  19  14   0.00   0.00  34.97  34.97   0.800000E+00   0.252000E+02     3.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     365   1  19  15   0.00   0.00  37.24  37.24   0.217000E+02   0.377000E+02     3.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     366   1  19  16   0.00   0.00  39.61  39.61   0.197000E+02   0.569000E+02     3.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     367   1  19  17   0.00   0.00  42.10  42.10   0.297000E+02   0.102500E+03     3.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     368   1  19  18   0.00   0.00  44.72  44.72   0.822000E+02   0.155800E+03     3.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     369   1  21   0   0.00   0.00  17.34  17.34   0.290000E+01   0.620000E+01     3.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     370   1  21   1   0.00   0.00  17.47  17.47   0.313000E+02   0.490000E+01     3.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     371   1  21   2   0.00   0.00  17.85  17.85   0.111000E+02   0.400000E+01     3.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     372   1  21   3   0.00   0.00  18.48  18.48   0.840000E+01   0.370000E+01     3.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     373   1  21   4   0.00   0.00  19.33  19.33   0.350000E+01   0.360000E+01     3.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     374   1  21   5   0.00   0.00  20.38  20.38   0.109000E+02   0.400000E+01     3.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     375   1  21   6   0.00   0.00  21.61  21.61   0.196000E+02   0.520000E+01     3.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     376   1  21   7   0.00   0.00  22.99  22.99   0.940000E+01   0.490000E+01     3.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     377   1  21   8   0.00   0.00  24.51  24.51   0.100000E+01   0.620000E+01     3.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     378   1  21   9   0.00   0.00  26.15  26.15  -0.430000E+01   0.780000E+01     3.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     379   1  21  10   0.00   0.00  27.90  27.90   0.353000E+02   0.960000E+01     3.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     380   1  21  11   0.00   0.00  29.75  29.75   0.120000E+01   0.125000E+02     3.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     381   1  21  12   0.00   0.00  31.71  31.71  -0.222000E+02   0.167000E+02     3.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     382   1  21  13   0.00   0.00  33.76  33.76  -0.400000E+01   0.203000E+02     3.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     383   1  21  14   0.00   0.00  35.90  35.90   0.243000E+02   0.289000E+02     3.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     384   1  21  15   0.00   0.00  38.15  38.15   0.310000E+02   0.435000E+02     3.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     385   1  21  16   0.00   0.00  40.51  40.51  -0.267000E+02   0.670000E+02     3.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     386   1  21  17   0.00   0.00  42.99  42.99  -0.323000E+02   0.111900E+03     3.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     387   1  23   0   0.00   0.00  18.98  18.98   0.209000E+02   0.191000E+02     3.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     388   1  23   1   0.00   0.00  19.10  19.10   0.167000E+02   0.730000E+01     3.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     389   1  23   2   0.00   0.00  19.46  19.46  -0.270000E+01   0.680000E+01     3.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     390   1  23   3   0.00   0.00  20.05  20.05   0.100000E+00   0.430000E+01     3.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     391   1  23   4   0.00   0.00  20.85  20.85   0.520000E+01   0.400000E+01     3.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     392   1  23   5   0.00   0.00  21.84  21.84   0.290000E+01   0.420000E+01     3.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     393   1  23   6   0.00   0.00  23.00  23.00   0.270000E+02   0.460000E+01     3.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     394   1  23   7   0.00   0.00  24.32  24.32   0.880000E+01   0.650000E+01     3.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     395   1  23   8   0.00   0.00  25.78  25.78  -0.430000E+01   0.740000E+01     3.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     396   1  23   9   0.00   0.00  27.36  27.36  -0.125000E+02   0.860000E+01     3.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     397   1  23  10   0.00   0.00  29.06  29.06   0.496000E+02   0.116000E+02     3.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     398   1  23  11   0.00   0.00  30.87  30.87   0.760000E+01   0.146000E+02     3.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     399   1  23  12   0.00   0.00  32.79  32.79  -0.456000E+02   0.195000E+02     3.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     400   1  23  13   0.00   0.00  34.80  34.80   0.252000E+02   0.247000E+02     4.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     401   1  23  14   0.00   0.00  36.93  36.93  -0.408000E+02   0.332000E+02     4.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     402   1  23  15   0.00   0.00  39.15  39.15   0.454000E+02   0.502000E+02     4.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     403   1  23  16   0.00   0.00  41.50  41.50   0.893000E+02   0.773000E+02     4.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     404   1  23  17   0.00   0.00  43.97  43.97  -0.586000E+02   0.122400E+03     4.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     405   1  25   0   0.00   0.00  20.65  20.65  -0.141000E+02   0.424000E+02     4.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     406   1  25   1   0.00   0.00  20.76  20.76   0.380000E+01   0.117000E+02     4.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     407   1  25   2   0.00   0.00  21.10  21.10  -0.119000E+02   0.990000E+01     4.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     408   1  25   3   0.00   0.00  21.65  21.65   0.340000E+01   0.660000E+01     4.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     409   1  25   4   0.00   0.00  22.40  22.40   0.150000E+01   0.510000E+01     4.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     410   1  25   5   0.00   0.00  23.34  23.34   0.149000E+02   0.450000E+01     4.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     411   1  25   6   0.00   0.00  24.44  24.44   0.150000E+02   0.540000E+01     4.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     412   1  25   7   0.00   0.00  25.71  25.71   0.147000E+02   0.660000E+01     4.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     413   1  25   8   0.00   0.00  27.11  27.11   0.147000E+02   0.880000E+01     4.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     414   1  25   9   0.00   0.00  28.65  28.65   0.280000E+01   0.108000E+02     4.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     415   1  25  10   0.00   0.00  30.30  30.30   0.147000E+02   0.137000E+02     4.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     416   1  25  11   0.00   0.00  32.07  32.07  -0.583000E+02   0.175000E+02     4.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     417   1  25  12   0.00   0.00  33.95  33.95   0.611000E+02   0.238000E+02     4.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     418   1  25  13   0.00   0.00  35.93  35.93   0.195000E+02   0.337000E+02     4.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     419   1  25  14   0.00   0.00  38.03  38.03   0.100000E+00   0.409000E+02     4.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     420   1  25  15   0.00   0.00  40.24  40.24   0.175000E+02   0.591000E+02     4.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     421   1  25  16   0.00   0.00  42.57  42.57  -0.360000E+02   0.961000E+02     4.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     422   1  25  17   0.00   0.00  45.03  45.03  -0.591000E+02   0.147800E+03     4.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     423   1  27   1   0.00   0.00  22.45  22.45   0.623000E+02   0.221000E+02     4.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     424   1  27   2   0.00   0.00  22.76  22.76   0.129000E+02   0.168000E+02     4.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     425   1  27   3   0.00   0.00  23.28  23.28   0.141000E+02   0.880000E+01     4.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     426   1  27   4   0.00   0.00  23.99  23.99   0.111000E+02   0.660000E+01     4.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     427   1  27   5   0.00   0.00  24.88  24.88   0.140000E+02   0.630000E+01     4.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     428   1  27   6   0.00   0.00  25.94  25.94   0.850000E+01   0.650000E+01     4.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     429   1  27   7   0.00   0.00  27.15  27.15   0.220000E+01   0.760000E+01     4.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     430   1  27   8   0.00   0.00  28.51  28.51   0.196000E+02   0.970000E+01     4.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     431   1  27   9   0.00   0.00  30.00  30.00   0.164000E+02   0.134000E+02     4.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     432   1  27  10   0.00   0.00  31.61  31.61   0.900000E+00   0.173000E+02     4.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     433   1  27  11   0.00   0.00  33.34  33.34  -0.198000E+02   0.215000E+02     4.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     434   1  27  12   0.00   0.00  35.18  35.18  -0.245000E+02   0.296000E+02     4.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     435   1  27  13   0.00   0.00  37.14  37.14   0.179000E+02   0.411000E+02     4.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     436   1  27  14   0.00   0.00  39.21  39.21  -0.572000E+02   0.572000E+02     4.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     437   1  27  15   0.00   0.00  41.40  41.40  -0.386000E+02   0.704000E+02     4.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     438   1  27  16   0.00   0.00  43.72  43.72  -0.636000E+02   0.109000E+03     4.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     439   1  29   1   0.00   0.00  24.16  24.16  -0.395000E+02   0.350000E+02     4.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     440   1  29   2   0.00   0.00  24.46  24.46  -0.384000E+02   0.293000E+02     4.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     441   1  29   3   0.00   0.00  24.95  24.95   0.106000E+02   0.145000E+02     4.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     442   1  29   4   0.00   0.00  25.62  25.62   0.710000E+01   0.980000E+01     4.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     443   1  29   5   0.00   0.00  26.47  26.47   0.900000E+01   0.870000E+01     4.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     444   1  29   6   0.00   0.00  27.49  27.49  -0.760000E+01   0.800000E+01     4.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     445   1  29   7   0.00   0.00  28.66  28.66   0.110000E+01   0.930000E+01     4.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     446   1  29   8   0.00   0.00  29.97  29.97  -0.171000E+02   0.119000E+02     4.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     447   1  29   9   0.00   0.00  31.41  31.41   0.680000E+01   0.143000E+02     4.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     448   1  29  10   0.00   0.00  32.98  32.98   0.105000E+02   0.218000E+02     4.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     449   1  29  11   0.00   0.00  34.68  34.68   0.122000E+02   0.284000E+02     4.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     450   1  29  12   0.00   0.00  36.49  36.49   0.333000E+02   0.376000E+02     4.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     451   1  29  13   0.00   0.00  38.42  38.42   0.152000E+02   0.518000E+02     4.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     452   1  29  14   0.00   0.00  40.47  40.47   0.170100E+03   0.756000E+02     4.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     453   1  29  15   0.00   0.00  42.65  42.65   0.460000E+02   0.913000E+02     4.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     454   1  29  16   0.00   0.00  44.97  44.97   0.275000E+02   0.139600E+03     4.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     455   1  31   2   0.00   0.00  26.18  26.18  -0.583000E+02   0.514000E+02     4.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     456   1  31   3   0.00   0.00  26.64  26.64  -0.309000E+02   0.339000E+02     4.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     457   1  31   4   0.00   0.00  27.29  27.29   0.560000E+01   0.177000E+02     4.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     458   1  31   5   0.00   0.00  28.11  28.11   0.439000E+02   0.123000E+02     4.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     459   1  31   6   0.00   0.00  29.08  29.08   0.103000E+02   0.102000E+02     4.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     460   1  31   7   0.00   0.00  30.21  30.21  -0.540000E+01   0.116000E+02     4.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     461   1  31   8   0.00   0.00  31.48  31.48   0.950000E+01   0.152000E+02     4.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     462   1  31   9   0.00   0.00  32.89  32.89   0.222000E+02   0.184000E+02     4.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     463   1  31  10   0.00   0.00  34.42  34.42  -0.328000E+02   0.228000E+02     4.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     464   1  31  11   0.00   0.00  36.08  36.08   0.691000E+02   0.370000E+02     4.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     465   1  31  12   0.00   0.00  37.87  37.87  -0.300000E+01   0.475000E+02     4.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     466   1  31  13   0.00   0.00  39.78  39.78  -0.172000E+02   0.676000E+02     4.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     467   1  31  14   0.00   0.00  41.81  41.81   0.778000E+02   0.988000E+02     4.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     468   1  31  15   0.00   0.00  43.98  43.98  -0.898000E+02   0.146900E+03     4.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     469   1  33   2   0.00   0.00  27.93  27.93  -0.500000E+00   0.125100E+03     4.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     470   1  33   3   0.00   0.00  28.38  28.38  -0.100200E+03   0.656000E+02     4.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     471   1  33   4   0.00   0.00  29.00  29.00   0.477000E+02   0.274000E+02     4.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     472   1  33   5   0.00   0.00  29.78  29.78  -0.104000E+02   0.160000E+02     4.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     473   1  33   6   0.00   0.00  30.72  30.72   0.170000E+02   0.140000E+02     4.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     474   1  33   7   0.00   0.00  31.82  31.82  -0.500000E+00   0.148000E+02     4.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     475   1  33   8   0.00   0.00  33.05  33.05   0.860000E+01   0.176000E+02     4.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     476   1  33   9   0.00   0.00  34.42  34.42  -0.250000E+02   0.239000E+02     4.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     477   1  33  10   0.00   0.00  35.93  35.93  -0.233000E+02   0.294000E+02     4.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     478   1  33  11   0.00   0.00  37.56  37.56   0.911000E+02   0.391000E+02     4.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     479   1  33  12   0.00   0.00  39.32  39.32  -0.613000E+02   0.652000E+02     4.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     480   1  33  13   0.00   0.00  41.21  41.21   0.183400E+03   0.985000E+02     4.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     481   1  33  14   0.00   0.00  43.24  43.24  -0.103000E+03   0.129500E+03     4.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     482   1  35   3   0.00   0.00  30.14  30.14   0.501000E+02   0.124300E+03     4.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     483   1  35   4   0.00   0.00  30.74  30.74  -0.136000E+02   0.522000E+02     4.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     484   1  35   5   0.00   0.00  31.50  31.50   0.289000E+02   0.470000E+02     4.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     485   1  35   6   0.00   0.00  32.41  32.41   0.286000E+02   0.241000E+02     4.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     486   1  35   7   0.00   0.00  33.48  33.48  -0.285000E+02   0.207000E+02     4.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     487   1  35   8   0.00   0.00  34.68  34.68   0.322000E+02   0.238000E+02     4.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     488   1  35   9   0.00   0.00  36.02  36.02  -0.920000E+01   0.318000E+02     4.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     489   1  35  10   0.00   0.00  37.50  37.50  -0.322000E+02   0.406000E+02     4.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     490   1  35  11   0.00   0.00  39.11  39.11  -0.811000E+02   0.512000E+02     4.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     491   1  35  12   0.00   0.00  40.85  40.85   0.783000E+02   0.683000E+02     4.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     492   1  35  13   0.00   0.00  42.73  42.73   0.550000E+02   0.123200E+03     4.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     493   1  35  14   0.00   0.00  44.75  44.75   0.185500E+03   0.180000E+03     4.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     494   1  37   4   0.00   0.00  32.53  32.53   0.730000E+02   0.920000E+02     4.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     495   1  37   5   0.00   0.00  33.26  33.26   0.345000E+02   0.704000E+02     4.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     496   1  37   6   0.00   0.00  34.15  34.15   0.148000E+02   0.339000E+02     4.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     497   1  37   7   0.00   0.00  35.19  35.19  -0.175000E+02   0.271000E+02     4.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     498   1  37   8   0.00   0.00  36.37  36.37   0.240000E+01   0.316000E+02     4.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     499   1  37   9   0.00   0.00  37.69  37.69  -0.390000E+02   0.440000E+02     4.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     500   1  37  10   0.00   0.00  39.14  39.14   0.612000E+02   0.556000E+02     5.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     501   1  37  11   0.00   0.00  40.73  40.73  -0.143100E+03   0.715000E+02     5.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     502   1  37  12   0.00   0.00  42.46  42.46   0.141700E+03   0.925000E+02     5.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     503   1  37  13   0.00   0.00  44.33  44.33   0.995000E+02   0.126800E+03     5.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     504   1  39   6   0.00   0.00  35.95  35.95  -0.608000E+02   0.519000E+02     5.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     505   1  39   7   0.00   0.00  36.96  36.96  -0.608000E+02   0.397000E+02     5.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     506   1  39   8   0.00   0.00  38.12  38.12   0.954000E+02   0.461000E+02     5.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     507   1  39   9   0.00   0.00  39.42  39.42   0.136900E+03   0.553000E+02     5.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     508   1  39  10   0.00   0.00  40.85  40.85   0.108900E+03   0.807000E+02     5.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     509   1  39  11   0.00   0.00  42.43  42.43   0.155000E+02   0.101200E+03     5.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     510   1  39  12   0.00   0.00  44.15  44.15  -0.104200E+03   0.122500E+03     5.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     511   1  41   7   0.00   0.00  38.79  38.79   0.200300E+03   0.896000E+02     5.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     512   1  41   8   0.00   0.00  39.93  39.93  -0.434000E+02   0.727000E+02     5.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     513   1  41   9   0.00   0.00  41.21  41.21  -0.213000E+02   0.802000E+02     5.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     514   1  41  10   0.00   0.00  42.64  42.64  -0.151400E+03   0.126000E+03     5.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     515   1  41  11   0.00   0.00  44.21  44.21   0.403000E+03   0.155000E+03     5.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     516   1  43   7   0.00   0.00  40.68  40.68  -0.850000E+01   0.130400E+03     5.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     517   1  43   8   0.00   0.00  41.81  41.81   0.249500E+03   0.993000E+02     5.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     518   1  43   9   0.00   0.00  43.09  43.09   0.247000E+02   0.113700E+03     5.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     519   1  43  10   0.00   0.00  44.50  44.50   0.209700E+03   0.189600E+03     5.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     520   2   0   2   0.00   0.00   7.94   7.94   0.224000E+02   0.160000E+01     5.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     521   2   0   3   0.00   0.00   9.21   9.21  -0.900000E+00   0.140000E+01     5.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     522   2   0   4   0.00   0.00  10.74  10.74   0.388000E+02   0.240000E+01     5.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     523   2   0   5   0.00   0.00  12.44  12.44   0.150000E+01   0.230000E+01     5.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     524   2   0   6   0.00   0.00  14.27  14.27   0.820000E+01   0.270000E+01     5.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     525   2   0   7   0.00   0.00  16.18  16.18  -0.300000E+00   0.310000E+01     5.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     526   2   0   8   0.00   0.00  18.17  18.17   0.832000E+02   0.630000E+01     5.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     527   2   0   9   0.00   0.00  20.21  20.21  -0.130000E+01   0.570000E+01     5.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     528   2   0  10   0.00   0.00  22.31  22.31   0.144000E+02   0.820000E+01     5.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     529   2   0  11   0.00   0.00  24.46  24.46   0.700000E+01   0.150000E+02     5.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     530   2   0  12   0.00   0.00  26.66  26.66   0.648600E+03   0.365000E+02     5.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     531   2   0  13   0.00   0.00  28.92  28.92   0.290000E+02   0.390000E+02     5.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     532   2   0  14   0.00   0.00  31.24  31.24   0.130500E+03   0.759000E+02     5.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     533   2   2   1   0.00   0.00   7.26   7.26   0.333000E+02   0.120000E+01     5.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     534   2   2   3   0.00   0.00   9.35   9.35   0.900000E+02   0.190000E+01     5.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     535   2   2   5   0.00   0.00  12.55  12.55   0.374400E+03   0.490000E+01     5.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     536   2   2   7   0.00   0.00  16.27  16.27   0.920000E+01   0.250000E+01     5.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     537   2   2   9   0.00   0.00  20.28  20.28   0.210000E+01   0.450000E+01     5.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     538   2   2  11   0.00   0.00  24.51  24.51   0.105000E+03   0.870000E+01     5.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     539   2   2  13   0.00   0.00  28.97  28.97   0.145400E+03   0.222000E+02     5.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     540   2   2  15   0.00   0.00  33.68  33.68  -0.565000E+02   0.604000E+02     5.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     541   2   4   0   0.00   0.00   7.49   7.49   0.840000E+01   0.210000E+01     5.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     542   2   4   1   0.00   0.00   7.77   7.77   0.115000E+02   0.100000E+01     5.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     543   2   4   2   0.00   0.00   8.57   8.57   0.274800E+03   0.460000E+01     5.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     544   2   4   3   0.00   0.00   9.75   9.75   0.151200E+03   0.280000E+01     5.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     545   2   4   4   0.00   0.00  11.21  11.21   0.174000E+02   0.160000E+01     5.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     546   2   4   5   0.00   0.00  12.86  12.86   0.532300E+03   0.610000E+01     5.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     547   2   4   6   0.00   0.00  14.64  14.64   0.224000E+02   0.250000E+01     5.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     548   2   4   7   0.00   0.00  16.51  16.51   0.226000E+02   0.250000E+01     5.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     549   2   4   8   0.00   0.00  18.46  18.46   0.182100E+03   0.420000E+01     5.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     550   2   4   9   0.00   0.00  20.48  20.48   0.209000E+02   0.460000E+01     5.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     551   2   4  10   0.00   0.00  22.56  22.56   0.917000E+02   0.570000E+01     5.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     552   2   4  11   0.00   0.00  24.69  24.69   0.635000E+02   0.920000E+01     5.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     553   2   4  12   0.00   0.00  26.88  26.88   0.197000E+02   0.129000E+02     5.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     554   2   4  13   0.00   0.00  29.13  29.13   0.586000E+02   0.182000E+02     5.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     555   2   4  14   0.00   0.00  31.44  31.44   0.555000E+02   0.258000E+02     5.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     556   2   4  15   0.00   0.00  33.82  33.82   0.202000E+02   0.375000E+02     5.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     557   2   4  16   0.00   0.00  36.28  36.28   0.108800E+03   0.106000E+03     5.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     558   2   4  17   0.00   0.00  38.83  38.83  -0.743000E+02   0.159800E+03     5.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     559   2   6   1   0.00   0.00   8.56   8.56   0.629000E+02   0.190000E+01     5.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     560   2   6   3   0.00   0.00  10.40  10.40   0.413500E+03   0.750000E+01     5.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     561   2   6   5   0.00   0.00  13.36  13.36   0.658300E+03   0.590000E+01     5.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     562   2   6   7   0.00   0.00  16.91  16.91   0.121700E+03   0.340000E+01     5.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     563   2   6   9   0.00   0.00  20.82  20.82   0.154000E+02   0.390000E+01     5.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     564   2   6  11   0.00   0.00  24.98  24.98   0.358000E+02   0.700000E+01     5.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     565   2   6  13   0.00   0.00  29.39  29.39   0.117300E+03   0.176000E+02     5.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     566   2   6  15   0.00   0.00  34.06  34.06  -0.485000E+02   0.502000E+02     5.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     567   2   6  17   0.00   0.00  39.06  39.06   0.172000E+02   0.944000E+02     5.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     568   2   8   0   0.00   0.00   9.33   9.33   0.430000E+01   0.160000E+01     5.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     569   2   8   1   0.00   0.00   9.56   9.56   0.218000E+02   0.130000E+01     5.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     570   2   8   2   0.00   0.00  10.22  10.22   0.458000E+03   0.430000E+01     5.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     571   2   8   3   0.00   0.00  11.24  11.24   0.812000E+02   0.200000E+01     5.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     572   2   8   4   0.00   0.00  12.53  12.53   0.941000E+02   0.230000E+01     5.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     573   2   8   5   0.00   0.00  14.04  14.04   0.421500E+03   0.590000E+01     5.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     574   2   8   6   0.00   0.00  15.69  15.69   0.270000E+02   0.310000E+01     5.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     575   2   8   7   0.00   0.00  17.46  17.46   0.110300E+03   0.440000E+01     5.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     576   2   8   8   0.00   0.00  19.33  19.33   0.420000E+01   0.360000E+01     5.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     577   2   8   9   0.00   0.00  21.28  21.28   0.281000E+02   0.430000E+01     5.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     578   2   8  10   0.00   0.00  23.30  23.30   0.732000E+02   0.550000E+01     5.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     579   2   8  11   0.00   0.00  25.38  25.38   0.135000E+03   0.810000E+01     5.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     580   2   8  12   0.00   0.00  27.54  27.54   0.506000E+02   0.107000E+02     5.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     581   2   8  13   0.00   0.00  29.75  29.75   0.262000E+03   0.171000E+02     5.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     582   2   8  14   0.00   0.00  32.04  32.04   0.249100E+03   0.248000E+02     5.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     583   2   8  15   0.00   0.00  34.40  34.40   0.247000E+02   0.369000E+02     5.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     584   2   8  16   0.00   0.00  36.84  36.84  -0.521000E+02   0.633000E+02     5.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     585   2   8  17   0.00   0.00  39.37  39.37   0.114700E+03   0.990000E+02     5.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     586   2   8  18   0.00   0.00  42.02  42.02   0.457800E+03   0.172000E+03     5.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     587   2  10   1   0.00   0.00  10.71  10.71   0.600000E+00   0.120000E+01     5.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     588   2  10   3   0.00   0.00  12.24  12.24   0.230300E+03   0.450000E+01     5.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     589   2  10   5   0.00   0.00  14.86  14.86   0.229400E+03   0.490000E+01     5.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     590   2  10   7   0.00   0.00  18.15  18.15   0.253000E+02   0.340000E+01     5.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     591   2  10   9   0.00   0.00  21.86  21.86   0.171000E+02   0.420000E+01     5.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     592   2  10  11   0.00   0.00  25.90  25.90   0.291300E+03   0.940000E+01     5.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     593   2  10  13   0.00   0.00  30.21  30.21   0.780000E+01   0.138000E+02     5.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     594   2  10  15   0.00   0.00  34.82  34.82   0.101800E+03   0.317000E+02     5.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     595   2  10  17   0.00   0.00  39.78  39.78   0.158400E+03   0.701000E+02     5.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     596   2  12   0   0.00   0.00  11.79  11.79   0.510000E+01   0.190000E+01     5.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     597   2  12   1   0.00   0.00  11.98  11.98   0.960000E+02   0.220000E+01     5.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     598   2  12   2   0.00   0.00  12.52  12.52   0.332500E+03   0.410000E+01     5.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     599   2  12   3   0.00   0.00  13.37  13.37   0.928000E+02   0.300000E+01     5.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     600   2  12   4   0.00   0.00  14.49  14.49   0.237000E+02   0.310000E+01     6.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     601   2  12   5   0.00   0.00  15.82  15.82  -0.500000E+01   0.330000E+01     6.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     602   2  12   6   0.00   0.00  17.32  17.32   0.100300E+03   0.420000E+01     6.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     603   2  12   7   0.00   0.00  18.96  18.96   0.302100E+03   0.590000E+01     6.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     604   2  12   8   0.00   0.00  20.71  20.71   0.915000E+02   0.480000E+01     6.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     605   2  12   9   0.00   0.00  22.56  22.56   0.618000E+02   0.480000E+01     6.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     606   2  12  10   0.00   0.00  24.50  24.50   0.305800E+03   0.780000E+01     6.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     607   2  12  11   0.00   0.00  26.51  26.51   0.196500E+03   0.920000E+01     6.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     608   2  12  12   0.00   0.00  28.60  28.60   0.243000E+02   0.115000E+02     6.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     609   2  12  13   0.00   0.00  30.77  30.77   0.810000E+01   0.162000E+02     6.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     610   2  12  14   0.00   0.00  33.02  33.02   0.124900E+03   0.218000E+02     6.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     611   2  12  15   0.00   0.00  35.34  35.34   0.105000E+02   0.286000E+02     6.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     612   2  12  16   0.00   0.00  37.76  37.76  -0.253000E+02   0.447000E+02     6.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     613   2  12  17   0.00   0.00  40.28  40.28  -0.209000E+02   0.749000E+02     6.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     614   2  12  18   0.00   0.00  42.91  42.91   0.215600E+03   0.119500E+03     6.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     615   2  14   1   0.00   0.00  13.32  13.32   0.265000E+02   0.200000E+01     6.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     616   2  14   3   0.00   0.00  14.60  14.60   0.878000E+02   0.280000E+01     6.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     617   2  14   5   0.00   0.00  16.88  16.88   0.130000E+02   0.310000E+01     6.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     618   2  14   7   0.00   0.00  19.88  19.88   0.603000E+02   0.440000E+01     6.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     619   2  14   9   0.00   0.00  23.36  23.36  -0.240000E+01   0.480000E+01     6.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     620   2  14  11   0.00   0.00  27.23  27.23   0.841000E+02   0.920000E+01     6.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     621   2  14  13   0.00   0.00  31.42  31.42   0.479000E+02   0.157000E+02     6.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     622   2  14  15   0.00   0.00  35.95  35.95   0.482000E+02   0.300000E+02     6.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     623   2  14  17   0.00   0.00  40.86  40.86   0.211000E+02   0.806000E+02     6.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     624   2  16   0   0.00   0.00  14.59  14.59  -0.220000E+01   0.340000E+01     6.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     625   2  16   1   0.00   0.00  14.74  14.74   0.111630E+04   0.870000E+01     6.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     626   2  16   2   0.00   0.00  15.19  15.19   0.736000E+02   0.300000E+01     6.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     627   2  16   3   0.00   0.00  15.91  15.91   0.556000E+02   0.310000E+01     6.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     628   2  16   4   0.00   0.00  16.87  16.87   0.143000E+02   0.310000E+01     6.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     629   2  16   5   0.00   0.00  18.05  18.05   0.139200E+03   0.430000E+01     6.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     630   2  16   6   0.00   0.00  19.40  19.40   0.169900E+03   0.520000E+01     6.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     631   2  16   7   0.00   0.00  20.89  20.89   0.237500E+03   0.640000E+01     6.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     632   2  16   8   0.00   0.00  22.52  22.52   0.192000E+02   0.450000E+01     6.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     633   2  16   9   0.00   0.00  24.26  24.26   0.382900E+03   0.800000E+01     6.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     634   2  16  10   0.00   0.00  26.10  26.10   0.799000E+02   0.720000E+01     6.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     635   2  16  11   0.00   0.00  28.04  28.04   0.204000E+02   0.910000E+01     6.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     636   2  16  12   0.00   0.00  30.06  30.06   0.970000E+01   0.122000E+02     6.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     637   2  16  13   0.00   0.00  32.16  32.16   0.880000E+01   0.167000E+02     6.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     638   2  16  14   0.00   0.00  34.36  34.36   0.807000E+02   0.248000E+02     6.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     639   2  16  15   0.00   0.00  36.65  36.65   0.151000E+02   0.362000E+02     6.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     640   2  16  16   0.00   0.00  39.04  39.04   0.119000E+02   0.502000E+02     6.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     641   2  16  17   0.00   0.00  41.53  41.53   0.820000E+01   0.852000E+02     6.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     642   2  16  18   0.00   0.00  44.15  44.15   0.153700E+03   0.136000E+03     6.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     643   2  18   1   0.00   0.00  16.20  16.20   0.200000E+01   0.280000E+01     6.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     644   2  18   3   0.00   0.00  17.29  17.29   0.176000E+02   0.340000E+01     6.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     645   2  18   5   0.00   0.00  19.29  19.29   0.614400E+03   0.900000E+01     6.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     646   2  18   7   0.00   0.00  22.00  22.00   0.204200E+03   0.620000E+01     6.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     647   2  18   9   0.00   0.00  25.25  25.25   0.607000E+02   0.610000E+01     6.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     648   2  18  11   0.00   0.00  28.93  28.93   0.609000E+02   0.105000E+02     6.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     649   2  18  13   0.00   0.00  33.00  33.00   0.140700E+03   0.198000E+02     6.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     650   2  18  15   0.00   0.00  37.43  37.43   0.259600E+03   0.418000E+02     6.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     651   2  18  17   0.00   0.00  42.29  42.29  -0.265000E+02   0.914000E+02     6.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     652   2  20   0   0.00   0.00  17.58  17.58  -0.100000E+00   0.430000E+01     6.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     653   2  20   1   0.00   0.00  17.71  17.71   0.247000E+02   0.400000E+01     6.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     654   2  20   2   0.00   0.00  18.10  18.10   0.384000E+02   0.410000E+01     6.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     655   2  20   3   0.00   0.00  18.72  18.72   0.130000E+01   0.350000E+01     6.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     656   2  20   4   0.00   0.00  19.56  19.56   0.140000E+01   0.370000E+01     6.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     657   2  20   5   0.00   0.00  20.60  20.60   0.474000E+02   0.420000E+01     6.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     658   2  20   6   0.00   0.00  21.82  21.82   0.301000E+02   0.470000E+01     6.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     659   2  20   7   0.00   0.00  23.19  23.19  -0.280000E+01   0.470000E+01     6.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     660   2  20   8   0.00   0.00  24.70  24.70   0.390000E+02   0.560000E+01     6.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     661   2  20   9   0.00   0.00  26.33  26.33   0.187000E+02   0.670000E+01     6.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     662   2  20  10   0.00   0.00  28.07  28.07   0.327000E+02   0.860000E+01     6.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     663   2  20  11   0.00   0.00  29.92  29.92  -0.550000E+01   0.114000E+02     6.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     664   2  20  12   0.00   0.00  31.87  31.87   0.841000E+02   0.160000E+02     6.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     665   2  20  13   0.00   0.00  33.91  33.91   0.884000E+02   0.216000E+02     6.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     666   2  20  14   0.00   0.00  36.05  36.05   0.203100E+03   0.315000E+02     6.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     667   2  20  15   0.00   0.00  38.30  38.30  -0.799000E+02   0.464000E+02     6.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     668   2  20  16   0.00   0.00  40.66  40.66   0.289400E+03   0.710000E+02     6.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     669   2  20  17   0.00   0.00  43.13  43.13  -0.513000E+02   0.120900E+03     6.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     670   2  22   1   0.00   0.00  19.26  19.26   0.118000E+02   0.620000E+01     6.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     671   2  22   3   0.00   0.00  20.20  20.20   0.923000E+02   0.510000E+01     6.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     672   2  22   5   0.00   0.00  21.98  21.98   0.480000E+01   0.440000E+01     6.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     673   2  22   7   0.00   0.00  24.45  24.45  -0.180000E+01   0.550000E+01     6.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     674   2  22   9   0.00   0.00  27.48  27.48   0.100100E+03   0.850000E+01     6.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     675   2  22  11   0.00   0.00  30.98  30.98   0.950000E+01   0.132000E+02     6.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     676   2  22  13   0.00   0.00  34.91  34.91   0.853000E+02   0.252000E+02     6.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     677   2  22  15   0.00   0.00  39.25  39.25  -0.810000E+01   0.529000E+02     6.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     678   2  22  17   0.00   0.00  44.07  44.07  -0.666000E+02   0.134000E+03     6.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     679   2  24   0   0.00   0.00  20.73  20.73   0.168000E+02   0.136000E+02     6.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     680   2  24   1   0.00   0.00  20.85  20.85   0.989000E+02   0.119000E+02     6.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     681   2  24   2   0.00   0.00  21.18  21.18   0.383000E+02   0.750000E+01     6.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     682   2  24   3   0.00   0.00  21.73  21.73   0.390000E+01   0.530000E+01     6.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     683   2  24   4   0.00   0.00  22.48  22.48   0.860000E+01   0.510000E+01     6.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     684   2  24   5   0.00   0.00  23.41  23.41   0.110000E+02   0.520000E+01     6.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     685   2  24   6   0.00   0.00  24.52  24.52   0.410000E+01   0.580000E+01     6.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     686   2  24   7   0.00   0.00  25.78  25.78   0.203000E+02   0.650000E+01     6.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     687   2  24   8   0.00   0.00  27.18  27.18   0.125600E+03   0.840000E+01     6.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     688   2  24   9   0.00   0.00  28.71  28.71   0.452000E+02   0.920000E+01     6.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     689   2  24  10   0.00   0.00  30.36  30.36   0.242000E+02   0.113000E+02     6.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     690   2  24  11   0.00   0.00  32.13  32.13   0.115000E+02   0.160000E+02     6.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     691   2  24  12   0.00   0.00  34.00  34.00   0.109000E+02   0.210000E+02     6.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     692   2  24  13   0.00   0.00  35.99  35.99   0.613000E+02   0.288000E+02     6.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     693   2  24  14   0.00   0.00  38.08  38.08   0.417000E+02   0.422000E+02     6.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     694   2  24  15   0.00   0.00  40.29  40.29  -0.351000E+02   0.619000E+02     6.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     695   2  24  16   0.00   0.00  42.62  42.62   0.517100E+03   0.999000E+02     6.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     696   2  24  17   0.00   0.00  45.09  45.09  -0.601000E+02   0.156400E+03     6.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     697   2  26   1   0.00   0.00  22.46  22.46   0.247900E+03   0.201000E+02     6.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     698   2  26   3   0.00   0.00  23.29  23.29   0.329000E+02   0.670000E+01     6.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     699   2  26   5   0.00   0.00  24.90  24.90   0.419000E+02   0.720000E+01     6.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     700   2  26   7   0.00   0.00  27.17  27.17   0.217100E+03   0.920000E+01     7.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     701   2  26   9   0.00   0.00  30.01  30.01   0.275900E+03   0.130000E+02     7.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     702   2  26  11   0.00   0.00  33.35  33.35   0.448000E+02   0.199000E+02     7.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     703   2  26  13   0.00   0.00  37.15  37.15   0.966000E+02   0.354000E+02     7.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     704   2  26  15   0.00   0.00  41.41  41.41  -0.528000E+02   0.739000E+02     7.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     705   2  28   0   0.00   0.00  24.01  24.01  -0.728000E+02   0.428000E+02     7.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     706   2  28   1   0.00   0.00  24.11  24.11   0.306000E+02   0.287000E+02     7.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     707   2  28   2   0.00   0.00  24.41  24.41   0.258000E+02   0.143000E+02     7.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     708   2  28   3   0.00   0.00  24.90  24.90   0.200700E+03   0.120000E+02     7.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     709   2  28   4   0.00   0.00  25.58  25.58  -0.630000E+01   0.840000E+01     7.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     710   2  28   5   0.00   0.00  26.43  26.43   0.150000E+02   0.980000E+01     7.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     711   2  28   6   0.00   0.00  27.44  27.44   0.155000E+02   0.920000E+01     7.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     712   2  28   7   0.00   0.00  28.61  28.61   0.304000E+02   0.990000E+01     7.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     713   2  28   8   0.00   0.00  29.93  29.93   0.101800E+03   0.119000E+02     7.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     714   2  28   9   0.00   0.00  31.37  31.37   0.323000E+03   0.159000E+02     7.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     715   2  28  10   0.00   0.00  32.94  32.94   0.100100E+03   0.176000E+02     7.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     716   2  28  11   0.00   0.00  34.64  34.64   0.103700E+03   0.218000E+02     7.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     717   2  28  12   0.00   0.00  36.45  36.45   0.980000E+01   0.379000E+02     7.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     718   2  28  13   0.00   0.00  38.38  38.38  -0.550000E+01   0.539000E+02     7.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     719   2  28  14   0.00   0.00  40.44  40.44  -0.185000E+02   0.802000E+02     7.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     720   2  28  15   0.00   0.00  42.62  42.62   0.212000E+02   0.122200E+03     7.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     721   2  28  16   0.00   0.00  44.93  44.93   0.369100E+03   0.185200E+03     7.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     722   2  30   1   0.00   0.00  25.79  25.79   0.930000E+01   0.412000E+02     7.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     723   2  30   3   0.00   0.00  26.55  26.55   0.221000E+02   0.189000E+02     7.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     724   2  30   5   0.00   0.00  28.01  28.01   0.446000E+02   0.129000E+02     7.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     725   2  30   7   0.00   0.00  30.12  30.12   0.268000E+02   0.123000E+02     7.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     726   2  30   9   0.00   0.00  32.80  32.80   0.187800E+03   0.207000E+02     7.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     727   2  30  11   0.00   0.00  36.00  36.00  -0.123000E+02   0.314000E+02     7.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     728   2  30  13   0.00   0.00  39.70  39.70  -0.117000E+02   0.719000E+02     7.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     729   2  30  15   0.00   0.00  43.90  43.90  -0.154800E+03   0.139700E+03     7.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     730   2  32   2   0.00   0.00  27.78  27.78   0.120700E+03   0.351000E+02     7.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     731   2  32   4   0.00   0.00  28.85  28.85   0.166000E+02   0.187000E+02     7.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     732   2  32   5   0.00   0.00  29.64  29.64   0.679000E+02   0.195000E+02     7.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     733   2  32   6   0.00   0.00  30.58  30.58   0.578000E+02   0.158000E+02     7.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     734   2  32   7   0.00   0.00  31.68  31.68   0.355000E+03   0.186000E+02     7.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     735   2  32   8   0.00   0.00  32.92  32.92   0.535000E+02   0.210000E+02     7.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     736   2  32   9   0.00   0.00  34.29  34.29  -0.840000E+01   0.241000E+02     7.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     737   2  32  10   0.00   0.00  35.80  35.80   0.770000E+01   0.307000E+02     7.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     738   2  32  11   0.00   0.00  37.44  37.44   0.420000E+01   0.414000E+02     7.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     739   2  32  12   0.00   0.00  39.20  39.20   0.303000E+02   0.661000E+02     7.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     740   2  32  13   0.00   0.00  41.09  41.09   0.208400E+03   0.992000E+02     7.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     741   2  32  14   0.00   0.00  43.11  43.11   0.268400E+03   0.134200E+03     7.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     742   2  32  15   0.00   0.00  45.28  45.28   0.637400E+03   0.200200E+03     7.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     743   2  34   3   0.00   0.00  29.95  29.95   0.220000E+01   0.484000E+02     7.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     744   2  34   5   0.00   0.00  31.31  31.31   0.165000E+02   0.218000E+02     7.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     745   2  34   7   0.00   0.00  33.29  33.29   0.227000E+03   0.220000E+02     7.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     746   2  34   9   0.00   0.00  35.85  35.85   0.593000E+02   0.342000E+02     7.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     747   2  34  11   0.00   0.00  38.94  38.94   0.301000E+02   0.557000E+02     7.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     748   2  34  13   0.00   0.00  42.56  42.56   0.800000E+01   0.118700E+03     7.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     749   2  36   3   0.00   0.00  31.71  31.71   0.120300E+03   0.825000E+02     7.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     750   2  36   4   0.00   0.00  32.29  32.29   0.112500E+03   0.419000E+02     7.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     751   2  36   5   0.00   0.00  33.03  33.03   0.665000E+02   0.299000E+02     7.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     752   2  36   6   0.00   0.00  33.92  33.92   0.740000E+01   0.309000E+02     7.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     753   2  36   7   0.00   0.00  34.96  34.96   0.194200E+03   0.351000E+02     7.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     754   2  36   8   0.00   0.00  36.15  36.15  -0.800000E+00   0.389000E+02     7.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     755   2  36   9   0.00   0.00  37.47  37.47   0.719000E+02   0.471000E+02     7.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     756   2  36  10   0.00   0.00  38.93  38.93   0.140000E+01   0.575000E+02     7.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     757   2  36  11   0.00   0.00  40.52  40.52  -0.107000E+03   0.718000E+02     7.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     758   2  36  12   0.00   0.00  42.25  42.25   0.138100E+03   0.122900E+03     7.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     759   2  36  13   0.00   0.00  44.12  44.12   0.275900E+03   0.168000E+03     7.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     760   2  38   5   0.00   0.00  34.80  34.80   0.182000E+02   0.680000E+02     7.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     761   2  38   7   0.00   0.00  36.69  36.69   0.153000E+02   0.473000E+02     7.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     762   2  38   9   0.00   0.00  39.15  39.15   0.146000E+02   0.621000E+02     7.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     763   2  38  11   0.00   0.00  42.17  42.17  -0.213900E+03   0.105100E+03     7.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     764   2  40   5   0.00   0.00  36.63  36.63   0.186500E+03   0.105200E+03     7.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     765   2  40   6   0.00   0.00  37.48  37.48   0.798000E+02   0.648000E+02     7.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     766   2  40   7   0.00   0.00  38.48  38.48   0.186600E+03   0.689000E+02     7.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     767   2  40   8   0.00   0.00  39.62  39.62   0.976000E+02   0.710000E+02     7.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     768   2  40   9   0.00   0.00  40.91  40.91   0.420000E+01   0.787000E+02     7.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     769   2  40  10   0.00   0.00  42.34  42.34   0.912000E+02   0.128100E+03     7.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     770   2  40  11   0.00   0.00  43.91  43.91   0.758000E+02   0.178900E+03     7.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     771   2  42   7   0.00   0.00  40.33  40.33   0.282800E+03   0.120500E+03     7.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     772   2  42   9   0.00   0.00  42.74  42.74   0.199300E+03   0.120400E+03     7.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     773   2  44   7   0.00   0.00  42.26  42.26   0.472000E+02   0.164500E+03     7.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     774   2  44   8   0.00   0.00  43.38  43.38   0.232400E+03   0.169100E+03     7.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     775   2  44   9   0.00   0.00  44.65  44.65   0.712000E+02   0.152400E+03     7.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     776   3   1   0   0.00   0.00  10.22  10.22  -0.100000E+00   0.160000E+01     7.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     777   3   1   1   0.00   0.00  10.43  10.43   0.110000E+01   0.180000E+01     7.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     778   3   1   2   0.00   0.00  11.04  11.04   0.150000E+01   0.160000E+01     7.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     779   3   1   3   0.00   0.00  11.99  11.99   0.188000E+02   0.190000E+01     7.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     780   3   1   4   0.00   0.00  13.22  13.22   0.570000E+01   0.220000E+01     7.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     781   3   1   5   0.00   0.00  14.65  14.65   0.780000E+01   0.230000E+01     7.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     782   3   1   6   0.00   0.00  16.25  16.25   0.530000E+01   0.270000E+01     7.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     783   3   1   7   0.00   0.00  17.97  17.97   0.157000E+02   0.360000E+01     7.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     784   3   1   8   0.00   0.00  19.80  19.80   0.620000E+01   0.390000E+01     7.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     785   3   1   9   0.00   0.00  21.71  21.71   0.430000E+01   0.430000E+01     7.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     786   3   1  10   0.00   0.00  23.70  23.70  -0.600000E+01   0.550000E+01     7.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     787   3   1  11   0.00   0.00  25.77  25.77   0.151000E+02   0.920000E+01     7.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     788   3   1  12   0.00   0.00  27.90  27.90   0.141000E+02   0.127000E+02     7.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     789   3   1  13   0.00   0.00  30.09  30.09   0.500000E+01   0.185000E+02     7.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     790   3   1  14   0.00   0.00  32.37  32.37   0.110000E+02   0.277000E+02     7.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     791   3   1  15   0.00   0.00  34.72  34.72   0.782000E+02   0.496000E+02     7.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     792   3   1  16   0.00   0.00  37.15  37.15   0.170400E+03   0.878000E+02     7.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     793   3   3   1   0.00   0.00  10.67  10.67   0.800000E+01   0.130000E+01     7.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     794   3   3   2   0.00   0.00  11.27  11.27   0.640000E+01   0.190000E+01     7.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     795   3   3   4   0.00   0.00  13.42  13.42   0.131000E+02   0.190000E+01     7.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     796   3   3   5   0.00   0.00  14.83  14.83   0.188000E+02   0.240000E+01     7.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     797   3   3   7   0.00   0.00  18.13  18.13   0.228000E+02   0.330000E+01     7.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     798   3   3   8   0.00   0.00  19.94  19.94   0.437000E+02   0.390000E+01     7.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     799   3   3  10   0.00   0.00  23.82  23.82   0.320000E+01   0.750000E+01     7.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     800   3   3  11   0.00   0.00  25.88  25.88   0.230000E+01   0.960000E+01     8.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     801   3   3  13   0.00   0.00  30.20  30.20  -0.106000E+02   0.213000E+02     8.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     802   3   3  14   0.00   0.00  32.46  32.46   0.310000E+01   0.292000E+02     8.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     803   3   3  16   0.00   0.00  37.24  37.24  -0.652000E+02   0.801000E+02     8.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     804   3   3  17   0.00   0.00  39.77  39.77   0.377000E+02   0.134300E+03     8.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     805   3   5   0   0.00   0.00  10.95  10.95   0.137000E+02   0.220000E+01     8.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     806   3   5   1   0.00   0.00  11.15  11.15   0.260000E+01   0.180000E+01     8.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     807   3   5   2   0.00   0.00  11.73  11.73   0.690000E+01   0.170000E+01     8.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     808   3   5   3   0.00   0.00  12.63  12.63   0.177000E+02   0.170000E+01     8.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     809   3   5   4   0.00   0.00  13.80  13.80   0.730000E+01   0.220000E+01     8.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     810   3   5   5   0.00   0.00  15.19  15.19   0.114000E+02   0.280000E+01     8.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     811   3   5   6   0.00   0.00  16.74  16.74   0.107000E+02   0.280000E+01     8.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     812   3   5   7   0.00   0.00  18.42  18.42   0.520000E+02   0.310000E+01     8.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     813   3   5   8   0.00   0.00  20.22  20.22   0.201000E+02   0.370000E+01     8.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     814   3   5   9   0.00   0.00  22.10  22.10   0.228000E+02   0.460000E+01     8.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     815   3   5  10   0.00   0.00  24.06  24.06   0.470000E+01   0.690000E+01     8.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     816   3   5  11   0.00   0.00  26.10  26.10   0.253000E+02   0.920000E+01     8.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     817   3   5  12   0.00   0.00  28.22  28.22   0.245000E+02   0.130000E+02     8.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     818   3   5  13   0.00   0.00  30.40  30.40   0.500000E+01   0.193000E+02     8.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     819   3   5  14   0.00   0.00  32.66  32.66   0.550000E+01   0.280000E+02     8.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     820   3   5  15   0.00   0.00  35.00  35.00  -0.960000E+01   0.463000E+02     8.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     821   3   5  16   0.00   0.00  37.42  37.42  -0.426000E+02   0.713000E+02     8.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     822   3   5  17   0.00   0.00  39.95  39.95  -0.217100E+03   0.130600E+03     8.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     823   3   5  18   0.00   0.00  42.58  42.58   0.929000E+02   0.203800E+03     8.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     824   3   7   0   0.00   0.00  11.64  11.64   0.204000E+02   0.240000E+01     8.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     825   3   7   1   0.00   0.00  11.83  11.83   0.900000E+00   0.180000E+01     8.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     826   3   7   2   0.00   0.00  12.38  12.38   0.415000E+02   0.220000E+01     8.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     827   3   7   3   0.00   0.00  13.24  13.24   0.182000E+02   0.200000E+01     8.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     828   3   7   4   0.00   0.00  14.37  14.37   0.670000E+01   0.210000E+01     8.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     829   3   7   5   0.00   0.00  15.71  15.71   0.114000E+02   0.260000E+01     8.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     830   3   7   6   0.00   0.00  17.22  17.22   0.366000E+02   0.310000E+01     8.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     831   3   7   7   0.00   0.00  18.86  18.86   0.270000E+02   0.310000E+01     8.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     832   3   7   8   0.00   0.00  20.62  20.62   0.780000E+01   0.390000E+01     8.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     833   3   7   9   0.00   0.00  22.48  22.48   0.209000E+02   0.470000E+01     8.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     834   3   7  10   0.00   0.00  24.42  24.42   0.134000E+02   0.620000E+01     8.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     835   3   7  11   0.00   0.00  26.44  26.44   0.313000E+02   0.850000E+01     8.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     836   3   7  12   0.00   0.00  28.53  28.53   0.134000E+02   0.124000E+02     8.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     837   3   7  13   0.00   0.00  30.70  30.70   0.157000E+02   0.190000E+02     8.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     838   3   7  14   0.00   0.00  32.95  32.95   0.369000E+02   0.282000E+02     8.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     839   3   7  15   0.00   0.00  35.28  35.28  -0.249000E+02   0.428000E+02     8.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     840   3   7  16   0.00   0.00  37.70  37.70   0.711000E+02   0.666000E+02     8.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     841   3   7  17   0.00   0.00  40.22  40.22   0.675000E+02   0.115900E+03     8.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     842   3   7  18   0.00   0.00  42.85  42.85  -0.261000E+03   0.202000E+03     8.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     843   3   9   1   0.00   0.00  12.69  12.69   0.180000E+02   0.210000E+01     8.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     844   3   9   2   0.00   0.00  13.20  13.20   0.262000E+02   0.200000E+01     8.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     845   3   9   4   0.00   0.00  15.09  15.09   0.270000E+01   0.230000E+01     8.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     846   3   9   5   0.00   0.00  16.37  16.37   0.267000E+02   0.240000E+01     8.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     847   3   9   7   0.00   0.00  19.43  19.43   0.103000E+02   0.340000E+01     8.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     848   3   9   8   0.00   0.00  21.15  21.15   0.183000E+02   0.400000E+01     8.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     849   3   9  10   0.00   0.00  24.89  24.89   0.260000E+01   0.610000E+01     8.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     850   3   9  11   0.00   0.00  26.88  26.88   0.191000E+02   0.810000E+01     8.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     851   3   9  13   0.00   0.00  31.11  31.11   0.660000E+01   0.152000E+02     8.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     852   3   9  14   0.00   0.00  33.34  33.34  -0.210000E+01   0.258000E+02     8.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     853   3   9  16   0.00   0.00  38.07  38.07  -0.112600E+03   0.609000E+02     8.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     854   3   9  17   0.00   0.00  40.58  40.58  -0.580000E+02   0.111900E+03     8.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     855   3  11   0   0.00   0.00  13.52  13.52   0.560000E+01   0.280000E+01     8.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     856   3  11   1   0.00   0.00  13.68  13.68   0.386000E+02   0.230000E+01     8.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     857   3  11   2   0.00   0.00  14.16  14.16   0.280000E+01   0.220000E+01     8.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     858   3  11   3   0.00   0.00  14.93  14.93   0.890000E+01   0.230000E+01     8.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     859   3  11   4   0.00   0.00  15.95  15.95  -0.250000E+01   0.250000E+01     8.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     860   3  11   5   0.00   0.00  17.18  17.18   0.434000E+02   0.290000E+01     8.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     861   3  11   6   0.00   0.00  18.58  18.58   0.500000E+01   0.340000E+01     8.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     862   3  11   7   0.00   0.00  20.13  20.13  -0.140000E+01   0.350000E+01     8.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     863   3  11   8   0.00   0.00  21.80  21.80   0.140000E+02   0.440000E+01     8.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     864   3  11   9   0.00   0.00  23.59  23.59   0.940000E+01   0.530000E+01     8.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     865   3  11  10   0.00   0.00  25.46  25.46  -0.130000E+01   0.640000E+01     8.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     866   3  11  11   0.00   0.00  27.43  27.43  -0.420000E+01   0.840000E+01     8.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     867   3  11  12   0.00   0.00  29.47  29.47  -0.650000E+01   0.112000E+02     8.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     868   3  11  13   0.00   0.00  31.61  31.61   0.880000E+01   0.158000E+02     8.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     869   3  11  14   0.00   0.00  33.82  33.82  -0.137000E+02   0.255000E+02     8.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     870   3  11  15   0.00   0.00  36.12  36.12  -0.710000E+01   0.398000E+02     8.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     871   3  11  16   0.00   0.00  38.52  38.52  -0.147000E+02   0.619000E+02     8.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     872   3  11  17   0.00   0.00  41.03  41.03   0.104000E+02   0.178300E+03     8.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     873   3  13   0   0.00   0.00  14.65  14.65  -0.300000E+01   0.300000E+01     8.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     874   3  13   1   0.00   0.00  14.80  14.80   0.210000E+01   0.280000E+01     8.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     875   3  13   2   0.00   0.00  15.25  15.25   0.202000E+02   0.270000E+01     8.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     876   3  13   3   0.00   0.00  15.97  15.97   0.550000E+01   0.240000E+01     8.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     877   3  13   4   0.00   0.00  16.93  16.93   0.118000E+02   0.280000E+01     8.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     878   3  13   5   0.00   0.00  18.10  18.10   0.195000E+02   0.340000E+01     8.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     879   3  13   6   0.00   0.00  19.44  19.44   0.130000E+02   0.370000E+01     8.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     880   3  13   7   0.00   0.00  20.94  20.94   0.860000E+01   0.400000E+01     8.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     881   3  13   8   0.00   0.00  22.57  22.57   0.254000E+02   0.500000E+01     8.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     882   3  13   9   0.00   0.00  24.30  24.30   0.700000E+00   0.570000E+01     8.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     883   3  13  10   0.00   0.00  26.14  26.14   0.103000E+02   0.680000E+01     8.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     884   3  13  11   0.00   0.00  28.07  28.07   0.330000E+01   0.930000E+01     8.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     885   3  13  12   0.00   0.00  30.09  30.09   0.203000E+02   0.129000E+02     8.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     886   3  13  13   0.00   0.00  32.20  32.20   0.131000E+02   0.184000E+02     8.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     887   3  13  14   0.00   0.00  34.39  34.39   0.280000E+02   0.274000E+02     8.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     888   3  13  15   0.00   0.00  36.68  36.68   0.304000E+02   0.427000E+02     8.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     889   3  13  16   0.00   0.00  39.07  39.07  -0.498000E+02   0.663000E+02     8.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     890   3  13  17   0.00   0.00  41.56  41.56   0.109400E+03   0.116700E+03     8.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     891   3  15   1   0.00   0.00  16.01  16.01   0.920000E+01   0.290000E+01     8.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     892   3  15   2   0.00   0.00  16.43  16.43   0.140000E+01   0.270000E+01     8.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     893   3  15   4   0.00   0.00  18.01  18.01   0.900000E+01   0.310000E+01     8.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     894   3  15   5   0.00   0.00  19.12  19.12   0.506000E+02   0.370000E+01     8.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     895   3  15   7   0.00   0.00  21.85  21.85   0.226000E+02   0.460000E+01     8.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     896   3  15   8   0.00   0.00  23.43  23.43   0.360000E+01   0.490000E+01     8.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     897   3  15  10   0.00   0.00  26.92  26.92   0.114000E+02   0.780000E+01     8.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     898   3  15  11   0.00   0.00  28.81  28.81   0.272000E+02   0.105000E+02     8.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     899   3  15  13   0.00   0.00  32.88  32.88   0.103000E+02   0.194000E+02     8.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     900   3  15  14   0.00   0.00  35.06  35.06   0.141000E+02   0.288000E+02     9.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     901   3  15  16   0.00   0.00  39.70  39.70  -0.164000E+03   0.716000E+02     9.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     902   3  15  17   0.00   0.00  42.19  42.19   0.116000E+03   0.163200E+03     9.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     903   3  17   0   0.00   0.00  17.17  17.17   0.429000E+02   0.480000E+01     9.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     904   3  17   1   0.00   0.00  17.30  17.30   0.410000E+01   0.290000E+01     9.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     905   3  17   2   0.00   0.00  17.69  17.69   0.300000E+01   0.340000E+01     9.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     906   3  17   3   0.00   0.00  18.33  18.33   0.280000E+01   0.330000E+01     9.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     907   3  17   4   0.00   0.00  19.19  19.19   0.438000E+02   0.390000E+01     9.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     908   3  17   5   0.00   0.00  20.24  20.24   0.189000E+02   0.420000E+01     9.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     909   3  17   6   0.00   0.00  21.48  21.48   0.361000E+02   0.440000E+01     9.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     910   3  17   7   0.00   0.00  22.86  22.86   0.800000E+01   0.470000E+01     9.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     911   3  17   8   0.00   0.00  24.39  24.39   0.187000E+02   0.580000E+01     9.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     912   3  17   9   0.00   0.00  26.03  26.03   0.610000E+01   0.730000E+01     9.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     913   3  17  10   0.00   0.00  27.79  27.79   0.285000E+02   0.930000E+01     9.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     914   3  17  11   0.00   0.00  29.65  29.65  -0.560000E+01   0.113000E+02     9.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     915   3  17  12   0.00   0.00  31.60  31.60   0.101000E+02   0.154000E+02     9.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     916   3  17  13   0.00   0.00  33.66  33.66   0.192000E+02   0.212000E+02     9.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     917   3  17  14   0.00   0.00  35.81  35.81   0.237000E+02   0.320000E+02     9.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     918   3  17  15   0.00   0.00  38.06  38.06  -0.760000E+01   0.502000E+02     9.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     919   3  17  16   0.00   0.00  40.42  40.42  -0.721000E+02   0.773000E+02     9.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     920   3  17  17   0.00   0.00  42.90  42.90   0.120900E+03   0.179400E+03     9.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     921   3  19   0   0.00   0.00  18.54  18.54   0.356000E+02   0.510000E+01     9.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     922   3  19   1   0.00   0.00  18.66  18.66   0.215000E+02   0.350000E+01     9.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     923   3  19   2   0.00   0.00  19.03  19.03   0.107000E+02   0.380000E+01     9.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     924   3  19   3   0.00   0.00  19.63  19.63   0.176000E+02   0.430000E+01     9.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     925   3  19   4   0.00   0.00  20.44  20.44   0.429000E+02   0.420000E+01     9.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     926   3  19   5   0.00   0.00  21.44  21.44   0.151000E+02   0.440000E+01     9.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     927   3  19   6   0.00   0.00  22.62  22.62   0.340000E+02   0.490000E+01     9.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     928   3  19   7   0.00   0.00  23.96  23.96   0.750000E+01   0.570000E+01     9.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     929   3  19   8   0.00   0.00  25.43  25.43   0.220000E+01   0.660000E+01     9.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     930   3  19   9   0.00   0.00  27.03  27.03   0.108000E+02   0.810000E+01     9.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     931   3  19  10   0.00   0.00  28.74  28.74   0.373000E+02   0.106000E+02     9.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     932   3  19  11   0.00   0.00  30.57  30.57  -0.800000E+00   0.129000E+02     9.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     933   3  19  12   0.00   0.00  32.49  32.49   0.132000E+02   0.173000E+02     9.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     934   3  19  13   0.00   0.00  34.52  34.52   0.252000E+02   0.249000E+02     9.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     935   3  19  14   0.00   0.00  36.64  36.64  -0.334000E+02   0.361000E+02     9.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     936   3  19  15   0.00   0.00  38.88  38.88  -0.841000E+02   0.542000E+02     9.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     937   3  19  16   0.00   0.00  41.23  41.23  -0.174800E+03   0.853000E+02     9.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     938   3  19  17   0.00   0.00  43.70  43.70   0.383000E+02   0.195100E+03     9.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     939   3  21   1   0.00   0.00  20.08  20.08   0.471000E+02   0.480000E+01     9.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     940   3  21   2   0.00   0.00  20.42  20.42   0.150000E+01   0.470000E+01     9.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     941   3  21   4   0.00   0.00  21.76  21.76   0.190000E+01   0.500000E+01     9.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     942   3  21   5   0.00   0.00  22.72  22.72   0.158000E+02   0.470000E+01     9.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     943   3  21   7   0.00   0.00  25.13  25.13   0.112000E+02   0.680000E+01     9.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     944   3  21   8   0.00   0.00  26.56  26.56   0.400000E+01   0.780000E+01     9.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     945   3  21  10   0.00   0.00  29.78  29.78   0.169000E+02   0.123000E+02     9.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     946   3  21  11   0.00   0.00  31.57  31.57   0.320000E+01   0.147000E+02     9.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     947   3  21  13   0.00   0.00  35.46  35.46   0.641000E+02   0.280000E+02     9.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     948   3  21  14   0.00   0.00  37.57  37.57  -0.335000E+02   0.403000E+02     9.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     949   3  21  16   0.00   0.00  42.12  42.12  -0.112700E+03   0.121600E+03     9.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     950   3  21  17   0.00   0.00  44.58  44.58  -0.845000E+02   0.230300E+03     9.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     951   3  23   0   0.00   0.00  21.44  21.44   0.143000E+02   0.820000E+01     9.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     952   3  23   1   0.00   0.00  21.55  21.55   0.132000E+02   0.580000E+01     9.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     953   3  23   2   0.00   0.00  21.87  21.87  -0.660000E+01   0.560000E+01     9.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     954   3  23   3   0.00   0.00  22.41  22.41   0.340000E+01   0.610000E+01     9.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     955   3  23   4   0.00   0.00  23.14  23.14   0.151000E+02   0.560000E+01     9.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     956   3  23   5   0.00   0.00  24.05  24.05   0.195000E+02   0.580000E+01     9.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     957   3  23   6   0.00   0.00  25.14  25.14   0.206000E+02   0.700000E+01     9.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     958   3  23   7   0.00   0.00  26.38  26.38   0.144000E+02   0.800000E+01     9.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     959   3  23   8   0.00   0.00  27.76  27.76  -0.350000E+01   0.950000E+01     9.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     960   3  23   9   0.00   0.00  29.27  29.27   0.173000E+02   0.114000E+02     9.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     961   3  23  10   0.00   0.00  30.90  30.90   0.170000E+01   0.146000E+02     9.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     962   3  23  11   0.00   0.00  32.65  32.65   0.188000E+02   0.171000E+02     9.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     963   3  23  12   0.00   0.00  34.51  34.51  -0.290000E+02   0.228000E+02     9.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     964   3  23  13   0.00   0.00  36.49  36.49   0.244000E+02   0.335000E+02     9.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     965   3  23  14   0.00   0.00  38.57  38.57   0.100000E+01   0.464000E+02     9.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     966   3  23  15   0.00   0.00  40.77  40.77  -0.400000E+01   0.701000E+02     9.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     967   3  23  16   0.00   0.00  43.10  43.10  -0.899000E+02   0.157900E+03     9.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     968   3  25   0   0.00   0.00  22.96  22.96   0.126000E+02   0.118000E+02     9.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     969   3  25   1   0.00   0.00  23.06  23.06   0.110000E+01   0.940000E+01     9.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     970   3  25   2   0.00   0.00  23.37  23.37   0.104000E+02   0.670000E+01     9.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     971   3  25   3   0.00   0.00  23.88  23.88   0.182000E+02   0.700000E+01     9.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     972   3  25   4   0.00   0.00  24.58  24.58  -0.900000E+00   0.730000E+01     9.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     973   3  25   5   0.00   0.00  25.45  25.45   0.620000E+01   0.720000E+01     9.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     974   3  25   6   0.00   0.00  26.50  26.50  -0.150000E+01   0.780000E+01     9.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     975   3  25   7   0.00   0.00  27.69  27.69   0.105000E+02   0.920000E+01     9.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     976   3  25   8   0.00   0.00  29.03  29.03   0.820000E+01   0.111000E+02     9.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     977   3  25   9   0.00   0.00  30.50  30.50  -0.170000E+01   0.134000E+02     9.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     978   3  25  10   0.00   0.00  32.10  32.10  -0.850000E+01   0.184000E+02     9.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     979   3  25  11   0.00   0.00  33.81  33.81   0.480000E+01   0.211000E+02     9.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     980   3  25  12   0.00   0.00  35.64  35.64   0.302000E+02   0.272000E+02     9.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     981   3  25  13   0.00   0.00  37.59  37.59   0.323000E+02   0.356000E+02     9.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     982   3  25  14   0.00   0.00  39.66  39.66   0.570000E+01   0.493000E+02     9.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     983   3  25  15   0.00   0.00  41.84  41.84   0.657000E+02   0.747000E+02     9.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     984   3  25  16   0.00   0.00  44.16  44.16  -0.780000E+01   0.143400E+03     9.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     985   3  27   1   0.00   0.00  24.62  24.62   0.204000E+02   0.137000E+02     9.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     986   3  27   2   0.00   0.00  24.92  24.92   0.390000E+01   0.105000E+02     9.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     987   3  27   4   0.00   0.00  26.07  26.07   0.730000E+01   0.910000E+01     9.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     988   3  27   5   0.00   0.00  26.91  26.91   0.108000E+02   0.970000E+01     9.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     989   3  27   7   0.00   0.00  29.07  29.07   0.580000E+01   0.119000E+02     9.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     990   3  27   8   0.00   0.00  30.37  30.37   0.378000E+02   0.138000E+02     9.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     991   3  27  10   0.00   0.00  33.36  33.36   0.690000E+01   0.208000E+02     9.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     992   3  27  11   0.00   0.00  35.05  35.05   0.343000E+02   0.242000E+02     9.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     993   3  27  13   0.00   0.00  38.78  38.78   0.522000E+02   0.424000E+02     9.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     994   3  27  14   0.00   0.00  40.83  40.83  -0.348000E+02   0.587000E+02     9.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     995   3  27  16   0.00   0.00  45.32  45.32  -0.194700E+03   0.217300E+03     9.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     996   3  29   0   0.00   0.00  26.13  26.13   0.143000E+02   0.250000E+02     9.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     997   3  29   1   0.00   0.00  26.22  26.22   0.403000E+02   0.193000E+02     9.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     998   3  29   2   0.00   0.00  26.51  26.51  -0.140000E+01   0.137000E+02     9.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
     999   3  29   3   0.00   0.00  26.97  26.97   0.133000E+02   0.114000E+02     9.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1000   3  29   4   0.00   0.00  27.61  27.61   0.213000E+02   0.113000E+02    10.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1001   3  29   5   0.00   0.00  28.42  28.42  -0.540000E+01   0.128000E+02    10.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1002   3  29   6   0.00   0.00  29.39  29.39   0.130000E+01   0.123000E+02    10.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1003   3  29   7   0.00   0.00  30.51  30.51   0.166000E+02   0.149000E+02    10.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1004   3  29   8   0.00   0.00  31.77  31.77  -0.570000E+01   0.170000E+02    10.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1005   3  29   9   0.00   0.00  33.17  33.17  -0.204000E+02   0.206000E+02    10.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1006   3  29  10   0.00   0.00  34.70  34.70  -0.135000E+02   0.261000E+02    10.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1007   3  29  11   0.00   0.00  36.36  36.36   0.381000E+02   0.302000E+02    10.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1008   3  29  12   0.00   0.00  38.14  38.14   0.983000E+02   0.395000E+02    10.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1009   3  29  13   0.00   0.00  40.04  40.04  -0.790000E+02   0.520000E+02    10.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1010   3  29  14   0.00   0.00  42.08  42.08   0.137300E+03   0.755000E+02    10.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1011   3  29  15   0.00   0.00  44.25  44.25   0.274000E+02   0.119800E+03    10.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1012   3  31   1   0.00   0.00  27.87  27.87  -0.371000E+02   0.556000E+02    10.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1013   3  31   2   0.00   0.00  28.14  28.14   0.233000E+02   0.191000E+02    10.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1014   3  31   3   0.00   0.00  28.58  28.58   0.950000E+01   0.142000E+02    10.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1015   3  31   4   0.00   0.00  29.20  29.20  -0.163000E+02   0.147000E+02    10.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1016   3  31   5   0.00   0.00  29.98  29.98  -0.127000E+02   0.159000E+02    10.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1017   3  31   6   0.00   0.00  30.92  30.92   0.420000E+01   0.171000E+02    10.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1018   3  31   7   0.00   0.00  32.01  32.01   0.264000E+02   0.186000E+02    10.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1019   3  31   8   0.00   0.00  33.24  33.24  -0.170000E+01   0.222000E+02    10.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1020   3  31   9   0.00   0.00  34.61  34.61   0.280000E+02   0.287000E+02    10.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1021   3  31  10   0.00   0.00  36.11  36.11   0.127000E+02   0.347000E+02    10.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1022   3  31  11   0.00   0.00  37.74  37.74  -0.611000E+02   0.388000E+02    10.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1023   3  31  12   0.00   0.00  39.50  39.50  -0.198000E+02   0.480000E+02    10.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1024   3  31  13   0.00   0.00  41.39  41.39   0.980000E+01   0.687000E+02    10.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1025   3  31  14   0.00   0.00  43.41  43.41   0.107200E+03   0.109900E+03    10.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1026   3  33   2   0.00   0.00  29.81  29.81   0.831000E+02   0.422000E+02    10.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1027   3  33   4   0.00   0.00  30.84  30.84   0.150000E+02   0.200000E+02    10.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1028   3  33   5   0.00   0.00  31.59  31.59   0.103000E+02   0.203000E+02    10.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1029   3  33   7   0.00   0.00  33.57  33.57   0.396000E+02   0.260000E+02    10.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1030   3  33   8   0.00   0.00  34.77  34.77   0.183000E+02   0.300000E+02    10.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1031   3  33  10   0.00   0.00  37.59  37.59  -0.210000E+01   0.443000E+02    10.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1032   3  33  11   0.00   0.00  39.20  39.20   0.453000E+02   0.485000E+02    10.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1033   3  33  13   0.00   0.00  42.82  42.82  -0.607000E+02   0.944000E+02    10.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1034   3  33  14   0.00   0.00  44.83  44.83   0.827000E+02   0.133200E+03    10.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1035   3  35   3   0.00   0.00  31.95  31.95  -0.710000E+02   0.657000E+02    10.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1036   3  35   4   0.00   0.00  32.52  32.52  -0.153000E+02   0.265000E+02    10.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1037   3  35   5   0.00   0.00  33.26  33.26  -0.500000E+02   0.282000E+02    10.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1038   3  35   6   0.00   0.00  34.15  34.15   0.919000E+02   0.306000E+02    10.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1039   3  35   7   0.00   0.00  35.18  35.18  -0.606000E+02   0.422000E+02    10.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1040   3  35   8   0.00   0.00  36.36  36.36   0.353000E+02   0.409000E+02    10.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1041   3  35   9   0.00   0.00  37.68  37.68  -0.112000E+02   0.490000E+02    10.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1042   3  35  10   0.00   0.00  39.14  39.14   0.907000E+02   0.513000E+02    10.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1043   3  35  11   0.00   0.00  40.73  40.73  -0.473000E+02   0.668000E+02    10.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1044   3  35  12   0.00   0.00  42.46  42.46  -0.173600E+03   0.938000E+02    10.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1045   3  35  13   0.00   0.00  44.33  44.33   0.130400E+03   0.127000E+03    10.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1046   3  37   3   0.00   0.00  33.70  33.70   0.927000E+02   0.112700E+03    10.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1047   3  37   4   0.00   0.00  34.26  34.26   0.216000E+02   0.359000E+02    10.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1048   3  37   5   0.00   0.00  34.98  34.98   0.109000E+02   0.374000E+02    10.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1049   3  37   6   0.00   0.00  35.85  35.85   0.389000E+02   0.438000E+02    10.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1050   3  37   7   0.00   0.00  36.86  36.86   0.474000E+02   0.716000E+02    10.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1051   3  37   8   0.00   0.00  38.02  38.02   0.384000E+02   0.615000E+02    10.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1052   3  37   9   0.00   0.00  39.32  39.32  -0.126200E+03   0.715000E+02    10.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1053   3  37  10   0.00   0.00  40.76  40.76  -0.453000E+02   0.702000E+02    10.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1054   3  37  11   0.00   0.00  42.34  42.34  -0.392000E+02   0.961000E+02    10.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1055   3  37  12   0.00   0.00  44.06  44.06   0.930000E+01   0.125800E+03    10.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1056   3  39   4   0.00   0.00  36.05  36.05   0.237000E+02   0.735000E+02    10.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1057   3  39   5   0.00   0.00  36.75  36.75  -0.463000E+02   0.548000E+02    10.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1058   3  39   7   0.00   0.00  38.60  38.60  -0.145600E+03   0.108100E+03    10.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1059   3  39   8   0.00   0.00  39.75  39.75   0.117200E+03   0.868000E+02    10.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1060   3  39  10   0.00   0.00  42.46  42.46   0.825000E+02   0.996000E+02    10.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1061   3  39  11   0.00   0.00  44.03  44.03   0.142200E+03   0.136700E+03    10.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1062   3  41   5   0.00   0.00  38.59  38.59   0.864000E+02   0.914000E+02    10.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1063   3  41   6   0.00   0.00  39.43  39.43   0.102000E+02   0.849000E+02    10.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1064   3  41   7   0.00   0.00  40.41  40.41   0.111400E+03   0.144600E+03    10.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1065   3  41   8   0.00   0.00  41.54  41.54   0.100200E+03   0.162200E+03    10.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1066   3  41   9   0.00   0.00  42.81  42.81   0.990000E+01   0.156300E+03    10.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1067   3  41  10   0.00   0.00  44.23  44.23  -0.145800E+03   0.139700E+03    10.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1068   3  43   6   0.00   0.00  41.31  41.31   0.628000E+02   0.133100E+03    10.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1069   3  43   9   0.00   0.00  44.68  44.68   0.978000E+02   0.174300E+03    10.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1070   4   0   1   0.00   0.00  13.80  13.80   0.230000E+01   0.250000E+01    10.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1071   4   0   3   0.00   0.00  15.03  15.03   0.240000E+01   0.330000E+01    10.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1072   4   0   5   0.00   0.00  17.27  17.27  -0.620000E+01   0.400000E+01    10.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1073   4   0   7   0.00   0.00  20.21  20.21  -0.360000E+01   0.550000E+01    10.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1074   4   0   9   0.00   0.00  23.66  23.66  -0.490000E+01   0.800000E+01    10.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1075   4   0  11   0.00   0.00  27.49  27.49   0.266000E+02   0.125000E+02    10.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1076   4   0  13   0.00   0.00  31.66  31.66  -0.205000E+02   0.245000E+02    10.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1077   4   0  15   0.00   0.00  36.18  36.18  -0.216000E+02   0.526000E+02    10.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1078   4   0  17   0.00   0.00  41.08  41.08   0.253700E+03   0.170600E+03    10.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1079   4   2   0   0.00   0.00  13.73  13.73   0.170000E+01   0.270000E+01    10.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1080   4   2   1   0.00   0.00  13.89  13.89   0.346000E+02   0.220000E+01    10.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1081   4   2   2   0.00   0.00  14.36  14.36   0.130000E+01   0.210000E+01    10.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1082   4   2   3   0.00   0.00  15.12  15.12   0.500000E+02   0.250000E+01    10.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1083   4   2   4   0.00   0.00  16.13  16.13   0.292000E+02   0.250000E+01    10.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1084   4   2   5   0.00   0.00  17.35  17.35   0.450000E+01   0.270000E+01    10.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1085   4   2   6   0.00   0.00  18.74  18.74   0.840000E+01   0.310000E+01    10.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1086   4   2   7   0.00   0.00  20.28  20.28   0.976000E+02   0.490000E+01    10.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1087   4   2   8   0.00   0.00  21.94  21.94   0.163000E+02   0.460000E+01    10.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1088   4   2   9   0.00   0.00  23.72  23.72   0.239000E+02   0.570000E+01    10.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1089   4   2  10   0.00   0.00  25.59  25.59   0.128300E+03   0.760000E+01    10.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1090   4   2  11   0.00   0.00  27.54  27.54   0.600000E+00   0.930000E+01    10.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1091   4   2  12   0.00   0.00  29.59  29.59   0.575000E+02   0.130000E+02    10.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1092   4   2  13   0.00   0.00  31.71  31.71  -0.670000E+01   0.188000E+02    10.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1093   4   2  14   0.00   0.00  33.92  33.92   0.899000E+02   0.359000E+02    10.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1094   4   2  15   0.00   0.00  36.22  36.22   0.727000E+02   0.749000E+02    10.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1095   4   2  16   0.00   0.00  38.62  38.62   0.513000E+02   0.827000E+02    10.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1096   4   2  17   0.00   0.00  41.12  41.12  -0.148000E+02   0.158100E+03    10.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1097   4   4   1   0.00   0.00  14.18  14.18   0.169300E+03   0.320000E+01    10.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1098   4   4   3   0.00   0.00  15.38  15.38   0.105100E+03   0.310000E+01    10.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1099   4   4   5   0.00   0.00  17.58  17.58   0.640000E+01   0.300000E+01    10.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1100   4   4   7   0.00   0.00  20.48  20.48   0.612300E+03   0.790000E+01    11.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1101   4   4   9   0.00   0.00  23.90  23.90   0.115400E+03   0.580000E+01    11.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1102   4   4  11   0.00   0.00  27.71  27.71   0.212000E+02   0.105000E+02    11.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1103   4   4  13   0.00   0.00  31.86  31.86  -0.350000E+01   0.317000E+02    11.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1104   4   4  15   0.00   0.00  36.36  36.36   0.264100E+03   0.598000E+02    11.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1105   4   4  17   0.00   0.00  41.26  41.26  -0.152900E+03   0.158600E+03    11.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1106   4   6   0   0.00   0.00  14.48  14.48   0.390000E+01   0.300000E+01    11.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1107   4   6   1   0.00   0.00  14.64  14.64   0.139600E+03   0.310000E+01    11.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1108   4   6   2   0.00   0.00  15.09  15.09   0.300000E+01   0.230000E+01    11.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1109   4   6   3   0.00   0.00  15.81  15.81   0.168700E+03   0.350000E+01    11.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1110   4   6   4   0.00   0.00  16.78  16.78  -0.900000E+00   0.260000E+01    11.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1111   4   6   5   0.00   0.00  17.96  17.96   0.540000E+01   0.300000E+01    11.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1112   4   6   6   0.00   0.00  19.31  19.31   0.237000E+02   0.360000E+01    11.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1113   4   6   7   0.00   0.00  20.82  20.82   0.512000E+02   0.380000E+01    11.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1114   4   6   8   0.00   0.00  22.45  22.45   0.197100E+03   0.500000E+01    11.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1115   4   6   9   0.00   0.00  24.19  24.19   0.560000E+01   0.580000E+01    11.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1116   4   6  10   0.00   0.00  26.04  26.04   0.350000E+02   0.860000E+01    11.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1117   4   6  11   0.00   0.00  27.97  27.97   0.147500E+03   0.127000E+02    11.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1118   4   6  12   0.00   0.00  30.00  30.00   0.203000E+02   0.190000E+02    11.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1119   4   6  13   0.00   0.00  32.11  32.11   0.390000E+02   0.297000E+02    11.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1120   4   6  14   0.00   0.00  34.31  34.31   0.930000E+02   0.357000E+02    11.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1121   4   6  15   0.00   0.00  36.60  36.60  -0.665000E+02   0.576000E+02    11.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1122   4   6  16   0.00   0.00  38.98  38.98   0.113700E+03   0.893000E+02    11.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1123   4   6  17   0.00   0.00  41.48  41.48  -0.913000E+02   0.163100E+03    11.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1124   4   6  18   0.00   0.00  44.10  44.10  -0.497000E+02   0.223500E+03    11.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1125   4   8   1   0.00   0.00  15.26  15.26   0.530000E+01   0.220000E+01    11.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1126   4   8   3   0.00   0.00  16.39  16.39  -0.170000E+01   0.270000E+01    11.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1127   4   8   5   0.00   0.00  18.48  18.48  -0.600000E+00   0.320000E+01    11.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1128   4   8   7   0.00   0.00  21.28  21.28  -0.150000E+01   0.370000E+01    11.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1129   4   8   9   0.00   0.00  24.61  24.61   0.117500E+03   0.640000E+01    11.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1130   4   8  11   0.00   0.00  28.35  28.35   0.196000E+02   0.124000E+02    11.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1131   4   8  13   0.00   0.00  32.45  32.45  -0.232000E+02   0.255000E+02    11.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1132   4   8  15   0.00   0.00  36.92  36.92   0.102100E+03   0.556000E+02    11.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1133   4   8  17   0.00   0.00  41.79  41.79  -0.509000E+02   0.155500E+03    11.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1134   4  10   0   0.00   0.00  15.89  15.89  -0.500000E+00   0.360000E+01    11.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1135   4  10   1   0.00   0.00  16.03  16.03   0.285000E+02   0.280000E+01    11.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1136   4  10   2   0.00   0.00  16.44  16.44   0.514600E+03   0.620000E+01    11.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1137   4  10   3   0.00   0.00  17.12  17.12   0.370400E+03   0.650000E+01    11.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1138   4  10   4   0.00   0.00  18.02  18.02   0.730000E+01   0.320000E+01    11.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1139   4  10   5   0.00   0.00  19.14  19.14   0.542800E+03   0.710000E+01    11.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1140   4  10   6   0.00   0.00  20.42  20.42   0.345100E+03   0.620000E+01    11.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1141   4  10   7   0.00   0.00  21.87  21.87   0.207000E+02   0.450000E+01    11.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1142   4  10   8   0.00   0.00  23.44  23.44   0.300000E+02   0.520000E+01    11.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1143   4  10   9   0.00   0.00  25.13  25.13   0.916000E+02   0.660000E+01    11.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1144   4  10  10   0.00   0.00  26.93  26.93   0.680000E+02   0.840000E+01    11.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1145   4  10  11   0.00   0.00  28.82  28.82   0.188900E+03   0.126000E+02    11.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1146   4  10  12   0.00   0.00  30.81  30.81   0.170000E+02   0.157000E+02    11.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1147   4  10  13   0.00   0.00  32.89  32.89   0.962000E+02   0.208000E+02    11.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1148   4  10  14   0.00   0.00  35.06  35.06   0.426000E+02   0.307000E+02    11.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1149   4  10  15   0.00   0.00  37.33  37.33   0.142000E+02   0.518000E+02    11.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1150   4  10  16   0.00   0.00  39.71  39.71  -0.161700E+03   0.870000E+02    11.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1151   4  10  17   0.00   0.00  42.19  42.19  -0.423800E+03   0.156600E+03    11.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1152   4  10  18   0.00   0.00  44.81  44.81  -0.164500E+03   0.229400E+03    11.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1153   4  12   1   0.00   0.00  16.92  16.92   0.186600E+03   0.460000E+01    11.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1154   4  12   3   0.00   0.00  17.97  17.97   0.463000E+02   0.320000E+01    11.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1155   4  12   5   0.00   0.00  19.91  19.91   0.496000E+02   0.360000E+01    11.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1156   4  12   7   0.00   0.00  22.56  22.56   0.102000E+03   0.500000E+01    11.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1157   4  12   9   0.00   0.00  25.76  25.76   0.254900E+03   0.870000E+01    11.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1158   4  12  11   0.00   0.00  29.40  29.40  -0.730000E+01   0.134000E+02    11.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1159   4  12  13   0.00   0.00  33.42  33.42   0.481000E+02   0.211000E+02    11.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1160   4  12  15   0.00   0.00  37.84  37.84   0.830000E+01   0.468000E+02    11.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1161   4  12  17   0.00   0.00  42.68  42.68   0.232000E+03   0.122100E+03    11.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1162   4  14   0   0.00   0.00  17.80  17.80  -0.320000E+01   0.490000E+01    11.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1163   4  14   1   0.00   0.00  17.93  17.93   0.156600E+03   0.450000E+01    11.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1164   4  14   2   0.00   0.00  18.31  18.31   0.279600E+03   0.520000E+01    11.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1165   4  14   3   0.00   0.00  18.93  18.93   0.292000E+02   0.340000E+01    11.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1166   4  14   4   0.00   0.00  19.76  19.76   0.146300E+03   0.430000E+01    11.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1167   4  14   5   0.00   0.00  20.79  20.79   0.344000E+02   0.400000E+01    11.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1168   4  14   6   0.00   0.00  22.00  22.00   0.598000E+02   0.460000E+01    11.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1169   4  14   7   0.00   0.00  23.36  23.36   0.620000E+02   0.540000E+01    11.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1170   4  14   8   0.00   0.00  24.86  24.86  -0.550000E+01   0.590000E+01    11.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1171   4  14   9   0.00   0.00  26.49  26.49   0.323900E+03   0.980000E+01    11.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1172   4  14  10   0.00   0.00  28.22  28.22   0.468000E+02   0.940000E+01    11.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1173   4  14  11   0.00   0.00  30.07  30.07   0.111000E+02   0.132000E+02    11.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1174   4  14  12   0.00   0.00  32.01  32.01   0.164000E+03   0.189000E+02    11.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1175   4  14  13   0.00   0.00  34.05  34.05   0.127000E+02   0.225000E+02    11.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1176   4  14  14   0.00   0.00  36.19  36.19   0.123000E+03   0.329000E+02    11.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1177   4  14  15   0.00   0.00  38.43  38.43   0.387000E+02   0.496000E+02    11.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1178   4  14  16   0.00   0.00  40.79  40.79   0.690000E+02   0.773000E+02    11.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1179   4  14  17   0.00   0.00  43.26  43.26   0.215100E+03   0.133600E+03    11.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1180   4  16   1   0.00   0.00  19.04  19.04   0.600000E+01   0.400000E+01    11.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1181   4  16   3   0.00   0.00  19.99  19.99   0.411000E+02   0.360000E+01    11.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1182   4  16   5   0.00   0.00  21.78  21.78   0.420000E+01   0.420000E+01    11.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1183   4  16   7   0.00   0.00  24.26  24.26   0.101500E+03   0.660000E+01    11.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1184   4  16   9   0.00   0.00  27.31  27.31   0.490000E+01   0.790000E+01    11.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1185   4  16  11   0.00   0.00  30.83  30.83   0.105600E+03   0.150000E+02    11.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1186   4  16  13   0.00   0.00  34.76  34.76  -0.281000E+02   0.241000E+02    11.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1187   4  16  15   0.00   0.00  39.11  39.11   0.699000E+02   0.532000E+02    11.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1188   4  16  17   0.00   0.00  43.93  43.93  -0.145000E+03   0.164600E+03    11.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1189   4  18   0   0.00   0.00  20.11  20.11  -0.390000E+01   0.550000E+01    11.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1190   4  18   1   0.00   0.00  20.23  20.23   0.892000E+02   0.440000E+01    11.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1191   4  18   2   0.00   0.00  20.57  20.57   0.209900E+03   0.550000E+01    11.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1192   4  18   3   0.00   0.00  21.13  21.13   0.213000E+02   0.420000E+01    11.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1193   4  18   4   0.00   0.00  21.90  21.90   0.130000E+02   0.470000E+01    11.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1194   4  18   5   0.00   0.00  22.85  22.85   0.620000E+01   0.490000E+01    11.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1195   4  18   6   0.00   0.00  23.98  23.98   0.240300E+03   0.720000E+01    11.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1196   4  18   7   0.00   0.00  25.26  25.26   0.195800E+03   0.740000E+01    11.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1197   4  18   8   0.00   0.00  26.68  26.68   0.161000E+02   0.770000E+01    11.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1198   4  18   9   0.00   0.00  28.23  28.23  -0.142000E+02   0.890000E+01    11.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1199   4  18  10   0.00   0.00  29.90  29.90   0.524000E+02   0.124000E+02    11.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1200   4  18  11   0.00   0.00  31.68  31.68  -0.240000E+02   0.156000E+02    12.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1201   4  18  12   0.00   0.00  33.57  33.57   0.526000E+02   0.217000E+02    12.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1202   4  18  13   0.00   0.00  35.56  35.56   0.520000E+01   0.289000E+02    12.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1203   4  18  14   0.00   0.00  37.67  37.67   0.664000E+02   0.462000E+02    12.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1204   4  18  15   0.00   0.00  39.88  39.88  -0.222000E+02   0.698000E+02    12.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1205   4  18  16   0.00   0.00  42.22  42.22   0.200000E+01   0.112900E+03    12.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1206   4  18  17   0.00   0.00  44.68  44.68   0.191000E+03   0.180600E+03    12.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1207   4  20   1   0.00   0.00  21.49  21.49   0.466000E+02   0.430000E+01    12.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1208   4  20   3   0.00   0.00  22.36  22.36   0.560700E+03   0.910000E+01    12.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1209   4  20   5   0.00   0.00  24.00  24.00   0.322200E+03   0.840000E+01    12.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1210   4  20   7   0.00   0.00  26.33  26.33  -0.370000E+01   0.730000E+01    12.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1211   4  20   9   0.00   0.00  29.23  29.23   0.180000E+01   0.101000E+02    12.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1212   4  20  11   0.00   0.00  32.61  32.61   0.153500E+03   0.188000E+02    12.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1213   4  20  13   0.00   0.00  36.45  36.45  -0.940000E+01   0.410000E+02    12.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1214   4  20  15   0.00   0.00  40.73  40.73   0.114300E+03   0.812000E+02    12.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1215   4  22   0   0.00   0.00  22.72  22.72   0.530000E+01   0.640000E+01    12.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1216   4  22   1   0.00   0.00  22.83  22.83   0.465000E+02   0.610000E+01    12.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1217   4  22   2   0.00   0.00  23.14  23.14   0.102000E+02   0.590000E+01    12.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1218   4  22   3   0.00   0.00  23.65  23.65   0.412000E+02   0.660000E+01    12.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1219   4  22   4   0.00   0.00  24.35  24.35   0.194000E+02   0.800000E+01    12.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1220   4  22   5   0.00   0.00  25.23  25.23   0.780000E+01   0.690000E+01    12.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1221   4  22   6   0.00   0.00  26.28  26.28   0.304000E+02   0.790000E+01    12.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1222   4  22   7   0.00   0.00  27.48  27.48   0.297000E+02   0.860000E+01    12.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1223   4  22   8   0.00   0.00  28.83  28.83  -0.950000E+01   0.970000E+01    12.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1224   4  22   9   0.00   0.00  30.31  30.31  -0.930000E+01   0.131000E+02    12.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1225   4  22  10   0.00   0.00  31.91  31.91  -0.136000E+02   0.161000E+02    12.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1226   4  22  11   0.00   0.00  33.63  33.63   0.860000E+02   0.240000E+02    12.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1227   4  22  12   0.00   0.00  35.47  35.47  -0.209000E+02   0.343000E+02    12.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1228   4  22  13   0.00   0.00  37.42  37.42  -0.243000E+02   0.469000E+02    12.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1229   4  22  14   0.00   0.00  39.48  39.48   0.331900E+03   0.612000E+02    12.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1230   4  22  15   0.00   0.00  41.67  41.67  -0.814000E+02   0.954000E+02    12.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1231   4  22  16   0.00   0.00  43.99  43.99   0.470000E+02   0.141800E+03    12.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1232   4  24   1   0.00   0.00  24.22  24.22   0.410000E+01   0.690000E+01    12.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1233   4  24   3   0.00   0.00  25.01  25.01   0.240000E+02   0.810000E+01    12.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1234   4  24   5   0.00   0.00  26.53  26.53  -0.760000E+01   0.970000E+01    12.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1235   4  24   7   0.00   0.00  28.71  28.71   0.564000E+02   0.104000E+02    12.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1236   4  24   9   0.00   0.00  31.46  31.46   0.751000E+02   0.159000E+02    12.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1237   4  24  11   0.00   0.00  34.73  34.73   0.110300E+03   0.299000E+02    12.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1238   4  24  13   0.00   0.00  38.47  38.47  -0.427000E+02   0.583000E+02    12.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1239   4  24  15   0.00   0.00  42.70  42.70   0.910000E+02   0.111300E+03    12.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1240   4  26   0   0.00   0.00  25.57  25.57   0.840000E+01   0.120000E+02    12.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1241   4  26   1   0.00   0.00  25.67  25.67   0.139300E+03   0.950000E+01    12.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1242   4  26   2   0.00   0.00  25.96  25.96   0.540000E+01   0.900000E+01    12.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1243   4  26   3   0.00   0.00  26.43  26.43   0.290000E+01   0.100000E+02    12.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1244   4  26   4   0.00   0.00  27.08  27.08   0.242000E+02   0.116000E+02    12.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1245   4  26   5   0.00   0.00  27.90  27.90  -0.480000E+01   0.126000E+02    12.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1246   4  26   6   0.00   0.00  28.88  28.88  -0.220000E+01   0.107000E+02    12.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1247   4  26   7   0.00   0.00  30.01  30.01   0.179100E+03   0.134000E+02    12.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1248   4  26   8   0.00   0.00  31.28  31.28   0.650000E+01   0.141000E+02    12.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1249   4  26   9   0.00   0.00  32.70  32.70   0.600000E+01   0.216000E+02    12.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1250   4  26  10   0.00   0.00  34.24  34.24   0.960000E+01   0.277000E+02    12.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1251   4  26  11   0.00   0.00  35.90  35.90   0.205000E+02   0.362000E+02    12.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1252   4  26  12   0.00   0.00  37.69  37.69   0.499000E+02   0.484000E+02    12.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1253   4  26  13   0.00   0.00  39.60  39.60   0.130500E+03   0.724000E+02    12.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1254   4  26  14   0.00   0.00  41.64  41.64  -0.145000E+02   0.824000E+02    12.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1255   4  26  15   0.00   0.00  43.81  43.81   0.680000E+02   0.129000E+03    12.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1256   4  28   1   0.00   0.00  27.17  27.17  -0.590000E+01   0.118000E+02    12.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1257   4  28   3   0.00   0.00  27.90  27.90   0.192700E+03   0.139000E+02    12.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1258   4  28   5   0.00   0.00  29.32  29.32   0.191500E+03   0.174000E+02    12.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1259   4  28   7   0.00   0.00  31.37  31.37   0.641000E+02   0.154000E+02    12.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1260   4  28   9   0.00   0.00  34.00  34.00   0.647000E+02   0.284000E+02    12.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1261   4  28  11   0.00   0.00  37.15  37.15   0.201000E+03   0.478000E+02    12.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1262   4  28  13   0.00   0.00  40.82  40.82   0.110300E+03   0.918000E+02    12.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1263   4  28  15   0.00   0.00  45.01  45.01   0.125000E+02   0.153500E+03    12.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1264   4  30   0   0.00   0.00  28.64  28.64   0.900000E+01   0.347000E+02    12.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1265   4  30   1   0.00   0.00  28.73  28.73   0.134000E+03   0.323000E+02    12.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1266   4  30   2   0.00   0.00  28.99  28.99   0.550000E+01   0.154000E+02    12.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1267   4  30   3   0.00   0.00  29.43  29.43   0.146000E+02   0.158000E+02    12.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1268   4  30   4   0.00   0.00  30.03  30.03   0.125400E+03   0.222000E+02    12.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1269   4  30   5   0.00   0.00  30.80  30.80   0.180000E+01   0.185000E+02    12.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1270   4  30   6   0.00   0.00  31.73  31.73   0.310000E+01   0.183000E+02    12.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1271   4  30   7   0.00   0.00  32.80  32.80   0.218000E+02   0.187000E+02    12.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1272   4  30   8   0.00   0.00  34.02  34.02   0.227000E+02   0.238000E+02    12.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1273   4  30   9   0.00   0.00  35.37  35.37   0.139400E+03   0.364000E+02    12.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1274   4  30  10   0.00   0.00  36.86  36.86   0.900000E+00   0.452000E+02    12.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1275   4  30  11   0.00   0.00  38.48  38.48   0.899000E+02   0.601000E+02    12.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1276   4  30  12   0.00   0.00  40.23  40.23   0.305600E+03   0.860000E+02    12.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1277   4  30  13   0.00   0.00  42.11  42.11  -0.860000E+01   0.112800E+03    12.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1278   4  30  14   0.00   0.00  44.13  44.13   0.290000E+02   0.128200E+03    12.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1279   4  32   1   0.00   0.00  30.33  30.33   0.900000E+00   0.486000E+02    12.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1280   4  32   3   0.00   0.00  31.01  31.01   0.350000E+01   0.208000E+02    12.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1281   4  32   5   0.00   0.00  32.34  32.34   0.958000E+02   0.241000E+02    12.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1282   4  32   7   0.00   0.00  34.29  34.29   0.325000E+02   0.279000E+02    12.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1283   4  32   9   0.00   0.00  36.82  36.82   0.340000E+02   0.481000E+02    12.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1284   4  32  11   0.00   0.00  39.88  39.88  -0.149500E+03   0.827000E+02    12.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1285   4  32  13   0.00   0.00  43.49  43.49  -0.393000E+02   0.153600E+03    12.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1286   4  34   0   0.00   0.00  31.90  31.90  -0.723000E+02   0.991000E+02    12.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1287   4  34   1   0.00   0.00  31.98  31.98   0.242000E+03   0.817000E+02    12.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1288   4  34   2   0.00   0.00  32.23  32.23   0.610000E+01   0.373000E+02    12.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1289   4  34   3   0.00   0.00  32.64  32.64  -0.890000E+01   0.267000E+02    12.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1290   4  34   4   0.00   0.00  33.21  33.21   0.289000E+02   0.278000E+02    12.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1291   4  34   5   0.00   0.00  33.94  33.94   0.416000E+02   0.311000E+02    12.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1292   4  34   6   0.00   0.00  34.82  34.82   0.517000E+02   0.335000E+02    12.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1293   4  34   7   0.00   0.00  35.85  35.85   0.223000E+02   0.368000E+02    12.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1294   4  34   8   0.00   0.00  37.02  37.02   0.885000E+02   0.407000E+02    12.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1295   4  34   9   0.00   0.00  38.33  38.33   0.178800E+03   0.595000E+02    12.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1296   4  34  10   0.00   0.00  39.78  39.78  -0.709000E+02   0.712000E+02    12.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1297   4  34  11   0.00   0.00  41.36  41.36   0.340000E+01   0.920000E+02    12.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1298   4  34  12   0.00   0.00  43.09  43.09   0.977000E+02   0.125100E+03    12.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1299   4  34  13   0.00   0.00  44.95  44.95   0.171700E+03   0.167900E+03    12.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1300   4  36   3   0.00   0.00  34.33  34.33   0.113500E+03   0.557000E+02    13.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1301   4  36   5   0.00   0.00  35.60  35.60   0.103100E+03   0.424000E+02    13.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1302   4  36   7   0.00   0.00  37.47  37.47  -0.973000E+02   0.490000E+02    13.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1303   4  36   9   0.00   0.00  39.92  39.92   0.854000E+02   0.840000E+02    13.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1304   4  36  11   0.00   0.00  42.92  42.92   0.100000E+01   0.124600E+03    13.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1305   4  38   2   0.00   0.00  35.68  35.68   0.164100E+03   0.860000E+02    13.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1306   4  38   3   0.00   0.00  36.07  36.07   0.216000E+02   0.852000E+02    13.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1307   4  38   4   0.00   0.00  36.62  36.62  -0.780000E+01   0.547000E+02    13.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1308   4  38   5   0.00   0.00  37.31  37.31   0.556000E+02   0.580000E+02    13.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1309   4  38   6   0.00   0.00  38.16  38.16   0.460000E+02   0.610000E+02    13.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1310   4  38   7   0.00   0.00  39.16  39.16   0.720000E+01   0.700000E+02    13.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1311   4  38   8   0.00   0.00  40.29  40.29   0.207000E+02   0.765000E+02    13.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1312   4  38   9   0.00   0.00  41.57  41.57  -0.155000E+03   0.110800E+03    13.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1313   4  38  10   0.00   0.00  43.00  43.00  -0.865000E+02   0.131500E+03    13.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1314   4  38  11   0.00   0.00  44.57  44.57   0.173000E+03   0.166100E+03    13.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1315   4  40   3   0.00   0.00  37.87  37.87   0.443000E+02   0.121900E+03    13.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1316   4  40   5   0.00   0.00  39.09  39.09   0.101700E+03   0.892000E+02    13.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1317   4  40   7   0.00   0.00  40.91  40.91   0.779000E+02   0.107100E+03    13.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1318   4  40   9   0.00   0.00  43.31  43.31   0.120300E+03   0.170300E+03    13.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1319   4  42   4   0.00   0.00  40.26  40.26  -0.126000E+02   0.115100E+03    13.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1320   4  42   5   0.00   0.00  40.94  40.94  -0.221000E+02   0.129000E+03    13.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1321   4  42   6   0.00   0.00  41.77  41.77  -0.267000E+02   0.147000E+03    13.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1322   4  42   7   0.00   0.00  42.74  42.74   0.537000E+02   0.148600E+03    13.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1323   4  42   8   0.00   0.00  43.86  43.86   0.969000E+02   0.170200E+03    13.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1324   4  44   5   0.00   0.00  42.86  42.86  -0.212300E+03   0.173100E+03    13.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1325   4  44   7   0.00   0.00  44.65  44.65   0.331200E+03   0.204600E+03    13.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1326   5   1   0   0.00   0.00  17.16  17.16   0.690000E+01   0.400000E+01    13.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1327   5   1   1   0.00   0.00  17.29  17.29   0.343000E+02   0.270000E+01    13.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1328   5   1   2   0.00   0.00  17.68  17.68   0.550000E+01   0.270000E+01    13.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1329   5   1   3   0.00   0.00  18.31  18.31   0.191000E+02   0.300000E+01    13.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1330   5   1   4   0.00   0.00  19.17  19.17   0.240000E+01   0.310000E+01    13.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1331   5   1   5   0.00   0.00  20.23  20.23   0.453000E+02   0.370000E+01    13.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1332   5   1   6   0.00   0.00  21.46  21.46   0.810000E+01   0.440000E+01    13.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1333   5   1   7   0.00   0.00  22.85  22.85   0.459000E+02   0.480000E+01    13.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1334   5   1   8   0.00   0.00  24.38  24.38  -0.340000E+01   0.590000E+01    13.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1335   5   1   9   0.00   0.00  26.02  26.02   0.412000E+02   0.810000E+01    13.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1336   5   1  10   0.00   0.00  27.78  27.78   0.165000E+02   0.109000E+02    13.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1337   5   1  11   0.00   0.00  29.64  29.64   0.260000E+02   0.134000E+02    13.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1338   5   1  12   0.00   0.00  31.59  31.59  -0.126000E+02   0.167000E+02    13.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1339   5   1  13   0.00   0.00  33.65  33.65   0.170000E+01   0.236000E+02    13.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1340   5   1  14   0.00   0.00  35.80  35.80  -0.247000E+02   0.333000E+02    13.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1341   5   1  15   0.00   0.00  38.05  38.05   0.530000E+01   0.498000E+02    13.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1342   5   1  16   0.00   0.00  40.41  40.41   0.865000E+02   0.822000E+02    13.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1343   5   1  17   0.00   0.00  42.89  42.89  -0.306300E+03   0.137200E+03    13.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1344   5   3   0   0.00   0.00  17.31  17.31   0.385000E+02   0.370000E+01    13.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1345   5   3   1   0.00   0.00  17.44  17.44  -0.230000E+01   0.270000E+01    13.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1346   5   3   2   0.00   0.00  17.83  17.83   0.298000E+02   0.310000E+01    13.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1347   5   3   3   0.00   0.00  18.46  18.46   0.420000E+01   0.280000E+01    13.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1348   5   3   4   0.00   0.00  19.31  19.31   0.110000E+02   0.320000E+01    13.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1349   5   3   5   0.00   0.00  20.37  20.37   0.530000E+01   0.330000E+01    13.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1350   5   3   6   0.00   0.00  21.59  21.59   0.256000E+02   0.410000E+01    13.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1351   5   3   7   0.00   0.00  22.97  22.97   0.970000E+01   0.460000E+01    13.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1352   5   3   8   0.00   0.00  24.49  24.49   0.400000E+01   0.570000E+01    13.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1353   5   3   9   0.00   0.00  26.13  26.13   0.250000E+01   0.780000E+01    13.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1354   5   3  10   0.00   0.00  27.88  27.88   0.135000E+02   0.950000E+01    13.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1355   5   3  11   0.00   0.00  29.74  29.74  -0.660000E+01   0.135000E+02    13.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1356   5   3  12   0.00   0.00  31.69  31.69  -0.244000E+02   0.169000E+02    13.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1357   5   3  13   0.00   0.00  33.74  33.74  -0.335000E+02   0.232000E+02    13.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1358   5   3  14   0.00   0.00  35.89  35.89  -0.230000E+01   0.343000E+02    13.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1359   5   3  15   0.00   0.00  38.14  38.14   0.144000E+02   0.519000E+02    13.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1360   5   3  16   0.00   0.00  40.50  40.50  -0.831000E+02   0.112400E+03    13.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1361   5   5   1   0.00   0.00  17.75  17.75   0.199000E+02   0.300000E+01    13.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1362   5   5   2   0.00   0.00  18.13  18.13   0.157000E+02   0.300000E+01    13.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1363   5   5   3   0.00   0.00  18.76  18.76   0.470000E+01   0.320000E+01    13.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1364   5   5   4   0.00   0.00  19.60  19.60  -0.110000E+01   0.370000E+01    13.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1365   5   5   6   0.00   0.00  21.85  21.85   0.152000E+02   0.390000E+01    13.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1366   5   5   7   0.00   0.00  23.22  23.22  -0.790000E+01   0.440000E+01    13.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1367   5   5   8   0.00   0.00  24.73  24.73   0.115000E+02   0.560000E+01    13.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1368   5   5   9   0.00   0.00  26.36  26.36   0.180000E+01   0.700000E+01    13.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1369   5   5  11   0.00   0.00  29.94  29.94  -0.590000E+01   0.123000E+02    13.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1370   5   5  12   0.00   0.00  31.89  31.89   0.500000E+01   0.186000E+02    13.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1371   5   5  13   0.00   0.00  33.94  33.94   0.670000E+01   0.243000E+02    13.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1372   5   5  14   0.00   0.00  36.08  36.08  -0.278000E+02   0.453000E+02    13.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1373   5   5  16   0.00   0.00  40.68  40.68  -0.321700E+03   0.180400E+03    13.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1374   5   7   0   0.00   0.00  18.08  18.08   0.990000E+01   0.420000E+01    13.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1375   5   7   1   0.00   0.00  18.21  18.21   0.144000E+02   0.310000E+01    13.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1376   5   7   2   0.00   0.00  18.58  18.58   0.100000E+00   0.340000E+01    13.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1377   5   7   3   0.00   0.00  19.19  19.19  -0.900000E+00   0.330000E+01    13.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1378   5   7   4   0.00   0.00  20.01  20.01   0.870000E+01   0.350000E+01    13.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1379   5   7   5   0.00   0.00  21.04  21.04   0.128000E+02   0.370000E+01    13.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1380   5   7   6   0.00   0.00  22.23  22.23   0.107000E+02   0.390000E+01    13.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1381   5   7   7   0.00   0.00  23.59  23.59   0.120000E+02   0.440000E+01    13.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1382   5   7   8   0.00   0.00  25.08  25.08   0.230000E+01   0.550000E+01    13.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1383   5   7   9   0.00   0.00  26.69  26.69   0.123000E+02   0.700000E+01    13.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1384   5   7  10   0.00   0.00  28.42  28.42   0.680000E+01   0.900000E+01    13.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1385   5   7  11   0.00   0.00  30.25  30.25   0.175000E+02   0.129000E+02    13.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1386   5   7  12   0.00   0.00  32.19  32.19   0.259000E+02   0.225000E+02    13.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1387   5   7  13   0.00   0.00  34.22  34.22  -0.220000E+02   0.373000E+02    13.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1388   5   7  14   0.00   0.00  36.36  36.36   0.613000E+02   0.560000E+02    13.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1389   5   7  15   0.00   0.00  38.60  38.60  -0.111000E+02   0.121000E+03    13.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1390   5   7  16   0.00   0.00  40.95  40.95  -0.249000E+02   0.189200E+03    13.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1391   5   9   0   0.00   0.00  18.67  18.67   0.890000E+01   0.470000E+01    13.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1392   5   9   1   0.00   0.00  18.80  18.80   0.100000E+01   0.320000E+01    13.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1393   5   9   2   0.00   0.00  19.16  19.16  -0.600000E+00   0.340000E+01    13.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1394   5   9   3   0.00   0.00  19.75  19.75   0.113000E+02   0.320000E+01    13.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1395   5   9   4   0.00   0.00  20.56  20.56   0.106000E+02   0.370000E+01    13.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1396   5   9   5   0.00   0.00  21.56  21.56   0.312000E+02   0.380000E+01    13.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1397   5   9   6   0.00   0.00  22.74  22.74   0.101000E+02   0.410000E+01    13.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1398   5   9   7   0.00   0.00  24.07  24.07   0.255000E+02   0.470000E+01    13.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1399   5   9   8   0.00   0.00  25.53  25.53  -0.440000E+01   0.580000E+01    13.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1400   5   9   9   0.00   0.00  27.13  27.13   0.339000E+02   0.700000E+01    14.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1401   5   9  10   0.00   0.00  28.84  28.84  -0.800000E+00   0.910000E+01    14.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1402   5   9  11   0.00   0.00  30.66  30.66   0.624000E+02   0.152000E+02    14.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1403   5   9  12   0.00   0.00  32.58  32.58  -0.450000E+02   0.208000E+02    14.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1404   5   9  13   0.00   0.00  34.60  34.60   0.121900E+03   0.374000E+02    14.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1405   5   9  14   0.00   0.00  36.73  36.73  -0.297000E+02   0.573000E+02    14.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1406   5   9  15   0.00   0.00  38.96  38.96  -0.262000E+02   0.976000E+02    14.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1407   5   9  16   0.00   0.00  41.31  41.31  -0.756000E+02   0.181200E+03    14.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1408   5   9  17   0.00   0.00  43.78  43.78   0.178300E+03   0.201600E+03    14.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1409   5  11   0   0.00   0.00  19.39  19.39   0.980000E+01   0.550000E+01    14.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1410   5  11   1   0.00   0.00  19.51  19.51  -0.300000E+00   0.380000E+01    14.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1411   5  11   2   0.00   0.00  19.86  19.86   0.690000E+01   0.360000E+01    14.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1412   5  11   3   0.00   0.00  20.44  20.44   0.109000E+02   0.370000E+01    14.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1413   5  11   4   0.00   0.00  21.22  21.22   0.196000E+02   0.360000E+01    14.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1414   5  11   5   0.00   0.00  22.20  22.20   0.495000E+02   0.420000E+01    14.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1415   5  11   6   0.00   0.00  23.35  23.35   0.239000E+02   0.460000E+01    14.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1416   5  11   7   0.00   0.00  24.66  24.66   0.342000E+02   0.510000E+01    14.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1417   5  11   8   0.00   0.00  26.10  26.10   0.334000E+02   0.670000E+01    14.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1418   5  11   9   0.00   0.00  27.67  27.67   0.433000E+02   0.800000E+01    14.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1419   5  11  10   0.00   0.00  29.36  29.36   0.100000E+02   0.120000E+02    14.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1420   5  11  11   0.00   0.00  31.16  31.16   0.388000E+02   0.159000E+02    14.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1421   5  11  12   0.00   0.00  33.07  33.07   0.410000E+02   0.220000E+02    14.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1422   5  11  13   0.00   0.00  35.07  35.07  -0.400000E+00   0.316000E+02    14.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1423   5  11  14   0.00   0.00  37.19  37.19  -0.480000E+02   0.458000E+02    14.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1424   5  11  15   0.00   0.00  39.41  39.41   0.117100E+03   0.953000E+02    14.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1425   5  11  16   0.00   0.00  41.75  41.75   0.701000E+02   0.120300E+03    14.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1426   5  11  17   0.00   0.00  44.22  44.22  -0.234400E+03   0.195400E+03    14.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1427   5  13   0   0.00   0.00  20.23  20.23   0.760000E+01   0.620000E+01    14.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1428   5  13   1   0.00   0.00  20.34  20.34   0.480000E+01   0.450000E+01    14.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1429   5  13   2   0.00   0.00  20.68  20.68   0.167000E+02   0.390000E+01    14.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1430   5  13   3   0.00   0.00  21.24  21.24   0.750000E+01   0.370000E+01    14.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1431   5  13   4   0.00   0.00  22.00  22.00   0.317000E+02   0.390000E+01    14.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1432   5  13   5   0.00   0.00  22.95  22.95   0.168000E+02   0.410000E+01    14.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1433   5  13   6   0.00   0.00  24.07  24.07   0.156000E+02   0.480000E+01    14.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1434   5  13   7   0.00   0.00  25.35  25.35   0.260000E+01   0.580000E+01    14.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1435   5  13   8   0.00   0.00  26.77  26.77   0.468000E+02   0.740000E+01    14.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1436   5  13   9   0.00   0.00  28.31  28.31  -0.110000E+01   0.980000E+01    14.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1437   5  13  10   0.00   0.00  29.98  29.98   0.114000E+02   0.132000E+02    14.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1438   5  13  11   0.00   0.00  31.76  31.76   0.170000E+02   0.169000E+02    14.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1439   5  13  12   0.00   0.00  33.64  33.64   0.193000E+02   0.237000E+02    14.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1440   5  13  13   0.00   0.00  35.64  35.64   0.638000E+02   0.349000E+02    14.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1441   5  13  14   0.00   0.00  37.74  37.74   0.749000E+02   0.622000E+02    14.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1442   5  13  15   0.00   0.00  39.95  39.95   0.148800E+03   0.640000E+02    14.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1443   5  13  16   0.00   0.00  42.29  42.29   0.184700E+03   0.112800E+03    14.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1444   5  13  17   0.00   0.00  44.75  44.75   0.197300E+03   0.179800E+03    14.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1445   5  15   1   0.00   0.00  21.28  21.28   0.240000E+02   0.480000E+01    14.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1446   5  15   2   0.00   0.00  21.60  21.60   0.190000E+01   0.440000E+01    14.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1447   5  15   3   0.00   0.00  22.14  22.14   0.172000E+02   0.420000E+01    14.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1448   5  15   4   0.00   0.00  22.88  22.88   0.292000E+02   0.430000E+01    14.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1449   5  15   6   0.00   0.00  24.90  24.90  -0.400000E+01   0.530000E+01    14.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1450   5  15   7   0.00   0.00  26.14  26.14   0.233000E+02   0.690000E+01    14.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1451   5  15   8   0.00   0.00  27.53  27.53   0.142000E+02   0.960000E+01    14.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1452   5  15   9   0.00   0.00  29.05  29.05   0.305000E+02   0.109000E+02    14.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1453   5  15  11   0.00   0.00  32.45  32.45   0.283000E+02   0.187000E+02    14.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1454   5  15  12   0.00   0.00  34.31  34.31  -0.297000E+02   0.253000E+02    14.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1455   5  15  13   0.00   0.00  36.29  36.29   0.378000E+02   0.372000E+02    14.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1456   5  15  14   0.00   0.00  38.38  38.38   0.910000E+02   0.559000E+02    14.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1457   5  15  16   0.00   0.00  42.91  42.91   0.103000E+02   0.118600E+03    14.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1458   5  15  17   0.00   0.00  45.37  45.37  -0.210000E+03   0.236000E+03    14.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1459   5  17   0   0.00   0.00  22.20  22.20  -0.270000E+01   0.680000E+01    14.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1460   5  17   1   0.00   0.00  22.30  22.30   0.194000E+02   0.480000E+01    14.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1461   5  17   2   0.00   0.00  22.62  22.62  -0.260000E+01   0.500000E+01    14.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1462   5  17   3   0.00   0.00  23.14  23.14   0.233000E+02   0.490000E+01    14.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1463   5  17   4   0.00   0.00  23.86  23.86   0.270000E+01   0.480000E+01    14.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1464   5  17   5   0.00   0.00  24.75  24.75  -0.410000E+01   0.550000E+01    14.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1465   5  17   6   0.00   0.00  25.81  25.81   0.146000E+02   0.660000E+01    14.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1466   5  17   7   0.00   0.00  27.03  27.03   0.146000E+02   0.890000E+01    14.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1467   5  17   8   0.00   0.00  28.39  28.39  -0.510000E+01   0.109000E+02    14.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1468   5  17   9   0.00   0.00  29.88  29.88   0.420000E+01   0.121000E+02    14.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1469   5  17  10   0.00   0.00  31.49  31.49   0.900000E+01   0.159000E+02    14.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1470   5  17  11   0.00   0.00  33.23  33.23  -0.500000E+00   0.203000E+02    14.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1471   5  17  12   0.00   0.00  35.07  35.07   0.126000E+02   0.274000E+02    14.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1472   5  17  13   0.00   0.00  37.03  37.03  -0.219000E+02   0.409000E+02    14.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1473   5  17  14   0.00   0.00  39.11  39.11   0.175000E+02   0.603000E+02    14.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1474   5  17  15   0.00   0.00  41.30  41.30  -0.110900E+03   0.877000E+02    14.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1475   5  17  16   0.00   0.00  43.62  43.62   0.714000E+02   0.133800E+03    14.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1476   5  19   0   0.00   0.00  23.32  23.32  -0.490000E+01   0.730000E+01    14.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1477   5  19   1   0.00   0.00  23.42  23.42   0.219000E+02   0.550000E+01    14.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1478   5  19   2   0.00   0.00  23.72  23.72   0.330000E+01   0.550000E+01    14.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1479   5  19   3   0.00   0.00  24.23  24.23   0.240000E+02   0.570000E+01    14.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1480   5  19   4   0.00   0.00  24.92  24.92  -0.850000E+01   0.610000E+01    14.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1481   5  19   5   0.00   0.00  25.78  25.78   0.410000E+01   0.640000E+01    14.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1482   5  19   6   0.00   0.00  26.82  26.82   0.189000E+02   0.790000E+01    14.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1483   5  19   7   0.00   0.00  28.00  28.00   0.300000E+02   0.104000E+02    14.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1484   5  19   8   0.00   0.00  29.33  29.33   0.124000E+02   0.121000E+02    14.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1485   5  19   9   0.00   0.00  30.79  30.79  -0.490000E+01   0.145000E+02    14.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1486   5  19  10   0.00   0.00  32.38  32.38   0.194000E+02   0.178000E+02    14.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1487   5  19  11   0.00   0.00  34.09  34.09   0.300000E+00   0.211000E+02    14.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1488   5  19  12   0.00   0.00  35.92  35.92  -0.251000E+02   0.277000E+02    14.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1489   5  19  13   0.00   0.00  37.86  37.86  -0.690000E+02   0.462000E+02    14.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1490   5  19  14   0.00   0.00  39.92  39.92  -0.335000E+02   0.667000E+02    14.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1491   5  19  15   0.00   0.00  42.10  42.10   0.135000E+03   0.102100E+03    14.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1492   5  19  16   0.00   0.00  44.42  44.42   0.124700E+03   0.141000E+03    14.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1493   5  21   0   0.00   0.00  24.51  24.51   0.470000E+01   0.830000E+01    14.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1494   5  21   1   0.00   0.00  24.61  24.61  -0.810000E+01   0.580000E+01    14.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1495   5  21   2   0.00   0.00  24.91  24.91   0.164000E+02   0.640000E+01    14.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1496   5  21   3   0.00   0.00  25.39  25.39   0.239000E+02   0.700000E+01    14.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1497   5  21   4   0.00   0.00  26.06  26.06  -0.200000E+00   0.810000E+01    14.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1498   5  21   5   0.00   0.00  26.90  26.90   0.104000E+02   0.790000E+01    14.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1499   5  21   6   0.00   0.00  27.90  27.90   0.174000E+02   0.106000E+02    14.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1500   5  21   7   0.00   0.00  29.06  29.06   0.247000E+02   0.126000E+02    15.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1501   5  21   8   0.00   0.00  30.36  30.36  -0.149000E+02   0.146000E+02    15.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1502   5  21   9   0.00   0.00  31.79  31.79   0.250000E+01   0.154000E+02    15.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1503   5  21  10   0.00   0.00  33.36  33.36   0.240000E+02   0.191000E+02    15.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1504   5  21  11   0.00   0.00  35.04  35.04  -0.830000E+01   0.238000E+02    15.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1505   5  21  12   0.00   0.00  36.85  36.85   0.593000E+02   0.375000E+02    15.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1506   5  21  13   0.00   0.00  38.77  38.77   0.640000E+02   0.532000E+02    15.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1507   5  21  14   0.00   0.00  40.82  40.82  -0.790000E+01   0.752000E+02    15.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1508   5  21  15   0.00   0.00  42.99  42.99  -0.218000E+02   0.115600E+03    15.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1509   5  21  16   0.00   0.00  45.31  45.31   0.217400E+03   0.185400E+03    15.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1510   5  23   0   0.00   0.00  25.78  25.78   0.110000E+02   0.100000E+02    15.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1511   5  23   1   0.00   0.00  25.88  25.88  -0.110000E+02   0.680000E+01    15.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1512   5  23   2   0.00   0.00  26.16  26.16   0.290000E+02   0.850000E+01    15.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1513   5  23   3   0.00   0.00  26.63  26.63   0.700000E+01   0.990000E+01    15.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1514   5  23   4   0.00   0.00  27.27  27.27   0.104000E+02   0.980000E+01    15.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1515   5  23   5   0.00   0.00  28.09  28.09   0.105000E+02   0.106000E+02    15.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1516   5  23   6   0.00   0.00  29.07  29.07   0.396000E+02   0.120000E+02    15.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1517   5  23   7   0.00   0.00  30.19  30.19   0.276000E+02   0.137000E+02    15.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1518   5  23   8   0.00   0.00  31.47  31.47   0.114000E+02   0.164000E+02    15.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1519   5  23   9   0.00   0.00  32.87  32.87  -0.186000E+02   0.173000E+02    15.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1520   5  23  10   0.00   0.00  34.41  34.41   0.680000E+02   0.221000E+02    15.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1521   5  23  11   0.00   0.00  36.07  36.07  -0.323000E+02   0.279000E+02    15.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1522   5  23  12   0.00   0.00  37.86  37.86  -0.573000E+02   0.440000E+02    15.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1523   5  23  13   0.00   0.00  39.77  39.77  -0.690000E+02   0.596000E+02    15.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1524   5  23  14   0.00   0.00  41.80  41.80  -0.100100E+03   0.864000E+02    15.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1525   5  23  15   0.00   0.00  43.97  43.97   0.276000E+02   0.131700E+03    15.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1526   5  25   1   0.00   0.00  27.21  27.21   0.387000E+02   0.930000E+01    15.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1527   5  25   2   0.00   0.00  27.48  27.48   0.440000E+01   0.105000E+02    15.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1528   5  25   3   0.00   0.00  27.93  27.93   0.410000E+01   0.111000E+02    15.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1529   5  25   4   0.00   0.00  28.56  28.56   0.190000E+02   0.136000E+02    15.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1530   5  25   6   0.00   0.00  30.30  30.30   0.150000E+02   0.149000E+02    15.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1531   5  25   7   0.00   0.00  31.40  31.40   0.254000E+02   0.169000E+02    15.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1532   5  25   8   0.00   0.00  32.65  32.65   0.273000E+02   0.197000E+02    15.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1533   5  25   9   0.00   0.00  34.03  34.03   0.112000E+02   0.211000E+02    15.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1534   5  25  11   0.00   0.00  37.18  37.18   0.463000E+02   0.336000E+02    15.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1535   5  25  12   0.00   0.00  38.95  38.95   0.427000E+02   0.548000E+02    15.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1536   5  25  13   0.00   0.00  40.84  40.84  -0.115100E+03   0.742000E+02    15.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1537   5  25  14   0.00   0.00  42.87  42.87  -0.108300E+03   0.998000E+02    15.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1538   5  27   0   0.00   0.00  28.51  28.51   0.110000E+02   0.144000E+02    15.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1539   5  27   1   0.00   0.00  28.60  28.60   0.321000E+02   0.118000E+02    15.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1540   5  27   2   0.00   0.00  28.87  28.87   0.164000E+02   0.135000E+02    15.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1541   5  27   3   0.00   0.00  29.31  29.31   0.600000E+01   0.153000E+02    15.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1542   5  27   4   0.00   0.00  29.91  29.91   0.820000E+01   0.161000E+02    15.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1543   5  27   5   0.00   0.00  30.68  30.68  -0.207000E+02   0.212000E+02    15.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1544   5  27   6   0.00   0.00  31.61  31.61   0.160000E+02   0.202000E+02    15.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1545   5  27   7   0.00   0.00  32.69  32.69  -0.148000E+02   0.212000E+02    15.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1546   5  27   8   0.00   0.00  33.91  33.91   0.314000E+02   0.215000E+02    15.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1547   5  27   9   0.00   0.00  35.26  35.26   0.168000E+02   0.263000E+02    15.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1548   5  27  10   0.00   0.00  36.75  36.75   0.444000E+02   0.323000E+02    15.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1549   5  27  11   0.00   0.00  38.37  38.37   0.431000E+02   0.423000E+02    15.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1550   5  27  12   0.00   0.00  40.12  40.12  -0.458000E+02   0.647000E+02    15.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1551   5  27  13   0.00   0.00  42.01  42.01  -0.298000E+02   0.878000E+02    15.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1552   5  27  14   0.00   0.00  44.03  44.03  -0.845000E+02   0.175800E+03    15.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1553   5  29   0   0.00   0.00  29.97  29.97  -0.500000E+01   0.186000E+02    15.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1554   5  29   1   0.00   0.00  30.05  30.05   0.148000E+02   0.169000E+02    15.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1555   5  29   2   0.00   0.00  30.31  30.31   0.360000E+01   0.173000E+02    15.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1556   5  29   3   0.00   0.00  30.74  30.74   0.592000E+02   0.216000E+02    15.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1557   5  29   4   0.00   0.00  31.33  31.33   0.119000E+02   0.201000E+02    15.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1558   5  29   5   0.00   0.00  32.08  32.08   0.202000E+02   0.258000E+02    15.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1559   5  29   6   0.00   0.00  32.98  32.98  -0.177000E+02   0.290000E+02    15.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1560   5  29   7   0.00   0.00  34.04  34.04  -0.140000E+02   0.264000E+02    15.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1561   5  29   8   0.00   0.00  35.23  35.23  -0.317000E+02   0.269000E+02    15.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1562   5  29   9   0.00   0.00  36.57  36.57  -0.233000E+02   0.326000E+02    15.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1563   5  29  10   0.00   0.00  38.04  38.04  -0.347000E+02   0.418000E+02    15.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1564   5  29  11   0.00   0.00  39.64  39.64   0.972000E+02   0.521000E+02    15.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1565   5  29  12   0.00   0.00  41.38  41.38   0.175000E+03   0.106600E+03    15.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1566   5  29  13   0.00   0.00  43.25  43.25   0.378800E+03   0.146200E+03    15.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1567   5  29  14   0.00   0.00  45.27  45.27  -0.293200E+03   0.222200E+03    15.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1568   5  31   0   0.00   0.00  31.48  31.48  -0.577000E+02   0.340000E+02    15.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1569   5  31   1   0.00   0.00  31.57  31.57  -0.198000E+02   0.240000E+02    15.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1570   5  31   2   0.00   0.00  31.82  31.82  -0.350000E+01   0.230000E+02    15.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1571   5  31   3   0.00   0.00  32.23  32.23  -0.291000E+02   0.240000E+02    15.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1572   5  31   4   0.00   0.00  32.81  32.81  -0.250000E+01   0.256000E+02    15.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1573   5  31   5   0.00   0.00  33.54  33.54  -0.142000E+02   0.343000E+02    15.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1574   5  31   6   0.00   0.00  34.43  34.43  -0.210000E+01   0.388000E+02    15.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1575   5  31   7   0.00   0.00  35.46  35.46   0.570000E+01   0.353000E+02    15.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1576   5  31   8   0.00   0.00  36.63  36.63   0.680000E+01   0.354000E+02    15.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1577   5  31   9   0.00   0.00  37.95  37.95   0.195000E+02   0.418000E+02    15.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1578   5  31  10   0.00   0.00  39.40  39.40  -0.120200E+03   0.508000E+02    15.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1579   5  31  11   0.00   0.00  40.99  40.99  -0.183000E+02   0.970000E+02    15.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1580   5  31  12   0.00   0.00  42.72  42.72   0.676000E+02   0.130000E+03    15.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1581   5  31  13   0.00   0.00  44.58  44.58   0.304100E+03   0.192200E+03    15.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1582   5  33   0   0.00   0.00  33.05  33.05  -0.386000E+02   0.507000E+02    15.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1583   5  33   1   0.00   0.00  33.14  33.14   0.202000E+02   0.299000E+02    15.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1584   5  33   2   0.00   0.00  33.38  33.38   0.650000E+01   0.317000E+02    15.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1585   5  33   3   0.00   0.00  33.78  33.78   0.230000E+02   0.319000E+02    15.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1586   5  33   4   0.00   0.00  34.35  34.35   0.686000E+02   0.332000E+02    15.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1587   5  33   5   0.00   0.00  35.06  35.06   0.840000E+01   0.485000E+02    15.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1588   5  33   6   0.00   0.00  35.93  35.93   0.128700E+03   0.515000E+02    15.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1589   5  33   7   0.00   0.00  36.95  36.95   0.497000E+02   0.426000E+02    15.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1590   5  33   8   0.00   0.00  38.10  38.10  -0.370000E+02   0.448000E+02    15.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1591   5  33   9   0.00   0.00  39.40  39.40  -0.120100E+03   0.522000E+02    15.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1592   5  33  10   0.00   0.00  40.84  40.84  -0.109000E+02   0.663000E+02    15.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1593   5  33  11   0.00   0.00  42.42  42.42  -0.792000E+02   0.132300E+03    15.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1594   5  33  12   0.00   0.00  44.14  44.14  -0.872000E+02   0.196400E+03    15.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1595   5  35   1   0.00   0.00  34.76  34.76   0.242000E+02   0.661000E+02    15.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1596   5  35   2   0.00   0.00  35.00  35.00  -0.399000E+02   0.416000E+02    15.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1597   5  35   3   0.00   0.00  35.40  35.40   0.590000E+01   0.421000E+02    15.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1598   5  35   4   0.00   0.00  35.95  35.95   0.476000E+02   0.455000E+02    15.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1599   5  35   6   0.00   0.00  37.51  37.51   0.115100E+03   0.765000E+02    15.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1600   5  35   7   0.00   0.00  38.50  38.50  -0.210000E+01   0.598000E+02    16.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1601   5  35   8   0.00   0.00  39.65  39.65   0.633000E+02   0.628000E+02    16.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1602   5  35   9   0.00   0.00  40.93  40.93  -0.721000E+02   0.737000E+02    16.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1603   5  37   2   0.00   0.00  36.68  36.68  -0.430000E+01   0.621000E+02    16.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1604   5  37   3   0.00   0.00  37.07  37.07   0.346000E+02   0.589000E+02    16.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1605   5  37   4   0.00   0.00  37.61  37.61   0.164600E+03   0.619000E+02    16.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1606   5  37   5   0.00   0.00  38.31  38.31  -0.978000E+02   0.984000E+02    16.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1607   5  37   6   0.00   0.00  39.15  39.15  -0.368500E+03   0.107600E+03    16.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1608   5  37   7   0.00   0.00  40.13  40.13   0.464000E+02   0.843000E+02    16.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1609   5  37   8   0.00   0.00  41.26  41.26  -0.198400E+03   0.101500E+03    16.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1610   5  37   9   0.00   0.00  42.54  42.54  -0.346000E+02   0.127200E+03    16.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1611   5  37  10   0.00   0.00  43.96  43.96   0.226300E+03   0.167600E+03    16.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1612   5  39   2   0.00   0.00  38.43  38.43   0.294100E+03   0.953000E+02    16.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1613   5  39   3   0.00   0.00  38.81  38.81  -0.142400E+03   0.843000E+02    16.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1614   5  39   4   0.00   0.00  39.34  39.34  -0.389000E+02   0.136400E+03    16.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1615   5  39   5   0.00   0.00  40.03  40.03  -0.203000E+02   0.137300E+03    16.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1616   5  39   6   0.00   0.00  40.86  40.86   0.269200E+03   0.102400E+03    16.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1617   5  39   7   0.00   0.00  41.83  41.83   0.327000E+02   0.124000E+03    16.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1618   5  39   8   0.00   0.00  42.96  42.96   0.884000E+02   0.141100E+03    16.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1619   5  39   9   0.00   0.00  44.23  44.23   0.283900E+03   0.145300E+03    16.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1620   5  41   3   0.00   0.00  40.61  40.61  -0.154500E+03   0.124600E+03    16.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1621   5  41   5   0.00   0.00  41.82  41.82  -0.950000E+01   0.143600E+03    16.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1622   5  41   6   0.00   0.00  42.64  42.64   0.227500E+03   0.149600E+03    16.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1623   5  41   7   0.00   0.00  43.61  43.61   0.760000E+01   0.165100E+03    16.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1624   5  41   8   0.00   0.00  44.73  44.73  -0.219500E+03   0.193300E+03    16.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1625   5  43   6   0.00   0.00  44.51  44.51   0.793000E+02   0.211300E+03    16.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1626   6   0   1   0.00   0.00  20.82  20.82  -0.200000E+00   0.480000E+01    16.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1627   6   0   2   0.00   0.00  21.16  21.16   0.165000E+02   0.490000E+01    16.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1628   6   0   4   0.00   0.00  22.45  22.45  -0.500000E+00   0.590000E+01    16.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1629   6   0   5   0.00   0.00  23.39  23.39   0.167000E+02   0.670000E+01    16.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1630   6   0   7   0.00   0.00  25.76  25.76   0.370000E+01   0.105000E+02    16.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1631   6   0   8   0.00   0.00  27.16  27.16  -0.119000E+02   0.115000E+02    16.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1632   6   0  10   0.00   0.00  30.34  30.34   0.142000E+02   0.182000E+02    16.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1633   6   0  11   0.00   0.00  32.11  32.11   0.242000E+02   0.286000E+02    16.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1634   6   0  13   0.00   0.00  35.97  35.97  -0.509000E+02   0.585000E+02    16.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1635   6   0  14   0.00   0.00  38.07  38.07   0.748000E+02   0.698000E+02    16.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1636   6   0  16   0.00   0.00  42.61  42.61   0.237100E+03   0.179100E+03    16.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1637   6   0  17   0.00   0.00  45.07  45.07   0.269900E+03   0.247400E+03    16.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1638   6   2   1   0.00   0.00  20.89  20.89   0.760000E+01   0.340000E+01    16.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1639   6   2   3   0.00   0.00  21.77  21.77   0.168100E+03   0.450000E+01    16.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1640   6   2   5   0.00   0.00  23.45  23.45   0.500700E+03   0.760000E+01    16.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1641   6   2   7   0.00   0.00  25.81  25.81  -0.380000E+01   0.690000E+01    16.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1642   6   2   9   0.00   0.00  28.74  28.74   0.110000E+01   0.104000E+02    16.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1643   6   2  11   0.00   0.00  32.16  32.16   0.188000E+02   0.189000E+02    16.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1644   6   2  13   0.00   0.00  36.02  36.02   0.170500E+03   0.379000E+02    16.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1645   6   2  15   0.00   0.00  40.32  40.32  -0.682000E+02   0.782000E+02    16.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1646   6   2  17   0.00   0.00  45.11  45.11   0.126600E+03   0.201800E+03    16.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1647   6   4   0   0.00   0.00  20.97  20.97   0.850000E+01   0.500000E+01    16.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1648   6   4   1   0.00   0.00  21.09  21.09   0.303000E+02   0.360000E+01    16.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1649   6   4   2   0.00   0.00  21.42  21.42   0.858000E+02   0.420000E+01    16.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1650   6   4   3   0.00   0.00  21.96  21.96   0.202000E+02   0.400000E+01    16.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1651   6   4   4   0.00   0.00  22.70  22.70   0.590000E+01   0.420000E+01    16.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1652   6   4   5   0.00   0.00  23.63  23.63   0.317500E+03   0.660000E+01    16.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1653   6   4   6   0.00   0.00  24.73  24.73  -0.970000E+01   0.500000E+01    16.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1654   6   4   7   0.00   0.00  25.98  25.98  -0.400000E+00   0.670000E+01    16.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1655   6   4   8   0.00   0.00  27.38  27.38   0.479000E+02   0.900000E+01    16.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1656   6   4   9   0.00   0.00  28.90  28.90  -0.300000E+02   0.107000E+02    16.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1657   6   4  10   0.00   0.00  30.55  30.55   0.642000E+02   0.145000E+02    16.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1658   6   4  11   0.00   0.00  32.31  32.31   0.532000E+02   0.194000E+02    16.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1659   6   4  12   0.00   0.00  34.18  34.18  -0.830000E+01   0.238000E+02    16.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1660   6   4  13   0.00   0.00  36.16  36.16   0.498000E+02   0.400000E+02    16.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1661   6   4  14   0.00   0.00  38.25  38.25   0.501000E+02   0.544000E+02    16.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1662   6   4  15   0.00   0.00  40.45  40.45   0.132200E+03   0.767000E+02    16.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1663   6   4  16   0.00   0.00  42.78  42.78   0.248900E+03   0.125400E+03    16.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1664   6   4  17   0.00   0.00  45.25  45.25  -0.553000E+02   0.228100E+03    16.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1665   6   6   1   0.00   0.00  21.41  21.41   0.158000E+02   0.380000E+01    16.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1666   6   6   5   0.00   0.00  23.93  23.93   0.301200E+03   0.640000E+01    16.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1667   6   6   7   0.00   0.00  26.26  26.26   0.723000E+02   0.650000E+01    16.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1668   6   6  11   0.00   0.00  32.55  32.55   0.498000E+02   0.170000E+02    16.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1669   6   6  13   0.00   0.00  36.39  36.39   0.466000E+02   0.354000E+02    16.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1670   6   8   0   0.00   0.00  21.76  21.76   0.134000E+02   0.610000E+01    16.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1671   6   8   1   0.00   0.00  21.87  21.87   0.530000E+01   0.400000E+01    16.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1672   6   8   2   0.00   0.00  22.19  22.19   0.284300E+03   0.550000E+01    16.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1673   6   8   3   0.00   0.00  22.72  22.72   0.247100E+03   0.550000E+01    16.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1674   6   8   4   0.00   0.00  23.44  23.44   0.167000E+02   0.450000E+01    16.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1675   6   8   5   0.00   0.00  24.35  24.35   0.281700E+03   0.650000E+01    16.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1676   6   8   6   0.00   0.00  25.42  25.42   0.263000E+02   0.580000E+01    16.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1677   6   8   7   0.00   0.00  26.65  26.65   0.160000E+01   0.670000E+01    16.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1678   6   8   8   0.00   0.00  28.02  28.02   0.131000E+02   0.820000E+01    16.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1679   6   8   9   0.00   0.00  29.52  29.52  -0.200000E+00   0.109000E+02    16.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1680   6   8  10   0.00   0.00  31.15  31.15   0.611000E+02   0.133000E+02    16.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1681   6   8  11   0.00   0.00  32.89  32.89   0.177800E+03   0.186000E+02    16.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1682   6   8  12   0.00   0.00  34.75  34.75   0.433000E+02   0.240000E+02    16.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1683   6   8  13   0.00   0.00  36.71  36.71   0.108900E+03   0.368000E+02    16.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1684   6   8  14   0.00   0.00  38.79  38.79   0.277800E+03   0.619000E+02    16.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1685   6   8  15   0.00   0.00  40.99  40.99   0.460000E+01   0.172900E+03    16.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1686   6   8  16   0.00   0.00  43.32  43.32   0.227600E+03   0.255100E+03    16.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1687   6  10   1   0.00   0.00  22.44  22.44   0.590000E+01   0.430000E+01    16.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1688   6  10   3   0.00   0.00  23.27  23.27   0.168500E+03   0.510000E+01    16.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1689   6  10   5   0.00   0.00  24.87  24.87   0.173400E+03   0.640000E+01    16.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1690   6  10   7   0.00   0.00  27.15  27.15   0.562000E+02   0.730000E+01    16.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1691   6  10   9   0.00   0.00  29.99  29.99   0.120000E+01   0.108000E+02    16.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1692   6  10  11   0.00   0.00  33.33  33.33   0.173700E+03   0.181000E+02    16.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1693   6  10  13   0.00   0.00  37.13  37.13   0.740000E+01   0.354000E+02    16.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1694   6  10  15   0.00   0.00  41.40  41.40  -0.169900E+03   0.143900E+03    16.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1695   6  12   1   0.00   0.00  23.12  23.12   0.198000E+03   0.580000E+01    16.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1696   6  12   2   0.00   0.00  23.43  23.43   0.119000E+03   0.540000E+01    16.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1697   6  12   4   0.00   0.00  24.63  24.63   0.740000E+01   0.500000E+01    16.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1698   6  12   5   0.00   0.00  25.51  25.51   0.500000E+00   0.610000E+01    16.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1699   6  12   7   0.00   0.00  27.74  27.74   0.388300E+03   0.101000E+02    16.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1700   6  12   8   0.00   0.00  29.08  29.08   0.210000E+02   0.930000E+01    17.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1701   6  12  10   0.00   0.00  32.14  32.14   0.209700E+03   0.171000E+02    17.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1702   6  12  11   0.00   0.00  33.86  33.86   0.102000E+03   0.201000E+02    17.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1703   6  12  13   0.00   0.00  37.64  37.64   0.246000E+02   0.493000E+02    17.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1704   6  12  14   0.00   0.00  39.70  39.70   0.198800E+03   0.816000E+02    17.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1705   6  12  16   0.00   0.00  44.20  44.20  -0.186700E+03   0.182900E+03    17.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1706   6  14   1   0.00   0.00  23.91  23.91   0.658000E+02   0.580000E+01    17.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1707   6  14   3   0.00   0.00  24.70  24.70   0.560000E+02   0.550000E+01    17.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1708   6  14   5   0.00   0.00  26.24  26.24   0.960000E+01   0.660000E+01    17.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1709   6  14   7   0.00   0.00  28.44  28.44   0.143000E+02   0.850000E+01    17.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1710   6  14   9   0.00   0.00  31.20  31.20   0.514000E+02   0.133000E+02    17.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1711   6  14  11   0.00   0.00  34.48  34.48   0.208500E+03   0.273000E+02    17.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1712   6  14  13   0.00   0.00  38.23  38.23   0.104800E+03   0.537000E+02    17.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1713   6  14  15   0.00   0.00  42.47  42.47  -0.142600E+03   0.130700E+03    17.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1714   6  16   0   0.00   0.00  24.70  24.70   0.113000E+02   0.910000E+01    17.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1715   6  16   1   0.00   0.00  24.79  24.79   0.642500E+03   0.114000E+02    17.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1716   6  16   2   0.00   0.00  25.09  25.09   0.790000E+01   0.590000E+01    17.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1717   6  16   3   0.00   0.00  25.57  25.57   0.133000E+02   0.640000E+01    17.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1718   6  16   4   0.00   0.00  26.23  26.23   0.238000E+02   0.690000E+01    17.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1719   6  16   5   0.00   0.00  27.07  27.07   0.672000E+02   0.730000E+01    17.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1720   6  16   6   0.00   0.00  28.07  28.07   0.412000E+02   0.800000E+01    17.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1721   6  16   7   0.00   0.00  29.22  29.22   0.133100E+03   0.100000E+02    17.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1722   6  16   8   0.00   0.00  30.52  30.52   0.440000E+02   0.117000E+02    17.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1723   6  16   9   0.00   0.00  31.95  31.95   0.316000E+03   0.181000E+02    17.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1724   6  16  10   0.00   0.00  33.51  33.51   0.838000E+02   0.258000E+02    17.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1725   6  16  11   0.00   0.00  35.19  35.19   0.219000E+02   0.291000E+02    17.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1726   6  16  12   0.00   0.00  36.99  36.99   0.466000E+02   0.405000E+02    17.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1727   6  16  13   0.00   0.00  38.91  38.91  -0.226000E+02   0.573000E+02    17.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1728   6  16  14   0.00   0.00  40.96  40.96  -0.347000E+02   0.918000E+02    17.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1729   6  16  15   0.00   0.00  43.13  43.13   0.154500E+03   0.136200E+03    17.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1730   6  18   1   0.00   0.00  25.77  25.77   0.433000E+02   0.710000E+01    17.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1731   6  18   5   0.00   0.00  27.99  27.99   0.181500E+03   0.910000E+01    17.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1732   6  18   7   0.00   0.00  30.10  30.10   0.134600E+03   0.113000E+02    17.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1733   6  18  11   0.00   0.00  35.98  35.98  -0.305000E+02   0.332000E+02    17.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1734   6  18  13   0.00   0.00  39.68  39.68   0.139200E+03   0.642000E+02    17.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1735   6  20   0   0.00   0.00  26.74  26.74   0.550000E+01   0.127000E+02    17.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1736   6  20   1   0.00   0.00  26.83  26.83   0.500000E+00   0.850000E+01    17.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1737   6  20   2   0.00   0.00  27.11  27.11   0.132600E+03   0.890000E+01    17.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1738   6  20   3   0.00   0.00  27.56  27.56   0.710000E+01   0.920000E+01    17.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1739   6  20   4   0.00   0.00  28.20  28.20   0.256000E+02   0.920000E+01    17.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1740   6  20   5   0.00   0.00  28.99  28.99   0.459000E+02   0.106000E+02    17.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1741   6  20   6   0.00   0.00  29.95  29.95   0.110600E+03   0.118000E+02    17.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1742   6  20   7   0.00   0.00  31.06  31.06   0.710000E+01   0.132000E+02    17.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1743   6  20   8   0.00   0.00  32.31  32.31   0.178000E+02   0.170000E+02    17.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1744   6  20   9   0.00   0.00  33.70  33.70   0.194000E+02   0.253000E+02    17.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1745   6  20  10   0.00   0.00  35.22  35.22   0.656000E+02   0.340000E+02    17.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1746   6  20  11   0.00   0.00  36.87  36.87   0.479000E+02   0.380000E+02    17.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1747   6  20  12   0.00   0.00  38.64  38.64   0.141500E+03   0.510000E+02    17.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1748   6  20  13   0.00   0.00  40.54  40.54   0.104500E+03   0.764000E+02    17.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1749   6  20  14   0.00   0.00  42.56  42.56  -0.531000E+02   0.116300E+03    17.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1750   6  20  15   0.00   0.00  44.73  44.73   0.954000E+02   0.175500E+03    17.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1751   6  22   1   0.00   0.00  27.97  27.97   0.260000E+01   0.100000E+02    17.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1752   6  22   3   0.00   0.00  28.68  28.68   0.928000E+02   0.117000E+02    17.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1753   6  22   5   0.00   0.00  30.08  30.08   0.800000E+01   0.116000E+02    17.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1754   6  22   7   0.00   0.00  32.10  32.10  -0.179000E+02   0.173000E+02    17.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1755   6  22   9   0.00   0.00  34.70  34.70   0.171000E+02   0.307000E+02    17.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1756   6  22  11   0.00   0.00  37.83  37.83  -0.314000E+02   0.443000E+02    17.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1757   6  22  13   0.00   0.00  41.48  41.48   0.942000E+02   0.868000E+02    17.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1758   6  24   1   0.00   0.00  29.18  29.18   0.397000E+02   0.112000E+02    17.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1759   6  24   2   0.00   0.00  29.45  29.45   0.150000E+02   0.127000E+02    17.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1760   6  24   4   0.00   0.00  30.48  30.48   0.286000E+02   0.163000E+02    17.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1761   6  24   5   0.00   0.00  31.24  31.24   0.160000E+01   0.166000E+02    17.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1762   6  24   7   0.00   0.00  33.23  33.23   0.760000E+01   0.262000E+02    17.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1763   6  24   8   0.00   0.00  34.44  34.44   0.784000E+02   0.310000E+02    17.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1764   6  24  10   0.00   0.00  37.27  37.27   0.150000E+02   0.464000E+02    17.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1765   6  24  11   0.00   0.00  38.88  38.88  -0.193000E+02   0.500000E+02    17.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1766   6  24  13   0.00   0.00  42.50  42.50  -0.113800E+03   0.938000E+02    17.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1767   6  24  14   0.00   0.00  44.52  44.52  -0.402000E+02   0.130200E+03    17.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1768   6  26   1   0.00   0.00  30.47  30.47   0.167700E+03   0.144000E+02    17.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1769   6  26   3   0.00   0.00  31.15  31.15   0.382000E+02   0.188000E+02    17.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1770   6  26   5   0.00   0.00  32.48  32.48   0.243000E+02   0.218000E+02    17.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1771   6  26   7   0.00   0.00  34.43  34.43   0.192300E+03   0.337000E+02    17.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1772   6  26   9   0.00   0.00  36.94  36.94   0.214300E+03   0.487000E+02    17.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1773   6  26  11   0.00   0.00  40.01  40.01  -0.119000E+02   0.544000E+02    17.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1774   6  26  13   0.00   0.00  43.61  43.61   0.384000E+02   0.108100E+03    17.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1775   6  28   0   0.00   0.00  31.74  31.74  -0.186000E+02   0.230000E+02    17.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1776   6  28   1   0.00   0.00  31.82  31.82   0.236000E+02   0.163000E+02    17.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1777   6  28   2   0.00   0.00  32.07  32.07   0.203000E+02   0.226000E+02    17.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1778   6  28   3   0.00   0.00  32.48  32.48   0.887000E+02   0.253000E+02    17.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1779   6  28   4   0.00   0.00  33.06  33.06  -0.800000E+01   0.251000E+02    17.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1780   6  28   5   0.00   0.00  33.79  33.79   0.714000E+02   0.274000E+02    17.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1781   6  28   6   0.00   0.00  34.67  34.67   0.156000E+02   0.295000E+02    17.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1782   6  28   7   0.00   0.00  35.70  35.70   0.232000E+02   0.364000E+02    17.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1783   6  28   8   0.00   0.00  36.87  36.87   0.860000E+01   0.439000E+02    17.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1784   6  28   9   0.00   0.00  38.18  38.18   0.128300E+03   0.509000E+02    17.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1785   6  28  10   0.00   0.00  39.63  39.63   0.547000E+02   0.665000E+02    17.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1786   6  28  11   0.00   0.00  41.22  41.22  -0.610000E+01   0.695000E+02    17.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1787   6  28  12   0.00   0.00  42.94  42.94  -0.700000E+01   0.100100E+03    17.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1788   6  28  13   0.00   0.00  44.81  44.81  -0.784000E+02   0.137300E+03    17.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1789   6  30   1   0.00   0.00  33.24  33.24   0.312000E+02   0.210000E+02    17.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1790   6  30   5   0.00   0.00  35.16  35.16  -0.835000E+02   0.343000E+02    17.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1791   6  30   7   0.00   0.00  37.04  37.04   0.204000E+02   0.490000E+02    17.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1792   6  30  11   0.00   0.00  42.51  42.51  -0.122400E+03   0.922000E+02    17.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1793   6  32   0   0.00   0.00  34.64  34.64  -0.130000E+02   0.387000E+02    17.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1794   6  32   1   0.00   0.00  34.72  34.72   0.600000E+00   0.326000E+02    17.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1795   6  32   2   0.00   0.00  34.96  34.96  -0.740000E+01   0.481000E+02    17.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1796   6  32   3   0.00   0.00  35.36  35.36   0.843000E+02   0.383000E+02    17.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1797   6  32   4   0.00   0.00  35.91  35.91   0.801000E+02   0.442000E+02    17.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1798   6  32   5   0.00   0.00  36.61  36.61   0.651000E+02   0.460000E+02    17.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1799   6  32   6   0.00   0.00  37.46  37.46  -0.574000E+02   0.690000E+02    17.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1800   6  32   7   0.00   0.00  38.46  38.46   0.310800E+03   0.757000E+02    18.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1801   6  32   8   0.00   0.00  39.61  39.61  -0.260000E+01   0.785000E+02    18.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1802   6  32   9   0.00   0.00  40.89  40.89  -0.409000E+02   0.935000E+02    18.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1803   6  32  10   0.00   0.00  42.32  42.32   0.359500E+03   0.957000E+02    18.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1804   6  32  11   0.00   0.00  43.89  43.89  -0.543000E+02   0.128000E+03    18.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1805   6  34   1   0.00   0.00  36.27  36.27   0.123300E+03   0.627000E+02    18.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1806   6  34   3   0.00   0.00  36.89  36.89   0.255000E+02   0.543000E+02    18.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1807   6  34   5   0.00   0.00  38.13  38.13  -0.198000E+02   0.621000E+02    18.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1808   6  34   7   0.00   0.00  39.96  39.96   0.250000E+02   0.120500E+03    18.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1809   6  34   9   0.00   0.00  42.37  42.37  -0.318000E+02   0.118000E+03    18.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1810   6  36   1   0.00   0.00  37.88  37.88  -0.354000E+02   0.713000E+02    18.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1811   6  36   2   0.00   0.00  38.11  38.11   0.449000E+02   0.743000E+02    18.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1812   6  36   4   0.00   0.00  39.03  39.03   0.206700E+03   0.767000E+02    18.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1813   6  36   5   0.00   0.00  39.72  39.72   0.734000E+02   0.791000E+02    18.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1814   6  36   7   0.00   0.00  41.53  41.53   0.300200E+03   0.167700E+03    18.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1815   6  36   8   0.00   0.00  42.65  42.65   0.136600E+03   0.142900E+03    18.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1816   6  38   1   0.00   0.00  39.56  39.56  -0.282000E+02   0.107700E+03    18.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1817   6  38   3   0.00   0.00  40.17  40.17   0.872000E+02   0.114900E+03    18.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1818   6  38   5   0.00   0.00  41.38  41.38   0.124100E+03   0.112700E+03    18.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1819   6  38   7   0.00   0.00  43.18  43.18  -0.869000E+02   0.198500E+03    18.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1820   6  40   2   0.00   0.00  41.54  41.54   0.230800E+03   0.152400E+03    18.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1821   6  40   3   0.00   0.00  41.92  41.92  -0.975000E+02   0.153600E+03    18.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1822   6  40   4   0.00   0.00  42.44  42.44   0.777000E+02   0.154600E+03    18.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1823   6  40   5   0.00   0.00  43.11  43.11   0.166000E+03   0.162200E+03    18.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1824   7   1   0   0.00   0.00  24.38  24.38   0.160000E+01   0.660000E+01    18.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1825   7   1   1   0.00   0.00  24.48  24.48   0.290000E+01   0.480000E+01    18.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1826   7   1   2   0.00   0.00  24.77  24.77   0.110000E+01   0.510000E+01    18.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1827   7   1   3   0.00   0.00  25.26  25.26   0.158000E+02   0.560000E+01    18.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1828   7   1   4   0.00   0.00  25.93  25.93  -0.570000E+01   0.600000E+01    18.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1829   7   1   5   0.00   0.00  26.77  26.77   0.115000E+02   0.710000E+01    18.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1830   7   1   6   0.00   0.00  27.78  27.78  -0.131000E+02   0.940000E+01    18.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1831   7   1   7   0.00   0.00  28.94  28.94   0.340000E+02   0.116000E+02    18.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1832   7   1   8   0.00   0.00  30.24  30.24  -0.460000E+01   0.148000E+02    18.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1833   7   1   9   0.00   0.00  31.68  31.68   0.490000E+01   0.161000E+02    18.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1834   7   1  10   0.00   0.00  33.25  33.25  -0.258000E+02   0.200000E+02    18.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1835   7   1  11   0.00   0.00  34.93  34.93  -0.399000E+02   0.259000E+02    18.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1836   7   1  12   0.00   0.00  36.74  36.74   0.144000E+02   0.410000E+02    18.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1837   7   1  13   0.00   0.00  38.67  38.67  -0.358000E+02   0.736000E+02    18.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1838   7   1  14   0.00   0.00  40.72  40.72  -0.418000E+02   0.107900E+03    18.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1839   7   1  15   0.00   0.00  42.89  42.89   0.150000E+03   0.142700E+03    18.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1840   7   1  16   0.00   0.00  45.21  45.21   0.354200E+03   0.201700E+03    18.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1841   7   3   0   0.00   0.00  24.50  24.50   0.240000E+01   0.710000E+01    18.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1842   7   3   1   0.00   0.00  24.60  24.60   0.132000E+02   0.510000E+01    18.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1843   7   3   2   0.00   0.00  24.89  24.89   0.420000E+01   0.520000E+01    18.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1844   7   3   3   0.00   0.00  25.37  25.37   0.420000E+01   0.580000E+01    18.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1845   7   3   4   0.00   0.00  26.04  26.04   0.203000E+02   0.660000E+01    18.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1846   7   3   5   0.00   0.00  26.88  26.88   0.210000E+01   0.710000E+01    18.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1847   7   3   6   0.00   0.00  27.89  27.89  -0.410000E+01   0.820000E+01    18.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1848   7   3   7   0.00   0.00  29.05  29.05   0.254000E+02   0.111000E+02    18.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1849   7   3   8   0.00   0.00  30.35  30.35   0.349000E+02   0.125000E+02    18.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1850   7   3   9   0.00   0.00  31.78  31.78   0.147000E+02   0.171000E+02    18.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1851   7   3  10   0.00   0.00  33.34  33.34   0.140000E+01   0.200000E+02    18.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1852   7   3  11   0.00   0.00  35.03  35.03   0.980000E+01   0.300000E+02    18.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1853   7   3  12   0.00   0.00  36.83  36.83   0.814000E+02   0.411000E+02    18.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1854   7   3  13   0.00   0.00  38.76  38.76  -0.119400E+03   0.599000E+02    18.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1855   7   3  14   0.00   0.00  40.81  40.81   0.160900E+03   0.109900E+03    18.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1856   7   3  15   0.00   0.00  42.98  42.98  -0.203500E+03   0.171300E+03    18.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1857   7   3  16   0.00   0.00  45.30  45.30   0.139100E+03   0.270300E+03    18.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1858   7   5   0   0.00   0.00  24.73  24.73   0.460000E+01   0.720000E+01    18.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1859   7   5   1   0.00   0.00  24.83  24.83  -0.150000E+02   0.520000E+01    18.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1860   7   5   2   0.00   0.00  25.12  25.12   0.109000E+02   0.540000E+01    18.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1861   7   5   3   0.00   0.00  25.60  25.60   0.221000E+02   0.610000E+01    18.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1862   7   5   4   0.00   0.00  26.27  26.27  -0.440000E+01   0.710000E+01    18.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1863   7   5   5   0.00   0.00  27.10  27.10   0.198000E+02   0.770000E+01    18.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1864   7   5   6   0.00   0.00  28.10  28.10   0.860000E+01   0.840000E+01    18.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1865   7   5   7   0.00   0.00  29.25  29.25   0.482000E+02   0.940000E+01    18.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1866   7   5   8   0.00   0.00  30.55  30.55   0.475000E+02   0.130000E+02    18.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1867   7   5   9   0.00   0.00  31.98  31.98   0.487000E+02   0.165000E+02    18.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1868   7   5  10   0.00   0.00  33.53  33.53   0.950000E+01   0.225000E+02    18.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1869   7   5  11   0.00   0.00  35.22  35.22   0.950000E+02   0.304000E+02    18.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1870   7   5  12   0.00   0.00  37.02  37.02  -0.192000E+02   0.425000E+02    18.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1871   7   5  13   0.00   0.00  38.94  38.94  -0.124000E+02   0.608000E+02    18.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1872   7   5  14   0.00   0.00  40.98  40.98   0.380000E+02   0.800000E+02    18.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1873   7   5  15   0.00   0.00  43.16  43.16  -0.723000E+02   0.126400E+03    18.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1874   7   7   1   0.00   0.00  25.18  25.18   0.360000E+01   0.560000E+01    18.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1875   7   7   2   0.00   0.00  25.47  25.47   0.278000E+02   0.560000E+01    18.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1876   7   7   3   0.00   0.00  25.94  25.94   0.123000E+02   0.630000E+01    18.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1877   7   7   4   0.00   0.00  26.60  26.60  -0.530000E+01   0.710000E+01    18.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1878   7   7   5   0.00   0.00  27.43  27.43  -0.140000E+02   0.800000E+01    18.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1879   7   7   6   0.00   0.00  28.42  28.42   0.221000E+02   0.840000E+01    18.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1880   7   7   8   0.00   0.00  30.85  30.85  -0.240000E+01   0.119000E+02    18.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1881   7   7   9   0.00   0.00  32.27  32.27   0.296000E+02   0.168000E+02    18.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1882   7   7  10   0.00   0.00  33.82  33.82   0.432000E+02   0.221000E+02    18.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1883   7   7  11   0.00   0.00  35.50  35.50   0.181000E+02   0.307000E+02    18.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1884   7   7  12   0.00   0.00  37.29  37.29   0.818000E+02   0.420000E+02    18.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1885   7   7  13   0.00   0.00  39.21  39.21  -0.112600E+03   0.550000E+02    18.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1886   7   7  15   0.00   0.00  43.43  43.43  -0.147400E+03   0.130600E+03    18.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1887   7   9   0   0.00   0.00  25.54  25.54   0.188000E+02   0.820000E+01    18.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1888   7   9   1   0.00   0.00  25.63  25.63   0.700000E+01   0.600000E+01    18.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1889   7   9   2   0.00   0.00  25.92  25.92   0.251000E+02   0.670000E+01    18.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1890   7   9   3   0.00   0.00  26.39  26.39  -0.480000E+01   0.690000E+01    18.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1891   7   9   4   0.00   0.00  27.04  27.04   0.720000E+01   0.720000E+01    18.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1892   7   9   5   0.00   0.00  27.86  27.86   0.560000E+01   0.810000E+01    18.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1893   7   9   6   0.00   0.00  28.84  28.84   0.193000E+02   0.910000E+01    18.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1894   7   9   7   0.00   0.00  29.98  29.98   0.106000E+02   0.109000E+02    18.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1895   7   9   8   0.00   0.00  31.25  31.25   0.630000E+01   0.132000E+02    18.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1896   7   9   9   0.00   0.00  32.66  32.66   0.372000E+02   0.167000E+02    18.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1897   7   9  10   0.00   0.00  34.21  34.21   0.271000E+02   0.232000E+02    18.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1898   7   9  11   0.00   0.00  35.87  35.87  -0.181000E+02   0.296000E+02    18.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1899   7   9  12   0.00   0.00  37.66  37.66   0.751000E+02   0.391000E+02    18.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1900   7   9  13   0.00   0.00  39.57  39.57   0.428000E+02   0.561000E+02    19.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1901   7   9  14   0.00   0.00  41.61  41.61   0.218000E+03   0.865000E+02    19.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1902   7   9  15   0.00   0.00  43.78  43.78   0.719000E+02   0.137400E+03    19.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1903   7  11   0   0.00   0.00  26.10  26.10   0.230000E+02   0.950000E+01    19.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1904   7  11   1   0.00   0.00  26.20  26.20   0.274000E+02   0.710000E+01    19.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1905   7  11   2   0.00   0.00  26.48  26.48   0.169000E+02   0.720000E+01    19.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1906   7  11   3   0.00   0.00  26.94  26.94   0.590000E+01   0.740000E+01    19.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1907   7  11   4   0.00   0.00  27.58  27.58   0.105000E+02   0.760000E+01    19.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1908   7  11   5   0.00   0.00  28.39  28.39   0.142000E+02   0.850000E+01    19.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1909   7  11   6   0.00   0.00  29.36  29.36   0.590000E+01   0.104000E+02    19.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1910   7  11   7   0.00   0.00  30.49  30.49  -0.450000E+01   0.125000E+02    19.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1911   7  11   8   0.00   0.00  31.75  31.75   0.730000E+01   0.144000E+02    19.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1912   7  11   9   0.00   0.00  33.15  33.15  -0.124000E+02   0.173000E+02    19.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1913   7  11  10   0.00   0.00  34.68  34.68  -0.189000E+02   0.228000E+02    19.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1914   7  11  11   0.00   0.00  36.34  36.34   0.161000E+02   0.301000E+02    19.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1915   7  11  12   0.00   0.00  38.12  38.12   0.361000E+02   0.418000E+02    19.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1916   7  11  13   0.00   0.00  40.02  40.02  -0.971000E+02   0.525000E+02    19.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1917   7  11  14   0.00   0.00  42.06  42.06  -0.147000E+03   0.784000E+02    19.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1918   7  11  15   0.00   0.00  44.22  44.22  -0.408000E+02   0.166500E+03    19.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1919   7  13   0   0.00   0.00  26.77  26.77  -0.230000E+01   0.104000E+02    19.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1920   7  13   1   0.00   0.00  26.86  26.86   0.210000E+01   0.800000E+01    19.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1921   7  13   2   0.00   0.00  27.14  27.14   0.180000E+02   0.830000E+01    19.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1922   7  13   3   0.00   0.00  27.60  27.60   0.260000E+02   0.820000E+01    19.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1923   7  13   4   0.00   0.00  28.23  28.23   0.280000E+01   0.830000E+01    19.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1924   7  13   5   0.00   0.00  29.03  29.03  -0.130000E+01   0.900000E+01    19.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1925   7  13   6   0.00   0.00  29.98  29.98   0.880000E+01   0.115000E+02    19.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1926   7  13   7   0.00   0.00  31.09  31.09   0.271000E+02   0.145000E+02    19.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1927   7  13   8   0.00   0.00  32.34  32.34   0.231000E+02   0.154000E+02    19.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1928   7  13   9   0.00   0.00  33.73  33.73   0.152000E+02   0.190000E+02    19.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1929   7  13  10   0.00   0.00  35.25  35.25  -0.930000E+01   0.229000E+02    19.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1930   7  13  11   0.00   0.00  36.89  36.89  -0.239000E+02   0.305000E+02    19.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1931   7  13  12   0.00   0.00  38.66  38.66   0.290000E+02   0.458000E+02    19.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1932   7  13  13   0.00   0.00  40.56  40.56   0.457000E+02   0.597000E+02    19.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1933   7  13  14   0.00   0.00  42.59  42.59   0.209500E+03   0.916000E+02    19.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1934   7  13  15   0.00   0.00  44.76  44.76  -0.402700E+03   0.240200E+03    19.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1935   7  15   0   0.00   0.00  27.54  27.54  -0.114000E+02   0.121000E+02    19.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1936   7  15   1   0.00   0.00  27.63  27.63   0.100000E+02   0.930000E+01    19.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1937   7  15   2   0.00   0.00  27.90  27.90  -0.176000E+02   0.970000E+01    19.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1938   7  15   3   0.00   0.00  28.35  28.35  -0.105000E+02   0.910000E+01    19.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1939   7  15   4   0.00   0.00  28.97  28.97   0.780000E+01   0.900000E+01    19.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1940   7  15   5   0.00   0.00  29.75  29.75   0.377000E+02   0.109000E+02    19.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1941   7  15   6   0.00   0.00  30.69  30.69  -0.460000E+01   0.128000E+02    19.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1942   7  15   7   0.00   0.00  31.79  31.79   0.459000E+02   0.161000E+02    19.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1943   7  15   8   0.00   0.00  33.02  33.02   0.344000E+02   0.172000E+02    19.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1944   7  15   9   0.00   0.00  34.40  34.40  -0.132000E+02   0.203000E+02    19.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1945   7  15  10   0.00   0.00  35.90  35.90  -0.249000E+02   0.252000E+02    19.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1946   7  15  11   0.00   0.00  37.54  37.54   0.443000E+02   0.382000E+02    19.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1947   7  15  12   0.00   0.00  39.30  39.30   0.609000E+02   0.551000E+02    19.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1948   7  15  13   0.00   0.00  41.19  41.19   0.421000E+02   0.665000E+02    19.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1949   7  15  14   0.00   0.00  43.21  43.21  -0.872000E+02   0.138700E+03    19.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1950   7  17   0   0.00   0.00  28.39  28.39   0.581000E+02   0.160000E+02    19.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1951   7  17   1   0.00   0.00  28.48  28.48   0.250000E+01   0.103000E+02    19.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1952   7  17   2   0.00   0.00  28.75  28.75   0.810000E+01   0.106000E+02    19.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1953   7  17   3   0.00   0.00  29.19  29.19   0.104000E+02   0.109000E+02    19.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1954   7  17   4   0.00   0.00  29.80  29.80   0.259000E+02   0.108000E+02    19.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1955   7  17   5   0.00   0.00  30.57  30.57   0.262000E+02   0.122000E+02    19.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1956   7  17   6   0.00   0.00  31.50  31.50   0.334000E+02   0.147000E+02    19.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1957   7  17   7   0.00   0.00  32.58  32.58   0.300000E+00   0.161000E+02    19.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1958   7  17   8   0.00   0.00  33.80  33.80  -0.244000E+02   0.199000E+02    19.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1959   7  17   9   0.00   0.00  35.15  35.15  -0.390000E+01   0.226000E+02    19.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1960   7  17  10   0.00   0.00  36.65  36.65  -0.261000E+02   0.318000E+02    19.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1961   7  17  11   0.00   0.00  38.27  38.27   0.520000E+02   0.466000E+02    19.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1962   7  17  12   0.00   0.00  40.02  40.02   0.746000E+02   0.600000E+02    19.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1963   7  17  13   0.00   0.00  41.90  41.90   0.953000E+02   0.109100E+03    19.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1964   7  17  14   0.00   0.00  43.92  43.92   0.260000E+02   0.155500E+03    19.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1965   7  19   0   0.00   0.00  29.34  29.34   0.472000E+02   0.191000E+02    19.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1966   7  19   1   0.00   0.00  29.42  29.42   0.339000E+02   0.125000E+02    19.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1967   7  19   2   0.00   0.00  29.68  29.68   0.272000E+02   0.117000E+02    19.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1968   7  19   3   0.00   0.00  30.12  30.12   0.840000E+01   0.119000E+02    19.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1969   7  19   4   0.00   0.00  30.71  30.71   0.228000E+02   0.146000E+02    19.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1970   7  19   5   0.00   0.00  31.47  31.47  -0.115000E+02   0.151000E+02    19.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1971   7  19   6   0.00   0.00  32.39  32.39  -0.650000E+01   0.161000E+02    19.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1972   7  19   7   0.00   0.00  33.45  33.45   0.405000E+02   0.176000E+02    19.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1973   7  19   8   0.00   0.00  34.65  34.65   0.640000E+01   0.220000E+02    19.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1974   7  19   9   0.00   0.00  36.00  36.00   0.571000E+02   0.278000E+02    19.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1975   7  19  10   0.00   0.00  37.48  37.48   0.173000E+02   0.412000E+02    19.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1976   7  19  11   0.00   0.00  39.09  39.09   0.389000E+02   0.541000E+02    19.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1977   7  19  12   0.00   0.00  40.83  40.83  -0.820000E+01   0.101800E+03    19.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1978   7  19  13   0.00   0.00  42.71  42.71  -0.264000E+02   0.121000E+03    19.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1979   7  19  14   0.00   0.00  44.72  44.72   0.260000E+02   0.158500E+03    19.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1980   7  21   1   0.00   0.00  30.45  30.45   0.403000E+02   0.156000E+02    19.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1981   7  21   2   0.00   0.00  30.70  30.70  -0.690000E+01   0.136000E+02    19.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1982   7  21   3   0.00   0.00  31.13  31.13   0.210000E+01   0.141000E+02    19.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1983   7  21   4   0.00   0.00  31.71  31.71   0.496000E+02   0.161000E+02    19.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1984   7  21   5   0.00   0.00  32.46  32.46   0.740000E+01   0.168000E+02    19.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1985   7  21   6   0.00   0.00  33.36  33.36   0.143000E+02   0.196000E+02    19.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1986   7  21   8   0.00   0.00  35.60  35.60  -0.116000E+02   0.260000E+02    19.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1987   7  21   9   0.00   0.00  36.93  36.93  -0.860000E+01   0.366000E+02    19.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1988   7  21  10   0.00   0.00  38.39  38.39   0.486000E+02   0.468000E+02    19.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1989   7  21  11   0.00   0.00  39.99  39.99  -0.166800E+03   0.913000E+02    19.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1990   7  21  12   0.00   0.00  41.72  41.72   0.311000E+02   0.120100E+03    19.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1991   7  21  13   0.00   0.00  43.59  43.59   0.192500E+03   0.134800E+03    19.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1992   7  23   0   0.00   0.00  31.47  31.47   0.267000E+02   0.269000E+02    19.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1993   7  23   1   0.00   0.00  31.55  31.55   0.720000E+01   0.167000E+02    19.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1994   7  23   2   0.00   0.00  31.80  31.80   0.240000E+01   0.159000E+02    19.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1995   7  23   3   0.00   0.00  32.22  32.22  -0.147000E+02   0.189000E+02    19.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1996   7  23   4   0.00   0.00  32.79  32.79  -0.161000E+02   0.207000E+02    19.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1997   7  23   5   0.00   0.00  33.53  33.53  -0.203000E+02   0.233000E+02    19.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1998   7  23   6   0.00   0.00  34.41  34.41  -0.610000E+01   0.214000E+02    19.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    1999   7  23   7   0.00   0.00  35.45  35.45   0.558000E+02   0.268000E+02    19.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2000   7  23   8   0.00   0.00  36.62  36.62   0.643000E+02   0.315000E+02    20.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2001   7  23   9   0.00   0.00  37.94  37.94   0.173000E+02   0.441000E+02    20.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2002   7  23  10   0.00   0.00  39.39  39.39   0.162000E+02   0.761000E+02    20.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2003   7  23  11   0.00   0.00  40.98  40.98   0.107500E+03   0.106400E+03    20.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2004   7  23  12   0.00   0.00  42.70  42.70   0.200100E+03   0.136900E+03    20.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2005   7  23  13   0.00   0.00  44.57  44.57   0.171600E+03   0.148800E+03    20.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2006   7  25   0   0.00   0.00  32.65  32.65  -0.138000E+02   0.266000E+02    20.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2007   7  25   1   0.00   0.00  32.73  32.73   0.383000E+02   0.208000E+02    20.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2008   7  25   2   0.00   0.00  32.98  32.98   0.680000E+01   0.200000E+02    20.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2009   7  25   3   0.00   0.00  33.39  33.39  -0.101000E+02   0.243000E+02    20.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2010   7  25   4   0.00   0.00  33.95  33.95   0.580000E+01   0.260000E+02    20.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2011   7  25   5   0.00   0.00  34.67  34.67  -0.531000E+02   0.352000E+02    20.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2012   7  25   6   0.00   0.00  35.55  35.55   0.170000E+02   0.275000E+02    20.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2013   7  25   7   0.00   0.00  36.56  36.56  -0.462000E+02   0.331000E+02    20.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2014   7  25   8   0.00   0.00  37.73  37.73  -0.839000E+02   0.384000E+02    20.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2015   7  25   9   0.00   0.00  39.03  39.03   0.181000E+02   0.637000E+02    20.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2016   7  25  10   0.00   0.00  40.47  40.47  -0.687000E+02   0.980000E+02    20.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2017   7  25  11   0.00   0.00  42.05  42.05  -0.185300E+03   0.121800E+03    20.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2018   7  25  12   0.00   0.00  43.77  43.77   0.164000E+02   0.164500E+03    20.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2019   7  27   0   0.00   0.00  33.91  33.91  -0.245000E+02   0.310000E+02    20.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2020   7  27   1   0.00   0.00  33.99  33.99   0.123000E+02   0.254000E+02    20.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2021   7  27   2   0.00   0.00  34.23  34.23   0.301000E+02   0.236000E+02    20.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2022   7  27   3   0.00   0.00  34.63  34.63   0.183000E+02   0.306000E+02    20.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2023   7  27   4   0.00   0.00  35.19  35.19   0.167000E+02   0.329000E+02    20.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2024   7  27   5   0.00   0.00  35.90  35.90   0.214000E+02   0.439000E+02    20.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2025   7  27   6   0.00   0.00  36.76  36.76  -0.368000E+02   0.366000E+02    20.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2026   7  27   7   0.00   0.00  37.76  37.76  -0.434000E+02   0.407000E+02    20.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2027   7  27   8   0.00   0.00  38.91  38.91  -0.688000E+02   0.561000E+02    20.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2028   7  27   9   0.00   0.00  40.20  40.20   0.841000E+02   0.918000E+02    20.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2029   7  27  10   0.00   0.00  41.63  41.63  -0.127900E+03   0.113600E+03    20.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2030   7  27  11   0.00   0.00  43.21  43.21  -0.796000E+02   0.150800E+03    20.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2031   7  27  12   0.00   0.00  44.92  44.92   0.158700E+03   0.220600E+03    20.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2032   7  29   0   0.00   0.00  35.24  35.24   0.400000E+02   0.399000E+02    20.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2033   7  29   1   0.00   0.00  35.32  35.32  -0.144000E+02   0.293000E+02    20.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2034   7  29   2   0.00   0.00  35.55  35.55  -0.840000E+01   0.412000E+02    20.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2035   7  29   3   0.00   0.00  35.95  35.95   0.129000E+02   0.396000E+02    20.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2036   7  29   4   0.00   0.00  36.49  36.49   0.411000E+02   0.473000E+02    20.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2037   7  29   5   0.00   0.00  37.19  37.19  -0.890000E+01   0.491000E+02    20.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2038   7  29   6   0.00   0.00  38.04  38.04   0.732000E+02   0.534000E+02    20.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2039   7  29   7   0.00   0.00  39.04  39.04  -0.208000E+02   0.503000E+02    20.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2040   7  29   8   0.00   0.00  40.18  40.18  -0.419000E+02   0.959000E+02    20.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2041   7  29   9   0.00   0.00  41.46  41.46  -0.231600E+03   0.123700E+03    20.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2042   7  29  10   0.00   0.00  42.88  42.88  -0.129800E+03   0.156100E+03    20.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2043   7  29  11   0.00   0.00  44.45  44.45  -0.332800E+03   0.189500E+03    20.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2044   7  31   0   0.00   0.00  36.64  36.64   0.360000E+02   0.499000E+02    20.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2045   7  31   1   0.00   0.00  36.71  36.71   0.460000E+02   0.373000E+02    20.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2046   7  31   2   0.00   0.00  36.95  36.95  -0.170000E+01   0.464000E+02    20.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2047   7  31   3   0.00   0.00  37.34  37.34   0.753000E+02   0.616000E+02    20.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2048   7  31   4   0.00   0.00  37.88  37.88   0.510000E+01   0.691000E+02    20.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2049   7  31   5   0.00   0.00  38.57  38.57  -0.110000E+01   0.625000E+02    20.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2050   7  31   6   0.00   0.00  39.40  39.40   0.444000E+02   0.666000E+02    20.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2051   7  31   7   0.00   0.00  40.39  40.39   0.508000E+02   0.774000E+02    20.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2052   7  31   8   0.00   0.00  41.52  41.52  -0.245000E+02   0.129700E+03    20.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2053   7  31   9   0.00   0.00  42.79  42.79   0.750000E+02   0.159400E+03    20.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2054   7  31  10   0.00   0.00  44.21  44.21   0.664000E+02   0.158000E+03    20.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2055   7  33   0   0.00   0.00  38.11  38.11   0.584000E+02   0.688000E+02    20.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2056   7  33   1   0.00   0.00  38.18  38.18  -0.450000E+02   0.492000E+02    20.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2057   7  33   2   0.00   0.00  38.41  38.41   0.163600E+03   0.663000E+02    20.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2058   7  33   3   0.00   0.00  38.80  38.80   0.258000E+02   0.856000E+02    20.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2059   7  33   4   0.00   0.00  39.33  39.33   0.726000E+02   0.747000E+02    20.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2060   7  33   5   0.00   0.00  40.01  40.01   0.740000E+02   0.830000E+02    20.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2061   7  33   6   0.00   0.00  40.84  40.84  -0.981000E+02   0.904000E+02    20.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2062   7  33   7   0.00   0.00  41.82  41.82   0.407000E+02   0.100800E+03    20.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2063   7  33   8   0.00   0.00  42.95  42.95  -0.259900E+03   0.152800E+03    20.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2064   7  33   9   0.00   0.00  44.21  44.21  -0.771000E+02   0.172800E+03    20.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2065   7  35   1   0.00   0.00  39.73  39.73  -0.312000E+02   0.684000E+02    20.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2066   7  35   2   0.00   0.00  39.95  39.95   0.542000E+02   0.114700E+03    20.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2067   7  35   3   0.00   0.00  40.33  40.33   0.121200E+03   0.133900E+03    20.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2068   7  35   4   0.00   0.00  40.86  40.86   0.611000E+02   0.106600E+03    20.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2069   7  35   5   0.00   0.00  41.54  41.54  -0.257000E+02   0.115900E+03    20.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2070   7  35   6   0.00   0.00  42.36  42.36   0.207700E+03   0.129700E+03    20.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2071   7  35   8   0.00   0.00  44.45  44.45  -0.486700E+03   0.234700E+03    20.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2072   7  37   0   0.00   0.00  41.27  41.27  -0.107700E+03   0.137200E+03    20.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2073   7  37   1   0.00   0.00  41.34  41.34   0.880000E+02   0.978000E+02    20.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2074   7  37   2   0.00   0.00  41.57  41.57   0.182000E+03   0.154900E+03    20.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2075   7  37   3   0.00   0.00  41.94  41.94  -0.590000E+01   0.146200E+03    20.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2076   7  37   4   0.00   0.00  42.47  42.47   0.303800E+03   0.163500E+03    20.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2077   7  37   5   0.00   0.00  43.14  43.14   0.101400E+03   0.153500E+03    20.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2078   7  37   6   0.00   0.00  43.96  43.96   0.401000E+02   0.174300E+03    20.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2079   7  39   3   0.00   0.00  43.63  43.63   0.195600E+03   0.202600E+03    20.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2080   7  39   4   0.00   0.00  44.16  44.16   0.761000E+02   0.195800E+03    20.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2081   7  39   5   0.00   0.00  44.83  44.83  -0.164000E+03   0.205200E+03    20.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2082   8   0   1   0.00   0.00  28.22  28.22  -0.570000E+01   0.121000E+02    20.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2083   8   0   3   0.00   0.00  28.93  28.93   0.110000E+01   0.133000E+02    20.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2084   8   0   5   0.00   0.00  30.32  30.32  -0.248000E+02   0.166000E+02    20.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2085   8   0   7   0.00   0.00  32.33  32.33   0.268000E+02   0.289000E+02    20.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2086   8   0   9   0.00   0.00  34.92  34.92  -0.349000E+02   0.475000E+02    20.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2087   8   0  11   0.00   0.00  38.04  38.04  -0.102900E+03   0.625000E+02    20.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2088   8   0  13   0.00   0.00  41.68  41.68   0.200300E+03   0.120500E+03    20.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2089   8   2   0   0.00   0.00  28.18  28.18   0.223000E+02   0.110000E+02    20.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2090   8   2   1   0.00   0.00  28.27  28.27   0.616000E+02   0.850000E+01    20.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2091   8   2   2   0.00   0.00  28.54  28.54   0.153000E+02   0.910000E+01    20.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2092   8   2   3   0.00   0.00  28.98  28.98   0.950000E+01   0.950000E+01    20.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2093   8   2   4   0.00   0.00  29.59  29.59   0.169000E+02   0.107000E+02    20.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2094   8   2   5   0.00   0.00  30.37  30.37  -0.105000E+02   0.116000E+02    20.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2095   8   2   6   0.00   0.00  31.30  31.30   0.114000E+02   0.153000E+02    20.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2096   8   2   7   0.00   0.00  32.38  32.38   0.180200E+03   0.217000E+02    20.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2097   8   2   8   0.00   0.00  33.61  33.61   0.575000E+02   0.259000E+02    20.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2098   8   2   9   0.00   0.00  34.97  34.97   0.644000E+02   0.281000E+02    20.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2099   8   2  10   0.00   0.00  36.46  36.46   0.100400E+03   0.381000E+02    20.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2100   8   2  11   0.00   0.00  38.09  38.09  -0.830000E+01   0.444000E+02    21.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2101   8   2  12   0.00   0.00  39.84  39.84   0.694000E+02   0.610000E+02    21.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2102   8   2  13   0.00   0.00  41.73  41.73  -0.182800E+03   0.104500E+03    21.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2103   8   2  14   0.00   0.00  43.75  43.75  -0.203200E+03   0.149900E+03    21.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2104   8   4   1   0.00   0.00  28.43  28.43   0.208100E+03   0.950000E+01    21.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2105   8   4   3   0.00   0.00  29.14  29.14   0.433000E+02   0.990000E+01    21.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2106   8   4   5   0.00   0.00  30.52  30.52  -0.304000E+02   0.141000E+02    21.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2107   8   4   7   0.00   0.00  32.53  32.53   0.316500E+03   0.186000E+02    21.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2108   8   4   9   0.00   0.00  35.11  35.11   0.132700E+03   0.282000E+02    21.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2109   8   4  11   0.00   0.00  38.23  38.23   0.307000E+02   0.461000E+02    21.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2110   8   4  13   0.00   0.00  41.86  41.86  -0.107000E+03   0.114400E+03    21.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2111   8   6   0   0.00   0.00  28.61  28.61   0.159000E+02   0.125000E+02    21.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2112   8   6   1   0.00   0.00  28.70  28.70   0.306000E+02   0.910000E+01    21.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2113   8   6   2   0.00   0.00  28.96  28.96   0.380000E+02   0.900000E+01    21.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2114   8   6   3   0.00   0.00  29.40  29.40   0.188700E+03   0.107000E+02    21.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2115   8   6   4   0.00   0.00  30.01  30.01  -0.700000E+00   0.122000E+02    21.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2116   8   6   5   0.00   0.00  30.77  30.77   0.131000E+02   0.136000E+02    21.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2117   8   6   6   0.00   0.00  31.70  31.70   0.157000E+02   0.138000E+02    21.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2118   8   6   7   0.00   0.00  32.77  32.77   0.333000E+02   0.169000E+02    21.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2119   8   6   8   0.00   0.00  33.99  33.99   0.591000E+02   0.195000E+02    21.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2120   8   6   9   0.00   0.00  35.35  35.35  -0.200000E+02   0.283000E+02    21.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2121   8   6  10   0.00   0.00  36.84  36.84   0.100000E+03   0.380000E+02    21.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2122   8   6  11   0.00   0.00  38.45  38.45   0.164900E+03   0.633000E+02    21.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2123   8   6  12   0.00   0.00  40.20  40.20  -0.118100E+03   0.775000E+02    21.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2124   8   6  13   0.00   0.00  42.09  42.09  -0.235000E+02   0.118400E+03    21.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2125   8   6  14   0.00   0.00  44.10  44.10  -0.219000E+03   0.151800E+03    21.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2126   8   8   1   0.00   0.00  29.06  29.06   0.392000E+02   0.970000E+01    21.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2127   8   8   3   0.00   0.00  29.76  29.76   0.122000E+02   0.107000E+02    21.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2128   8   8   5   0.00   0.00  31.13  31.13   0.179000E+02   0.139000E+02    21.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2129   8   8   7   0.00   0.00  33.11  33.11   0.453000E+02   0.169000E+02    21.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2130   8   8   9   0.00   0.00  35.67  35.67   0.138000E+03   0.261000E+02    21.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2131   8   8  11   0.00   0.00  38.77  38.77  -0.999000E+02   0.579000E+02    21.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2132   8   8  13   0.00   0.00  42.40  42.40  -0.991000E+02   0.113200E+03    21.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2133   8  10   0   0.00   0.00  29.44  29.44  -0.102000E+02   0.161000E+02    21.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2134   8  10   1   0.00   0.00  29.53  29.53   0.130000E+01   0.101000E+02    21.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2135   8  10   2   0.00   0.00  29.79  29.79   0.143200E+03   0.114000E+02    21.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2136   8  10   3   0.00   0.00  30.22  30.22   0.273100E+03   0.128000E+02    21.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2137   8  10   4   0.00   0.00  30.82  30.82   0.314000E+02   0.132000E+02    21.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2138   8  10   5   0.00   0.00  31.58  31.58   0.377700E+03   0.171000E+02    21.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2139   8  10   6   0.00   0.00  32.49  32.49   0.103400E+03   0.167000E+02    21.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2140   8  10   7   0.00   0.00  33.55  33.55   0.200000E+00   0.188000E+02    21.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2141   8  10   8   0.00   0.00  34.75  34.75   0.644000E+02   0.236000E+02    21.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2142   8  10   9   0.00   0.00  36.09  36.09   0.139100E+03   0.305000E+02    21.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2143   8  10  10   0.00   0.00  37.57  37.57   0.548000E+02   0.388000E+02    21.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2144   8  10  11   0.00   0.00  39.18  39.18   0.511000E+02   0.609000E+02    21.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2145   8  10  12   0.00   0.00  40.92  40.92   0.511000E+02   0.817000E+02    21.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2146   8  10  13   0.00   0.00  42.80  42.80  -0.926000E+02   0.105000E+03    21.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2147   8  10  14   0.00   0.00  44.81  44.81   0.126400E+03   0.163800E+03    21.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2148   8  12   1   0.00   0.00  30.10  30.10   0.585000E+02   0.126000E+02    21.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2149   8  12   3   0.00   0.00  30.78  30.78   0.704000E+02   0.144000E+02    21.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2150   8  12   5   0.00   0.00  32.12  32.12   0.141000E+03   0.152000E+02    21.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2151   8  12   7   0.00   0.00  34.08  34.08   0.842000E+02   0.228000E+02    21.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2152   8  12   9   0.00   0.00  36.61  36.61   0.182600E+03   0.338000E+02    21.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2153   8  12  11   0.00   0.00  39.68  39.68  -0.410000E+02   0.571000E+02    21.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2154   8  12  13   0.00   0.00  43.29  43.29   0.479000E+02   0.104700E+03    21.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2155   8  14   0   0.00   0.00  30.67  30.67   0.233000E+02   0.177000E+02    21.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2156   8  14   1   0.00   0.00  30.76  30.76   0.160600E+03   0.149000E+02    21.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2157   8  14   2   0.00   0.00  31.01  31.01   0.213800E+03   0.164000E+02    21.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2158   8  14   3   0.00   0.00  31.43  31.43   0.830000E+01   0.148000E+02    21.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2159   8  14   4   0.00   0.00  32.01  32.01   0.339000E+02   0.148000E+02    21.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2160   8  14   5   0.00   0.00  32.76  32.76   0.331000E+02   0.163000E+02    21.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2161   8  14   6   0.00   0.00  33.65  33.65   0.624000E+02   0.199000E+02    21.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2162   8  14   7   0.00   0.00  34.69  34.69   0.963000E+02   0.252000E+02    21.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2163   8  14   8   0.00   0.00  35.88  35.88  -0.587000E+02   0.338000E+02    21.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2164   8  14   9   0.00   0.00  37.21  37.21   0.133600E+03   0.354000E+02    21.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2165   8  14  10   0.00   0.00  38.67  38.67   0.338000E+02   0.459000E+02    21.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2166   8  14  11   0.00   0.00  40.26  40.26   0.930000E+01   0.648000E+02    21.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2167   8  14  12   0.00   0.00  41.99  41.99   0.134600E+03   0.773000E+02    21.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2168   8  14  13   0.00   0.00  43.86  43.86   0.225000E+02   0.142700E+03    21.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2169   8  16   1   0.00   0.00  31.51  31.51   0.261000E+02   0.163000E+02    21.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2170   8  16   3   0.00   0.00  32.17  32.17   0.361000E+02   0.169000E+02    21.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2171   8  16   5   0.00   0.00  33.48  33.48   0.188000E+02   0.178000E+02    21.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2172   8  16   7   0.00   0.00  35.40  35.40   0.708000E+02   0.290000E+02    21.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2173   8  16   9   0.00   0.00  37.89  37.89   0.118000E+02   0.394000E+02    21.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2174   8  16  11   0.00   0.00  40.94  40.94   0.118500E+03   0.667000E+02    21.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2175   8  16  13   0.00   0.00  44.53  44.53   0.250000E+01   0.142300E+03    21.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2176   8  18   0   0.00   0.00  32.26  32.26  -0.301000E+02   0.292000E+02    21.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2177   8  18   1   0.00   0.00  32.35  32.35   0.296000E+02   0.189000E+02    21.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2178   8  18   2   0.00   0.00  32.59  32.59   0.140100E+03   0.204000E+02    21.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2179   8  18   3   0.00   0.00  33.00  33.00   0.892000E+02   0.194000E+02    21.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2180   8  18   4   0.00   0.00  33.57  33.57  -0.118000E+02   0.196000E+02    21.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2181   8  18   5   0.00   0.00  34.30  34.30  -0.200000E+02   0.223000E+02    21.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2182   8  18   6   0.00   0.00  35.17  35.17   0.148100E+03   0.268000E+02    21.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2183   8  18   7   0.00   0.00  36.20  36.20  -0.204000E+02   0.331000E+02    21.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2184   8  18   8   0.00   0.00  37.36  37.36   0.105400E+03   0.398000E+02    21.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2185   8  18   9   0.00   0.00  38.67  38.67  -0.269000E+02   0.452000E+02    21.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2186   8  18  10   0.00   0.00  40.11  40.11   0.107800E+03   0.549000E+02    21.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2187   8  18  11   0.00   0.00  41.70  41.70   0.109100E+03   0.687000E+02    21.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2188   8  18  12   0.00   0.00  43.42  43.42   0.123500E+03   0.119600E+03    21.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2189   8  18  13   0.00   0.00  45.28  45.28   0.160000E+02   0.174400E+03    21.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2190   8  20   1   0.00   0.00  33.27  33.27   0.174000E+02   0.224000E+02    21.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2191   8  20   3   0.00   0.00  33.92  33.92   0.316200E+03   0.237000E+02    21.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2192   8  20   5   0.00   0.00  35.20  35.20   0.276900E+03   0.278000E+02    21.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2193   8  20   7   0.00   0.00  37.08  37.08   0.561000E+02   0.388000E+02    21.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2194   8  20   9   0.00   0.00  39.53  39.53   0.161000E+02   0.469000E+02    21.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2195   8  20  11   0.00   0.00  42.54  42.54   0.142000E+03   0.899000E+02    21.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2196   8  22   0   0.00   0.00  34.20  34.20   0.104000E+02   0.408000E+02    21.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2197   8  22   1   0.00   0.00  34.28  34.28  -0.770000E+01   0.256000E+02    21.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2198   8  22   2   0.00   0.00  34.52  34.52   0.406000E+02   0.246000E+02    21.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2199   8  22   3   0.00   0.00  34.92  34.92  -0.197000E+02   0.249000E+02    21.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2200   8  22   4   0.00   0.00  35.47  35.47  -0.500000E+01   0.282000E+02    22.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2201   8  22   5   0.00   0.00  36.18  36.18  -0.217000E+02   0.349000E+02    22.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2202   8  22   6   0.00   0.00  37.04  37.04   0.596000E+02   0.382000E+02    22.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2203   8  22   7   0.00   0.00  38.04  38.04   0.794000E+02   0.438000E+02    22.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2204   8  22   8   0.00   0.00  39.19  39.19   0.760000E+02   0.477000E+02    22.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2205   8  22   9   0.00   0.00  40.48  40.48  -0.380000E+01   0.605000E+02    22.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2206   8  22  10   0.00   0.00  41.91  41.91   0.631000E+02   0.806000E+02    22.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2207   8  22  11   0.00   0.00  43.48  43.48  -0.275000E+02   0.137500E+03    22.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2208   8  22  12   0.00   0.00  45.19  45.19  -0.139300E+03   0.163600E+03    22.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2209   8  24   1   0.00   0.00  35.37  35.37   0.185000E+02   0.366000E+02    22.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2210   8  24   3   0.00   0.00  36.00  36.00   0.889000E+02   0.308000E+02    22.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2211   8  24   5   0.00   0.00  37.24  37.24  -0.187000E+02   0.501000E+02    22.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2212   8  24   7   0.00   0.00  39.09  39.09   0.123000E+02   0.564000E+02    22.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2213   8  24   9   0.00   0.00  41.51  41.51   0.158000E+02   0.773000E+02    22.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2214   8  24  11   0.00   0.00  44.50  44.50  -0.475000E+02   0.149400E+03    22.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2215   8  26   0   0.00   0.00  36.46  36.46  -0.950000E+02   0.632000E+02    22.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2216   8  26   1   0.00   0.00  36.53  36.53   0.869000E+02   0.386000E+02    22.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2217   8  26   2   0.00   0.00  36.77  36.77   0.627000E+02   0.356000E+02    22.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2218   8  26   3   0.00   0.00  37.15  37.15  -0.274000E+02   0.365000E+02    22.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2219   8  26   4   0.00   0.00  37.70  37.70   0.547000E+02   0.494000E+02    22.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2220   8  26   5   0.00   0.00  38.39  38.39  -0.360000E+01   0.525000E+02    22.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2221   8  26   6   0.00   0.00  39.23  39.23  -0.140000E+02   0.587000E+02    22.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2222   8  26   7   0.00   0.00  40.21  40.21   0.220300E+03   0.613000E+02    22.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2223   8  26   8   0.00   0.00  41.34  41.34  -0.750000E+01   0.729000E+02    22.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2224   8  26   9   0.00   0.00  42.62  42.62  -0.162800E+03   0.944000E+02    22.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2225   8  26  10   0.00   0.00  44.04  44.04   0.753000E+02   0.149600E+03    22.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2226   8  28   1   0.00   0.00  37.78  37.78   0.698000E+02   0.491000E+02    22.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2227   8  28   3   0.00   0.00  38.39  38.39   0.174400E+03   0.470000E+02    22.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2228   8  28   5   0.00   0.00  39.61  39.61   0.559000E+02   0.780000E+02    22.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2229   8  28   7   0.00   0.00  41.42  41.42  -0.701000E+02   0.822000E+02    22.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2230   8  28   9   0.00   0.00  43.82  43.82   0.651000E+02   0.118500E+03    22.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2231   8  30   0   0.00   0.00  39.02  39.02  -0.511000E+02   0.741000E+02    22.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2232   8  30   1   0.00   0.00  39.10  39.10   0.147200E+03   0.624000E+02    22.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2233   8  30   2   0.00   0.00  39.33  39.33  -0.983000E+02   0.657000E+02    22.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2234   8  30   3   0.00   0.00  39.71  39.71  -0.102800E+03   0.789000E+02    22.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2235   8  30   4   0.00   0.00  40.24  40.24   0.570000E+02   0.906000E+02    22.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2236   8  30   5   0.00   0.00  40.91  40.91   0.238000E+02   0.105200E+03    22.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2237   8  30   6   0.00   0.00  41.74  41.74  -0.470000E+01   0.151300E+03    22.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2238   8  30   7   0.00   0.00  42.72  42.72   0.127200E+03   0.105700E+03    22.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2239   8  30   8   0.00   0.00  43.84  43.84   0.166900E+03   0.130500E+03    22.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2240   8  30   9   0.00   0.00  45.11  45.11   0.366100E+03   0.157800E+03    22.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2241   8  32   1   0.00   0.00  40.49  40.49  -0.197000E+02   0.726000E+02    22.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2242   8  32   3   0.00   0.00  41.10  41.10  -0.109800E+03   0.102100E+03    22.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2243   8  32   5   0.00   0.00  42.30  42.30  -0.147000E+02   0.125900E+03    22.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2244   8  32   7   0.00   0.00  44.09  44.09   0.370000E+02   0.170000E+03    22.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2245   8  34   0   0.00   0.00  41.90  41.90   0.647000E+02   0.147400E+03    22.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2246   8  34   1   0.00   0.00  41.97  41.97   0.433000E+02   0.998000E+02    22.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2247   8  34   2   0.00   0.00  42.20  42.20   0.114300E+03   0.108300E+03    22.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2248   8  34   3   0.00   0.00  42.57  42.57  -0.658000E+02   0.148500E+03    22.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2249   8  34   4   0.00   0.00  43.09  43.09  -0.188100E+03   0.196200E+03    22.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2250   8  34   6   0.00   0.00  44.59  44.59  -0.324000E+02   0.197400E+03    22.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2251   8  36   1   0.00   0.00  43.53  43.53   0.576000E+02   0.133200E+03    22.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2252   8  38   1   0.00   0.00  45.17  45.17  -0.327500E+03   0.215400E+03    22.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2253   9   1   0   0.00   0.00  32.05  32.05  -0.137000E+02   0.194000E+02    22.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2254   9   1   1   0.00   0.00  32.13  32.13   0.880000E+01   0.150000E+02    22.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2255   9   1   2   0.00   0.00  32.38  32.38   0.103000E+02   0.170000E+02    22.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2256   9   1   3   0.00   0.00  32.79  32.79  -0.860000E+01   0.170000E+02    22.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2257   9   1   4   0.00   0.00  33.36  33.36   0.142000E+02   0.189000E+02    22.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2258   9   1   5   0.00   0.00  34.08  34.08   0.350000E+01   0.195000E+02    22.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2259   9   1   6   0.00   0.00  34.96  34.96   0.319000E+02   0.249000E+02    22.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2260   9   1   7   0.00   0.00  35.99  35.99   0.810000E+02   0.327000E+02    22.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2261   9   1   8   0.00   0.00  37.16  37.16  -0.512000E+02   0.489000E+02    22.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2262   9   1   9   0.00   0.00  38.47  38.47   0.154300E+03   0.652000E+02    22.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2263   9   1  10   0.00   0.00  39.91  39.91   0.866000E+02   0.863000E+02    22.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2264   9   1  11   0.00   0.00  41.50  41.50  -0.256000E+02   0.889000E+02    22.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2265   9   1  12   0.00   0.00  43.22  43.22   0.636000E+02   0.118400E+03    22.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2266   9   1  13   0.00   0.00  45.09  45.09  -0.123200E+03   0.166400E+03    22.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2267   9   3   1   0.00   0.00  32.23  32.23  -0.360000E+01   0.151000E+02    22.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2268   9   3   2   0.00   0.00  32.47  32.47   0.244000E+02   0.155000E+02    22.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2269   9   3   4   0.00   0.00  33.45  33.45  -0.269000E+02   0.190000E+02    22.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2270   9   3   5   0.00   0.00  34.18  34.18   0.151000E+02   0.219000E+02    22.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2271   9   3   7   0.00   0.00  36.08  36.08  -0.720000E+01   0.295000E+02    22.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2272   9   3   8   0.00   0.00  37.25  37.25  -0.167000E+02   0.425000E+02    22.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2273   9   3  10   0.00   0.00  40.00  40.00   0.230000E+01   0.698000E+02    22.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2274   9   3  11   0.00   0.00  41.59  41.59  -0.264000E+02   0.906000E+02    22.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2275   9   3  13   0.00   0.00  45.18  45.18   0.174400E+03   0.166700E+03    22.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2276   9   5   0   0.00   0.00  32.34  32.34   0.334000E+02   0.224000E+02    22.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2277   9   5   1   0.00   0.00  32.42  32.42  -0.202000E+02   0.159000E+02    22.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2278   9   5   2   0.00   0.00  32.67  32.67   0.310000E+01   0.158000E+02    22.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2279   9   5   3   0.00   0.00  33.08  33.08   0.135000E+02   0.165000E+02    22.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2280   9   5   4   0.00   0.00  33.65  33.65  -0.171000E+02   0.198000E+02    22.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2281   9   5   5   0.00   0.00  34.37  34.37   0.538000E+02   0.248000E+02    22.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2282   9   5   6   0.00   0.00  35.25  35.25  -0.132000E+02   0.286000E+02    22.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2283   9   5   7   0.00   0.00  36.27  36.27  -0.307000E+02   0.298000E+02    22.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2284   9   5   8   0.00   0.00  37.43  37.43  -0.496000E+02   0.382000E+02    22.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2285   9   5   9   0.00   0.00  38.74  38.74   0.600000E+01   0.527000E+02    22.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2286   9   5  10   0.00   0.00  40.18  40.18   0.106600E+03   0.701000E+02    22.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2287   9   5  11   0.00   0.00  41.77  41.77  -0.348000E+02   0.946000E+02    22.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2288   9   5  12   0.00   0.00  43.49  43.49   0.119800E+03   0.142300E+03    22.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2289   9   5  13   0.00   0.00  45.35  45.35  -0.585700E+03   0.240300E+03    22.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2290   9   7   0   0.00   0.00  32.63  32.63  -0.528000E+02   0.232000E+02    22.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2291   9   7   1   0.00   0.00  32.72  32.72   0.890000E+01   0.182000E+02    22.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2292   9   7   2   0.00   0.00  32.96  32.96   0.620000E+01   0.166000E+02    22.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2293   9   7   3   0.00   0.00  33.37  33.37  -0.100000E+02   0.171000E+02    22.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2294   9   7   4   0.00   0.00  33.93  33.93  -0.492000E+02   0.226000E+02    22.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2295   9   7   5   0.00   0.00  34.66  34.66  -0.202000E+02   0.289000E+02    22.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2296   9   7   6   0.00   0.00  35.53  35.53   0.172000E+02   0.299000E+02    22.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2297   9   7   7   0.00   0.00  36.55  36.55   0.456000E+02   0.309000E+02    22.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2298   9   7   8   0.00   0.00  37.71  37.71   0.587000E+02   0.389000E+02    22.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2299   9   7   9   0.00   0.00  39.01  39.01   0.459000E+02   0.444000E+02    22.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2300   9   7  10   0.00   0.00  40.45  40.45  -0.278000E+02   0.695000E+02    23.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2301   9   7  11   0.00   0.00  42.03  42.03   0.202900E+03   0.990000E+02    23.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2302   9   7  12   0.00   0.00  43.75  43.75  -0.102800E+03   0.190100E+03    23.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2303   9   9   1   0.00   0.00  33.10  33.10  -0.700000E+00   0.175000E+02    23.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2304   9   9   2   0.00   0.00  33.35  33.35  -0.700000E+00   0.188000E+02    23.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2305   9   9   4   0.00   0.00  34.32  34.32  -0.300000E+01   0.217000E+02    23.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2306   9   9   5   0.00   0.00  35.03  35.03   0.722000E+02   0.296000E+02    23.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2307   9   9   7   0.00   0.00  36.92  36.92   0.127000E+02   0.372000E+02    23.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2308   9   9   8   0.00   0.00  38.07  38.07  -0.321000E+02   0.372000E+02    23.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2309   9   9  10   0.00   0.00  40.81  40.81   0.895000E+02   0.623000E+02    23.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2310   9   9  11   0.00   0.00  42.39  42.39  -0.121000E+02   0.111300E+03    23.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2311   9  11   0   0.00   0.00  33.51  33.51   0.240000E+02   0.316000E+02    23.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2312   9  11   1   0.00   0.00  33.59  33.59  -0.340000E+01   0.193000E+02    23.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2313   9  11   2   0.00   0.00  33.83  33.83   0.790000E+01   0.204000E+02    23.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2314   9  11   3   0.00   0.00  34.23  34.23   0.199000E+02   0.212000E+02    23.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2315   9  11   4   0.00   0.00  34.79  34.79  -0.278000E+02   0.247000E+02    23.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2316   9  11   5   0.00   0.00  35.50  35.50   0.919000E+02   0.265000E+02    23.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2317   9  11   6   0.00   0.00  36.37  36.37  -0.700000E+01   0.328000E+02    23.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2318   9  11   7   0.00   0.00  37.38  37.38   0.697000E+02   0.372000E+02    23.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2319   9  11   8   0.00   0.00  38.53  38.53   0.320000E+01   0.402000E+02    23.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2320   9  11   9   0.00   0.00  39.83  39.83   0.102400E+03   0.562000E+02    23.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2321   9  11  10   0.00   0.00  41.26  41.26  -0.432000E+02   0.803000E+02    23.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2322   9  11  11   0.00   0.00  42.83  42.83   0.236600E+03   0.108500E+03    23.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2323   9  11  12   0.00   0.00  44.55  44.55   0.387000E+02   0.169200E+03    23.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2324   9  13   0   0.00   0.00  34.08  34.08  -0.111000E+02   0.294000E+02    23.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2325   9  13   1   0.00   0.00  34.16  34.16  -0.160000E+01   0.233000E+02    23.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2326   9  13   2   0.00   0.00  34.40  34.40  -0.180000E+02   0.247000E+02    23.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2327   9  13   3   0.00   0.00  34.80  34.80   0.102000E+02   0.264000E+02    23.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2328   9  13   4   0.00   0.00  35.36  35.36   0.548000E+02   0.278000E+02    23.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2329   9  13   5   0.00   0.00  36.06  36.06  -0.441000E+02   0.271000E+02    23.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2330   9  13   6   0.00   0.00  36.92  36.92  -0.438000E+02   0.335000E+02    23.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2331   9  13   7   0.00   0.00  37.93  37.93   0.580000E+01   0.396000E+02    23.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2332   9  13   8   0.00   0.00  39.08  39.08  -0.540000E+02   0.556000E+02    23.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2333   9  13   9   0.00   0.00  40.37  40.37  -0.111700E+03   0.615000E+02    23.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2334   9  13  10   0.00   0.00  41.80  41.80  -0.531000E+02   0.881000E+02    23.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2335   9  13  11   0.00   0.00  43.37  43.37   0.120200E+03   0.113000E+03    23.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2336   9  13  12   0.00   0.00  45.08  45.08  -0.272500E+03   0.156600E+03    23.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2337   9  15   1   0.00   0.00  34.83  34.83  -0.333000E+02   0.254000E+02    23.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2338   9  15   2   0.00   0.00  35.07  35.07   0.329000E+02   0.309000E+02    23.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2339   9  15   4   0.00   0.00  36.01  36.01   0.203000E+02   0.298000E+02    23.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2340   9  15   5   0.00   0.00  36.71  36.71   0.633000E+02   0.305000E+02    23.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2341   9  15   7   0.00   0.00  38.57  38.57   0.310000E+02   0.500000E+02    23.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2342   9  15   8   0.00   0.00  39.71  39.71   0.121700E+03   0.626000E+02    23.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2343   9  15  10   0.00   0.00  42.42  42.42  -0.570000E+02   0.992000E+02    23.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2344   9  15  11   0.00   0.00  43.99  43.99   0.450000E+01   0.118300E+03    23.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2345   9  17   0   0.00   0.00  35.50  35.50  -0.191000E+02   0.354000E+02    23.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2346   9  17   1   0.00   0.00  35.58  35.58   0.613000E+02   0.304000E+02    23.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2347   9  17   2   0.00   0.00  35.82  35.82  -0.276000E+02   0.352000E+02    23.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2348   9  17   3   0.00   0.00  36.21  36.21   0.400000E+00   0.375000E+02    23.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2349   9  17   4   0.00   0.00  36.75  36.75  -0.760000E+01   0.331000E+02    23.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2350   9  17   5   0.00   0.00  37.45  37.45   0.420000E+02   0.345000E+02    23.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2351   9  17   6   0.00   0.00  38.30  38.30   0.978000E+02   0.386000E+02    23.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2352   9  17   7   0.00   0.00  39.29  39.29   0.811000E+02   0.532000E+02    23.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2353   9  17   8   0.00   0.00  40.43  40.43  -0.689000E+02   0.849000E+02    23.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2354   9  17   9   0.00   0.00  41.71  41.71   0.222200E+03   0.106000E+03    23.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2355   9  17  10   0.00   0.00  43.13  43.13  -0.206000E+03   0.110200E+03    23.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2356   9  17  11   0.00   0.00  44.70  44.70  -0.182700E+03   0.134300E+03    23.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2357   9  19   0   0.00   0.00  36.34  36.34  -0.132000E+02   0.423000E+02    23.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2358   9  19   1   0.00   0.00  36.42  36.42   0.314000E+02   0.353000E+02    23.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2359   9  19   2   0.00   0.00  36.65  36.65  -0.380000E+01   0.368000E+02    23.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2360   9  19   3   0.00   0.00  37.04  37.04  -0.826000E+02   0.427000E+02    23.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2361   9  19   4   0.00   0.00  37.58  37.58   0.161000E+02   0.393000E+02    23.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2362   9  19   5   0.00   0.00  38.28  38.28  -0.611000E+02   0.398000E+02    23.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2363   9  19   6   0.00   0.00  39.12  39.12   0.792000E+02   0.516000E+02    23.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2364   9  19   7   0.00   0.00  40.10  40.10   0.340000E+01   0.626000E+02    23.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2365   9  19   8   0.00   0.00  41.24  41.24   0.106300E+03   0.867000E+02    23.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2366   9  19   9   0.00   0.00  42.51  42.51   0.194000E+02   0.126100E+03    23.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2367   9  19  10   0.00   0.00  43.93  43.93  -0.120400E+03   0.124800E+03    23.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2368   9  21   1   0.00   0.00  37.34  37.34  -0.750000E+01   0.423000E+02    23.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2369   9  21   2   0.00   0.00  37.57  37.57   0.114000E+02   0.441000E+02    23.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2370   9  21   4   0.00   0.00  38.50  38.50   0.469000E+02   0.474000E+02    23.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2371   9  21   5   0.00   0.00  39.18  39.18  -0.528000E+02   0.511000E+02    23.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2372   9  21   7   0.00   0.00  41.00  41.00   0.319000E+02   0.865000E+02    23.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2373   9  21   8   0.00   0.00  42.13  42.13   0.197000E+02   0.991000E+02    23.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2374   9  21  10   0.00   0.00  44.82  44.82   0.138100E+03   0.160100E+03    23.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2375   9  23   0   0.00   0.00  38.27  38.27   0.221700E+03   0.906000E+02    23.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2376   9  23   1   0.00   0.00  38.35  38.35   0.844000E+02   0.508000E+02    23.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2377   9  23   2   0.00   0.00  38.58  38.58   0.431000E+02   0.523000E+02    23.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2378   9  23   3   0.00   0.00  38.96  38.96  -0.264000E+02   0.490000E+02    23.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2379   9  23   4   0.00   0.00  39.49  39.49   0.525000E+02   0.612000E+02    23.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2380   9  23   5   0.00   0.00  40.18  40.18   0.900000E+00   0.782000E+02    23.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2381   9  23   6   0.00   0.00  41.01  41.01  -0.442000E+02   0.838000E+02    23.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2382   9  23   7   0.00   0.00  41.98  41.98   0.864000E+02   0.107100E+03    23.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2383   9  23   8   0.00   0.00  43.11  43.11  -0.603000E+02   0.122400E+03    23.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2384   9  23   9   0.00   0.00  44.38  44.38   0.791000E+02   0.128200E+03    23.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2385   9  25   0   0.00   0.00  39.36  39.36   0.174000E+02   0.113700E+03    23.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2386   9  25   1   0.00   0.00  39.44  39.44   0.117800E+03   0.624000E+02    23.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2387   9  25   2   0.00   0.00  39.67  39.67  -0.527000E+02   0.569000E+02    23.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2388   9  25   3   0.00   0.00  40.05  40.05   0.513000E+02   0.601000E+02    23.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2389   9  25   4   0.00   0.00  40.57  40.57  -0.151000E+02   0.650000E+02    23.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2390   9  25   5   0.00   0.00  41.25  41.25  -0.216000E+02   0.108900E+03    23.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2391   9  25   6   0.00   0.00  42.08  42.08   0.275200E+03   0.121400E+03    23.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2392   9  25   7   0.00   0.00  43.05  43.05  -0.388000E+02   0.125600E+03    23.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2393   9  25   8   0.00   0.00  44.17  44.17  -0.186900E+03   0.151900E+03    23.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2394   9  27   1   0.00   0.00  40.61  40.61  -0.281000E+02   0.101000E+03    23.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2395   9  27   2   0.00   0.00  40.84  40.84  -0.807000E+02   0.707000E+02    23.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2396   9  27   4   0.00   0.00  41.74  41.74   0.102400E+03   0.870000E+02    23.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2397   9  27   5   0.00   0.00  42.41  42.41   0.218300E+03   0.122800E+03    23.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2398   9  27   7   0.00   0.00  44.21  44.21  -0.107500E+03   0.156300E+03    23.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2399   9  29   0   0.00   0.00  41.79  41.79  -0.145400E+03   0.179600E+03    23.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2400   9  29   1   0.00   0.00  41.86  41.86  -0.360000E+02   0.993000E+02    24.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2401   9  29   2   0.00   0.00  42.09  42.09  -0.368000E+02   0.956000E+02    24.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2402   9  29   3   0.00   0.00  42.46  42.46  -0.106300E+03   0.101200E+03    24.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2403   9  29   4   0.00   0.00  42.98  42.98  -0.368200E+03   0.132000E+03    24.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2404   9  29   5   0.00   0.00  43.66  43.66   0.155300E+03   0.169800E+03    24.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2405   9  29   6   0.00   0.00  44.48  44.48   0.246400E+03   0.174600E+03    24.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2406   9  31   1   0.00   0.00  43.20  43.20   0.844000E+02   0.143700E+03    24.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2407   9  31   2   0.00   0.00  43.42  43.42  -0.588000E+02   0.119700E+03    24.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2408   9  31   3   0.00   0.00  43.79  43.79   0.164300E+03   0.133800E+03    24.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2409   9  31   4   0.00   0.00  44.32  44.32  -0.282500E+03   0.181800E+03    24.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2410   9  31   5   0.00   0.00  44.99  44.99   0.107200E+03   0.212600E+03    24.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2411   9  33   1   0.00   0.00  44.62  44.62   0.267000E+02   0.206800E+03    24.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2412   9  33   2   0.00   0.00  44.84  44.84   0.211000E+02   0.208900E+03    24.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2413  10   0   1   0.00   0.00  36.19  36.19   0.443000E+02   0.386000E+02    24.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2414  10   0   2   0.00   0.00  36.42  36.42   0.917000E+02   0.560000E+02    24.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2415  10   0   3   0.00   0.00  36.81  36.81   0.690000E+01   0.503000E+02    24.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2416  10   0   4   0.00   0.00  37.36  37.36  -0.215000E+02   0.553000E+02    24.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2417  10   0   6   0.00   0.00  38.89  38.89   0.120400E+03   0.675000E+02    24.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2418  10   0   7   0.00   0.00  39.88  39.88   0.419000E+02   0.815000E+02    24.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2419  10   0   8   0.00   0.00  41.01  41.01   0.915000E+02   0.138400E+03    24.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2420  10   0   9   0.00   0.00  42.29  42.29   0.156500E+03   0.183100E+03    24.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2421  10   2   1   0.00   0.00  36.24  36.24   0.413000E+02   0.295000E+02    24.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2422  10   2   3   0.00   0.00  36.86  36.86   0.197500E+03   0.365000E+02    24.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2423  10   2   5   0.00   0.00  38.09  38.09   0.331200E+03   0.458000E+02    24.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2424  10   2   7   0.00   0.00  39.92  39.92  -0.120000E+01   0.638000E+02    24.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2425  10   2   9   0.00   0.00  42.33  42.33   0.918000E+02   0.136900E+03    24.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2426  10   2  11   0.00   0.00  45.32  45.32   0.353300E+03   0.234000E+03    24.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2427  10   4   0   0.00   0.00  36.30  36.30  -0.470000E+01   0.451000E+02    24.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2428  10   4   1   0.00   0.00  36.37  36.37   0.286000E+02   0.299000E+02    24.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2429  10   4   2   0.00   0.00  36.61  36.61   0.150400E+03   0.311000E+02    24.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2430  10   4   3   0.00   0.00  37.00  37.00   0.160000E+01   0.383000E+02    24.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2431  10   4   4   0.00   0.00  37.54  37.54   0.163000E+02   0.382000E+02    24.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2432  10   4   5   0.00   0.00  38.23  38.23   0.106500E+03   0.449000E+02    24.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2433  10   4   6   0.00   0.00  39.07  39.07   0.804000E+02   0.573000E+02    24.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2434  10   4   7   0.00   0.00  40.06  40.06   0.743000E+02   0.589000E+02    24.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2435  10   4   8   0.00   0.00  41.19  41.19   0.408000E+02   0.753000E+02    24.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2436  10   4   9   0.00   0.00  42.47  42.47  -0.198000E+02   0.967000E+02    24.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2437  10   4  10   0.00   0.00  43.89  43.89   0.935000E+02   0.178700E+03    24.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2438  10   6   1   0.00   0.00  36.61  36.61  -0.492000E+02   0.356000E+02    24.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2439  10   6   3   0.00   0.00  37.23  37.23   0.171900E+03   0.332000E+02    24.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2440  10   6   5   0.00   0.00  38.46  38.46   0.964000E+02   0.517000E+02    24.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2441  10   6   7   0.00   0.00  40.28  40.28  -0.903000E+02   0.765000E+02    24.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2442  10   6   9   0.00   0.00  42.69  42.69   0.626000E+02   0.990000E+02    24.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2443  10   8   0   0.00   0.00  36.85  36.85   0.650000E+01   0.496000E+02    24.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2444  10   8   1   0.00   0.00  36.93  36.93   0.238000E+02   0.382000E+02    24.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2445  10   8   2   0.00   0.00  37.16  37.16   0.128000E+03   0.329000E+02    24.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2446  10   8   3   0.00   0.00  37.55  37.55   0.240300E+03   0.363000E+02    24.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2447  10   8   4   0.00   0.00  38.09  38.09   0.190000E+01   0.383000E+02    24.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2448  10   8   5   0.00   0.00  38.78  38.78   0.142900E+03   0.551000E+02    24.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2449  10   8   6   0.00   0.00  39.61  39.61  -0.953000E+02   0.608000E+02    24.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2450  10   8   7   0.00   0.00  40.60  40.60  -0.975000E+02   0.783000E+02    24.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2451  10   8   8   0.00   0.00  41.73  41.73   0.653000E+02   0.812000E+02    24.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2452  10   8   9   0.00   0.00  43.00  43.00   0.488000E+02   0.938000E+02    24.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2453  10   8  10   0.00   0.00  44.42  44.42   0.641000E+02   0.124600E+03    24.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2454  10  10   1   0.00   0.00  37.34  37.34   0.780000E+01   0.362000E+02    24.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2455  10  10   3   0.00   0.00  37.96  37.96   0.677000E+02   0.366000E+02    24.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2456  10  10   7   0.00   0.00  41.00  41.00   0.545000E+02   0.870000E+02    24.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2457  10  10   9   0.00   0.00  43.40  43.40  -0.974000E+02   0.104700E+03    24.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2458  10  12   0   0.00   0.00  37.77  37.77  -0.640000E+01   0.674000E+02    24.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2459  10  12   1   0.00   0.00  37.85  37.85   0.176100E+03   0.402000E+02    24.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2460  10  12   2   0.00   0.00  38.08  38.08   0.117300E+03   0.425000E+02    24.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2461  10  12   3   0.00   0.00  38.46  38.46   0.968000E+02   0.447000E+02    24.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2462  10  12   4   0.00   0.00  39.00  39.00  -0.680000E+01   0.486000E+02    24.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2463  10  12   5   0.00   0.00  39.68  39.68  -0.977000E+02   0.621000E+02    24.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2464  10  12   6   0.00   0.00  40.52  40.52   0.469000E+02   0.707000E+02    24.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2465  10  12   7   0.00   0.00  41.49  41.49   0.267300E+03   0.823000E+02    24.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2466  10  12   8   0.00   0.00  42.62  42.62  -0.123100E+03   0.100200E+03    24.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2467  10  12   9   0.00   0.00  43.89  43.89   0.347500E+03   0.113500E+03    24.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2468  10  12  10   0.00   0.00  45.31  45.31   0.484200E+03   0.166700E+03    24.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2469  10  14   1   0.00   0.00  38.44  38.44   0.448000E+02   0.452000E+02    24.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2470  10  14   3   0.00   0.00  39.05  39.05   0.208000E+02   0.584000E+02    24.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2471  10  14   5   0.00   0.00  40.27  40.27  -0.250000E+02   0.670000E+02    24.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2472  10  14   7   0.00   0.00  42.07  42.07  -0.792000E+02   0.891000E+02    24.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2473  10  14   9   0.00   0.00  44.47  44.47   0.781000E+02   0.161900E+03    24.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2474  10  16   0   0.00   0.00  39.05  39.05   0.475000E+02   0.666000E+02    24.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2475  10  16   1   0.00   0.00  39.12  39.12   0.261900E+03   0.540000E+02    24.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2476  10  16   2   0.00   0.00  39.35  39.35  -0.581000E+02   0.673000E+02    24.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2477  10  16   3   0.00   0.00  39.73  39.73  -0.759000E+02   0.657000E+02    24.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2478  10  16   4   0.00   0.00  40.26  40.26   0.420000E+01   0.789000E+02    24.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2479  10  16   5   0.00   0.00  40.94  40.94   0.370000E+02   0.619000E+02    24.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2480  10  16   6   0.00   0.00  41.77  41.77   0.605000E+02   0.777000E+02    24.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2481  10  16   7   0.00   0.00  42.74  42.74  -0.564000E+02   0.908000E+02    24.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2482  10  16   8   0.00   0.00  43.86  43.86  -0.740000E+01   0.141400E+03    24.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2483  10  16   9   0.00   0.00  45.13  45.13  -0.468300E+03   0.222800E+03    24.830   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2484  10  18   1   0.00   0.00  39.89  39.89   0.138400E+03   0.553000E+02    24.840   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2485  10  18   3   0.00   0.00  40.50  40.50   0.139300E+03   0.918000E+02    24.850   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2486  10  18   5   0.00   0.00  41.70  41.70   0.156800E+03   0.718000E+02    24.860   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2487  10  18   7   0.00   0.00  43.50  43.50   0.163000E+02   0.108000E+03    24.870   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2488  10  20   1   0.00   0.00  40.75  40.75  -0.530000E+01   0.751000E+02    24.880   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2489  10  20   2   0.00   0.00  40.97  40.97   0.256100E+03   0.817000E+02    24.890   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2490  10  20   3   0.00   0.00  41.35  41.35  -0.229000E+02   0.108500E+03    24.900   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2491  10  20   4   0.00   0.00  41.87  41.87   0.201000E+02   0.837000E+02    24.910   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2492  10  20   6   0.00   0.00  43.37  43.37  -0.707000E+02   0.101800E+03    24.920   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2493  10  20   7   0.00   0.00  44.34  44.34  -0.116800E+03   0.145500E+03    24.930   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2494  10  22   1   0.00   0.00  41.68  41.68   0.183000E+02   0.923000E+02    24.940   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2495  10  22   3   0.00   0.00  42.28  42.28   0.246000E+03   0.125300E+03    24.950   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2496  10  22   5   0.00   0.00  43.48  43.48   0.761000E+02   0.122000E+03    24.960   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2497  10  22   7   0.00   0.00  45.27  45.27   0.338000E+02   0.167700E+03    24.970   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2498  10  24   0   0.00   0.00  42.63  42.63   0.478000E+02   0.194200E+03    24.980   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2499  10  24   1   0.00   0.00  42.71  42.71  -0.926000E+02   0.115700E+03    24.990   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2500  10  24   2   0.00   0.00  42.93  42.93  -0.432000E+02   0.125900E+03    25.000   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2501  10  24   3   0.00   0.00  43.31  43.31   0.180000E+02   0.131600E+03    25.010   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2502  10  24   4   0.00   0.00  43.83  43.83  -0.600000E+01   0.143700E+03    25.020   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2503  10  24   5   0.00   0.00  44.50  44.50   0.730000E+01   0.159300E+03    25.030   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2504  10  26   1   0.00   0.00  43.82  43.82   0.296900E+03   0.140900E+03    25.040   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2505  10  26   3   0.00   0.00  44.42  44.42  -0.357000E+02   0.139500E+03    25.050   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2506  10  28   1   0.00   0.00  45.02  45.02   0.237800E+03   0.252500E+03    25.060   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2507  10  28   2   0.00   0.00  45.24  45.24  -0.166000E+02   0.180200E+03    25.070   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2508  11   1   0   0.00   0.00  40.42  40.42   0.197000E+02   0.828000E+02    25.080   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2509  11   1   1   0.00   0.00  40.50  40.50  -0.907000E+02   0.623000E+02    25.090   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2510  11   1   2   0.00   0.00  40.72  40.72  -0.800000E+00   0.760000E+02    25.100   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2511  11   1   3   0.00   0.00  41.10  41.10  -0.653000E+02   0.789000E+02    25.110   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2512  11   1   4   0.00   0.00  41.63  41.63  -0.107400E+03   0.883000E+02    25.120   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2513  11   1   5   0.00   0.00  42.30  42.30   0.800000E+02   0.985000E+02    25.130   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2514  11   1   6   0.00   0.00  43.13  43.13  -0.198000E+03   0.987000E+02    25.140   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2515  11   1   7   0.00   0.00  44.10  44.10  -0.568000E+02   0.136500E+03    25.150   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2516  11   1   8   0.00   0.00  45.22  45.22  -0.924000E+02   0.165500E+03    25.160   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2517  11   3   0   0.00   0.00  40.51  40.51  -0.311000E+02   0.842000E+02    25.170   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2518  11   3   1   0.00   0.00  40.59  40.59  -0.793000E+02   0.646000E+02    25.180   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2519  11   3   2   0.00   0.00  40.81  40.81   0.306000E+02   0.729000E+02    25.190   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2520  11   3   3   0.00   0.00  41.19  41.19   0.974000E+02   0.925000E+02    25.200   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2521  11   3   4   0.00   0.00  41.72  41.72   0.126800E+03   0.103100E+03    25.210   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2522  11   3   5   0.00   0.00  42.39  42.39   0.252000E+02   0.101200E+03    25.220   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2523  11   3   6   0.00   0.00  43.21  43.21  -0.508000E+02   0.120500E+03    25.230   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2524  11   3   7   0.00   0.00  44.19  44.19   0.106800E+03   0.133900E+03    25.240   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2525  11   3   8   0.00   0.00  45.30  45.30   0.139400E+03   0.186100E+03    25.250   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2526  11   5   0   0.00   0.00  40.69  40.69   0.170000E+01   0.114700E+03    25.260   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2527  11   5   1   0.00   0.00  40.77  40.77   0.910000E+02   0.662000E+02    25.270   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2528  11   5   2   0.00   0.00  40.99  40.99   0.840000E+01   0.647000E+02    25.280   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2529  11   5   3   0.00   0.00  41.37  41.37  -0.919000E+02   0.765000E+02    25.290   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2530  11   5   4   0.00   0.00  41.90  41.90   0.150500E+03   0.900000E+02    25.300   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2531  11   5   5   0.00   0.00  42.57  42.57   0.192500E+03   0.104700E+03    25.310   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2532  11   5   6   0.00   0.00  43.39  43.39  -0.287400E+03   0.143500E+03    25.320   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2533  11   5   7   0.00   0.00  44.36  44.36  -0.197500E+03   0.182300E+03    25.330   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2534  11   7   0   0.00   0.00  40.96  40.96  -0.112100E+03   0.113100E+03    25.340   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2535  11   7   1   0.00   0.00  41.04  41.04   0.833000E+02   0.871000E+02    25.350   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2536  11   7   2   0.00   0.00  41.26  41.26   0.439000E+02   0.676000E+02    25.360   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2537  11   7   3   0.00   0.00  41.64  41.64   0.727000E+02   0.745000E+02    25.370   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2538  11   7   4   0.00   0.00  42.16  42.16   0.548000E+02   0.832000E+02    25.380   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2539  11   7   5   0.00   0.00  42.84  42.84   0.160000E+02   0.104200E+03    25.390   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2540  11   7   6   0.00   0.00  43.66  43.66   0.187700E+03   0.147600E+03    25.400   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2541  11   7   7   0.00   0.00  44.63  44.63  -0.137000E+02   0.180600E+03    25.410   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2542  11   9   0   0.00   0.00  41.32  41.32   0.156400E+03   0.122000E+03    25.420   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2543  11   9   1   0.00   0.00  41.39  41.39   0.851000E+02   0.951000E+02    25.430   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2544  11   9   2   0.00   0.00  41.62  41.62  -0.246000E+02   0.822000E+02    25.440   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2545  11   9   3   0.00   0.00  41.99  41.99   0.201000E+02   0.792000E+02    25.450   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2546  11   9   4   0.00   0.00  42.52  42.52  -0.164400E+03   0.862000E+02    25.460   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2547  11   9   5   0.00   0.00  43.19  43.19   0.239500E+03   0.127200E+03    25.470   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2548  11   9   6   0.00   0.00  44.01  44.01   0.238300E+03   0.177800E+03    25.480   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2549  11   9   7   0.00   0.00  44.98  44.98  -0.167500E+03   0.179100E+03    25.490   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2550  11  11   1   0.00   0.00  41.84  41.84   0.116400E+03   0.846000E+02    25.500   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2551  11  11   2   0.00   0.00  42.07  42.07   0.661000E+02   0.894000E+02    25.510   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2552  11  11   3   0.00   0.00  42.44  42.44  -0.570000E+01   0.846000E+02    25.520   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2553  11  11   4   0.00   0.00  42.96  42.96   0.655000E+02   0.102800E+03    25.530   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2554  11  11   5   0.00   0.00  43.64  43.64   0.599000E+02   0.114900E+03    25.540   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2555  11  11   6   0.00   0.00  44.46  44.46   0.114700E+03   0.194800E+03    25.550   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2556  11  13   0   0.00   0.00  42.30  42.30   0.770000E+02   0.182000E+03    25.560   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2557  11  13   1   0.00   0.00  42.38  42.38  -0.980000E+02   0.926000E+02    25.570   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2558  11  13   2   0.00   0.00  42.60  42.60  -0.106300E+03   0.953000E+02    25.580   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2559  11  13   3   0.00   0.00  42.97  42.97   0.116500E+03   0.995000E+02    25.590   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2560  11  13   4   0.00   0.00  43.50  43.50  -0.137200E+03   0.112300E+03    25.600   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2561  11  13   5   0.00   0.00  44.17  44.17  -0.240900E+03   0.142100E+03    25.610   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2562  11  13   6   0.00   0.00  44.99  44.99   0.242500E+03   0.155900E+03    25.620   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2563  11  15   0   0.00   0.00  42.92  42.92   0.219000E+02   0.131900E+03    25.630   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2564  11  15   1   0.00   0.00  43.00  43.00   0.118400E+03   0.110800E+03    25.640   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2565  11  15   2   0.00   0.00  43.22  43.22   0.367000E+02   0.105900E+03    25.650   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2566  11  15   3   0.00   0.00  43.60  43.60  -0.118200E+03   0.137400E+03    25.660   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2567  11  15   4   0.00   0.00  44.12  44.12  -0.720000E+01   0.130700E+03    25.670   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2568  11  15   5   0.00   0.00  44.79  44.79   0.446000E+02   0.172400E+03    25.680   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2569  11  17   0   0.00   0.00  43.63  43.63  -0.669000E+02   0.156800E+03    25.690   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2570  11  17   1   0.00   0.00  43.71  43.71  -0.814000E+02   0.126600E+03    25.700   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2571  11  17   2   0.00   0.00  43.93  43.93   0.980000E+01   0.166500E+03    25.710   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2572  11  17   3   0.00   0.00  44.31  44.31  -0.708000E+02   0.146500E+03    25.720   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2573  11  17   4   0.00   0.00  44.83  44.83  -0.537000E+02   0.213600E+03    25.730   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2574  11  19   0   0.00   0.00  44.43  44.43  -0.336600E+03   0.179500E+03    25.740   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2575  11  19   1   0.00   0.00  44.51  44.51   0.653000E+02   0.128500E+03    25.750   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2576  11  19   2   0.00   0.00  44.73  44.73  -0.725000E+02   0.206600E+03    25.760   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2577  11  19   3   0.00   0.00  45.10  45.10   0.257800E+03   0.197900E+03    25.770   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2578  11  21   0   0.00   0.00  45.32  45.32   0.841000E+02   0.191200E+03    25.780   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2579  12   0   1   0.00   0.00  45.08  45.08   0.613000E+02   0.192000E+03    25.790   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2580  12   2   0   0.00   0.00  45.05  45.05  -0.271200E+03   0.182200E+03    25.800   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2581  12   2   1   0.00   0.00  45.13  45.13  -0.634000E+02   0.150700E+03    25.810   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
    2582  12   4   1   0.00   0.00  45.26  45.26   0.413200E+03   0.165700E+03    25.820   1   1   0
   0.100000E+01   0.100000E+01  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000  0.0000       1   1.00000   1.00000
;

